The Sphaleron Rate from 4D Euclidean Lattices

We develop a new method to determine thermal activation rates, such as for bubble nucleation, topology change, \textsl{etc.}, using 4-dimensional Euclidean methods. This allows nonperturbative study on the lattice. We then investigate the strong sphaleron rate in pure-glue QCD at temperatures between 1.3 $\Tc$ and 1000 $T_\mathrm{c}$, making contact with previous results but extending them down close to the critical temperature. The extension to full QCD will be straightforward. Limitations of the proposal (the inability to compute a certain dynamical prefactor, puzzling large-volume behavior, and the inability to treat temperatures $T < 1.3 \, T_\mathrm{c}$) are also discussed.

==> anc/README <==
Some Python scripts are available to analyze the data produced by 
'half_lattice_calculation'. All of them have multiple options available as 
arguments. An explanation of these options is available when launching the 
script with the argument '--help'.
By running the examples shown here the user can re-do the plots shown in the paper.

The available scripts are:

- py_Qsquared.py: plots the sphaleron rate as a function of the spatial volume.

Example: python3 py_Qsquared.py --no_extrapolation --no_percent --title="Volume dependence of the sphaleron rate at \$T = 5 \, T_\mathrm{c}\$, for \$N_t = 10\$" --save='5Tc_ns_sweep.pdf'

- py_many_histograms_ncs.py: generates the histogram of Qs for different 
amounts of gradient flow.

Example: python3 py_many_histograms_ncs.py --title="Histogram of \$Q_\mathrm{S}\$ for a lattice \$10 \times 32^3\$, with \$T = 5 \,T_\mathrm{c}\$, different gradient-flow depth" --bins=200 --save="histograms_10x32_5Tc"

- py_ncs.py: plots the different quantities calculated in a run: Q(0), Q_half,
and Q(beta/2), as well as the resulting Qs.
The file to plot is passed as an argument.

Example: python3 py_ncs.py data/ncs_10x32_5Tc.dat --title="Values of \$Q_\mathrm{S}\$ for a lattice \$10 \times 32^3\$, at \$T = 5 \,T_\mathrm{c}\$" --save="ncs_10x32_5Tc.pdf" 

- py_sph_rate.py: plots the sphaleron rate for different temperatures.

Example: python3 py_sph_rate.py --dual --title='Sphaleron rate as a function of temperature' --save="sph_rate.pdf"

- py_wflow.py: plots the sphaleron rate as a function of the gradient flow 
applied, then applies the theoretical correction, as well as fitting the data
to it.

Example: python3 py_wflow.py --t="Sphaleron rate vs $\tau_\mathrm{F}\$ on a 10\$\times 32^3\$ lattice at \$T = 5 \,T_\mathrm{c}\$" --save="10x32_5Tc_wflow"

- py_inst_vs_sph.py: plots the instanton rate against the Qs rate, 
<QI^2>/<Qs^2>, as a function of temperature.

Example: python3 py_inst_vs_sph.py --title="Ratio between the instanton rate and the sphaleron rate as a function of temperature" --save="ins_vs_sph.pdf"

HOW TO INSTALL 
------
In order to use the Python scripts attached to this file, some libraries need
to be installed. For most of them, simply run the command: 
pip install -r requirements.txt
and the appropriate packages will be downloaded and installed.
There is one extra dependency, the unew package, that needs to be downloaded
from:
https://bitbucket.org/betocollaboration/unew/src/master/
and installed separately. Please follow the instructions indicated there.


==> anc/compute_beta_module.py <==
import numpy as np
from math import ceil
from scipy import optimize
from scipy.constants import e, c, hbar

c1 = -8.9664
c2 = 19.21
c3 = -5.25217
c4 = 0.606828

b0 = 11.0/(4.0*np.pi)**2
b1 = 102.0/(4.0*np.pi)**4

Tcr0 = 0.7457

Tc = 287.40 #MeV
#Remember: 1 fm^-1 ~ 197.3 MeV in natural units
#because hbar*c = 0.197.3 GeV fm = 1
#r0 = 0.492 #fm
fmToMeV = hbar*c/e*10**9#(10**2)/(10**-13)/10**6
r0 = Tcr0/Tc*fmToMeV

def f(x, T, Nt):
    return np.log(T*Tcr0*Nt)-(x/(12.0*b0)+b1/(2.0*b0**2)*np.log(6.0*b0/x))*(1.0+c1/x+c2/x**2)/(1.0+c3/x+c4/x**2)

#Returns the value of the lattice spacing 'a' in fm.
def compute_a(x):
    return r0/np.exp((x/(12.0*b0)+b1/(2.0*b0**2)*np.log(6.0*b0/x))*(1.0+c1/x+c2/x**2)/(1.0+c3/x+c4/x**2))

def find_beta(T, Nt):
    sol = optimize.root_scalar(f, args=(T, Nt), x0 = 100, x1 = 90)
    if sol.converged is False:
        print("Error! The root finder has not converged after "+sol.iterations+" iterations")

    return sol.root

def large_beta_avgplaq(N, d, V, beta):
    return 1.0-(N**2-1.0)*1.0/d*(1.0-1.0/V)*1.0/beta

def small_beta_avgplaq(N, beta):
    if N == 2:
        return beta/4.0
    return beta/(2.0*N**2)

def find_ns(T, Nt):
    #a = 15.0/18.0*Nt*find_beta(T, Nt)
    a = Nt*find_beta(T, Nt)
    a = ceil(a)
    return a if a%2 == 0 else a+1



==> anc/data/10Tc_infinite_volume.dat <==
# Sphal rate for lattices T = 5 Tc, different values of Nt, Ns, extrapolated to maximum sph rate
# Nt | Ns | Error Ns | Sphal rate | Statistical error
6  | 25.82 | 0.59 | 0.0057521 | 0.0002642
8  | 34.69 | 4.46 | 0.0044860 | 0.0002703 
10 | 42.93 | 3.10 | 0.0042056 | 0.0002194 
12 | 50.42 | 1.48 | 0.0042639 | 0.0002593 
14 | 64    | 0.00 | 0.0036508 | 0.0002237 
16 | 60.02 | 4.08 | 0.0038933 | 0.0002209 


==> anc/data/10Tc_ns_sweep.dat <==
# Sphal rate for a lattice with Nt = 10, T = 5 Tc, different values of Ns
# Ns | Sphal rate | Statistical error
16 | 0.0000000 | 0.0000952
20 | 0.0005663 | 0.0003736
24 | 0.0037097 | 0.0006095
28 | 0.0064033 | 0.0004369
32 | 0.0073999 | 0.0006056
36 | 0.0080148 | 0.0002853
40 | 0.0078374 | 0.0003806
48 | 0.0069893 | 0.0003260
64 | 0.0060016 | 0.0003220
80 | 0.0054697 | 0.0003581


==> anc/data/10x32_5Tc_wflow.dat <==
# Sphal rate for different values of Wilson flow, lattice: 10 x 32^3, T = 5 Tc
# Flow depth | Sphal rate | Statistical error
0.20 | 0.0200105 | 0.0005717 
0.30 | 0.0106554 | 0.0003719 
0.40 | 0.0069257 | 0.0002839 
0.50 | 0.0058817 | 0.0002659 
0.60 | 0.0055639 | 0.0002531 
0.70 | 0.0053858 | 0.0002479 
0.80 | 0.0052495 | 0.0002435 
0.90 | 0.0050557 | 0.0002386 
1.00 | 0.0049666 | 0.0002383 
1.10 | 0.0048147 | 0.0002315 
1.20 | 0.0046890 | 0.0002273 
1.30 | 0.0045213 | 0.0002210 
1.40 | 0.0043694 | 0.0002144 


==> anc/data/ins_vs_sph.dat <==
#Rate between <Q_I^2>/<Q_S^2> for a lattice 10 x 36^3, at different temperatures
# T/Tc | Rate | Statistical error
1.1  | 0.603 | 0.068
1.15 | 0.596 | 0.075
1.2  | 0.403 | 0.071 
1.25 | 0.214 | 0.062
1.3  | 0.065 | 0.021 
1.5  | 0.044 | 0.020 
1.75 | 0.018 | 0.019
2    | 0.004 | 0.004 


==> anc/data/ncs.dat <==
16 .0000962  0.00000314
20 .000784   0.0000189
24 .00235    0.000047
28 .00448    0.000088
32 .00709    0.000094
36 .00995    0.00019
40 .0137     0.00039
44 .0177     0.00040
48 .0224     0.00057
64 .0560     0.00115


==> anc/data/ncs_10x32_5Tc.dat <==
# Calculation of the our Ncs number (Result1/2) for different configurations.
# Computing on a 10 x 32^3 lattice.
# Using 16 threads in the calculation.
# Using blocked lattices after 0.03 of the energy has been flowed.
# h3d = 0.10, h4d: 0.01, integrator_3d: 0, integrator_4d: 0 
# Amount of 4D flow steps: 0 
# Cnfg n | Result 			 | lowerQ 		 | fsliceQ 		 | lsliceQ 		 | topQ 
  1 	 | -5.443020e-02 	 | +1.712723e-01 	 | -4.081023e-01 	 | -5.249443e-01 	 | +5.402420e-03 	 | +2.122502e-01 
 17 	 | +6.105719e-02 	 | -2.213663e-01 	 | -2.049744e-01 	 | -4.466536e-02 	 | +4.852105e-03 	 | -2.631640e-01 
 33 	 | +6.636396e-03 	 | +8.699529e-02 	 | +2.841656e-01 	 | +1.905339e-01 	 | -3.958665e-04 	 | +1.409125e-01 
 49 	 | -1.393052e-01 	 | -1.036247e-01 	 | +8.932170e-02 	 | +3.322516e-01 	 | +8.347388e-03 	 | -2.138746e-01 
  2 	 | -7.849007e-03 	 | -5.201548e-03 	 | -6.276568e-01 	 | -6.146063e-01 	 | -7.556915e-03 	 | -4.076030e-02 
 18 	 | +7.526504e-02 	 | +6.545407e-01 	 | +3.311980e-01 	 | -3.986078e-01 	 | +4.768204e-03 	 | +8.006606e-01 
 34 	 | -7.695013e-03 	 | -1.295717e-01 	 | +9.932718e-01 	 | +1.130538e+00 	 | -1.158860e-02 	 | -1.393615e-01 
 50 	 | -1.576809e-01 	 | -9.877714e-02 	 | -3.859699e-01 	 | -1.295119e-01 	 | -1.068600e-02 	 | -2.577636e-01 
  3 	 | +5.884116e-02 	 | +3.421518e-01 	 | -3.795789e-01 	 | -7.805720e-01 	 | -7.211497e-03 	 | +4.033344e-01 
 19 	 | -1.595962e-01 	 | +7.752228e-02 	 | -7.801534e-02 	 | +4.058540e-03 	 | +1.118923e-03 	 | -1.362569e-02 
 35 	 | +5.477921e-02 	 | -8.698394e-02 	 | -2.835499e-01 	 | -2.513452e-01 	 | -4.761874e-03 	 | -8.849235e-02 
 51 	 | -5.778736e-02 	 | +7.672187e-02 	 | +1.441499e-01 	 | +1.252153e-01 	 | -4.235180e-03 	 | -6.089529e-03 
  4 	 | -2.842348e-02 	 | +2.963165e-01 	 | +5.018918e-01 	 | +2.339987e-01 	 | +8.818873e-03 	 | +2.961368e-01 
 20 	 | -2.312200e-03 	 | +1.793909e-02 	 | +1.976623e-01 	 | +1.820355e-01 	 | -1.430043e-02 	 | +4.322214e-02 
 36 	 | +4.005193e-03 	 | +3.380727e-01 	 | +2.069532e-01 	 | -1.351247e-01 	 | -1.977193e-02 	 | +4.417236e-01 
 52 	 | -4.449763e-02 	 | +1.802463e-01 	 | +5.544978e-01 	 | +4.187491e-01 	 | -1.251860e-02 	 | +1.970540e-01 
  5 	 | +6.858654e-02 	 | -1.403168e-02 	 | -1.455858e-02 	 | -6.911343e-02 	 | -2.044278e-03 	 | +3.609800e-02 
 21 	 | -2.547900e-02 	 | -1.649043e-01 	 | +7.991095e-01 	 | +9.894928e-01 	 | -6.668194e-03 	 | -1.692494e-01 
 37 	 | +8.966935e-01 	 | -2.007005e-01 	 | +3.041350e-01 	 | -3.918579e-01 	 | -4.649303e-05 	 | -2.969244e-01 
 53 	 | -3.056959e-02 	 | -2.498037e-01 	 | +1.238882e-01 	 | +4.042615e-01 	 | -5.396783e-03 	 | -3.151511e-01 
  6 	 | -7.406614e-02 	 | -2.159920e-01 	 | +1.484569e-01 	 | +4.385151e-01 	 | -7.416009e-03 	 | -3.470536e-01 
 22 	 | +3.070555e-02 	 | +6.968544e-02 	 | +8.804058e-02 	 | -1.235041e-02 	 | -2.344111e-02 	 | +1.125874e-01 
 38 	 | +1.990597e-03 	 | +1.376475e-01 	 | -3.082693e-01 	 | -4.479074e-01 	 | -9.338466e-03 	 | +1.189837e-01 
 54 	 | -3.285191e-02 	 | +1.008099e-01 	 | -9.784059e-02 	 | -1.657985e-01 	 | -2.666775e-03 	 | +5.939801e-02 
  7 	 | +1.461640e-02 	 | -3.924536e-01 	 | -3.461065e-01 	 | +3.173065e-02 	 | +1.611103e-02 	 | -4.364110e-01 
 23 	 | -4.313730e-02 	 | -3.998163e-01 	 | -1.725571e-01 	 | +2.703965e-01 	 | +2.039677e-02 	 | -4.133565e-01 
 39 	 | -5.424652e-02 	 | +7.252193e-02 	 | +1.762593e-01 	 | +1.579839e-01 	 | +1.085343e-02 	 | +6.234831e-02 
 55 	 | -5.982754e-02 	 | +4.572756e-01 	 | -6.020328e-02 	 | -4.576514e-01 	 | -2.081764e-02 	 | +4.357881e-01 
  8 	 | -2.604605e-01 	 | +3.374731e-02 	 | -1.095837e-01 	 | +1.171295e-01 	 | -8.887528e-04 	 | -8.899902e-02 
 24 	 | -1.298582e-01 	 | -3.049263e-01 	 | -5.092666e-02 	 | +3.838578e-01 	 | -6.155758e-03 	 | -3.859614e-01 
 40 	 | -2.221557e-01 	 | -2.283352e-01 	 | -4.151204e-01 	 | +3.537048e-02 	 | +1.013235e-02 	 | -3.287135e-01 
 56 	 | -4.421149e-02 	 | +3.217407e-01 	 | -7.872912e-02 	 | -3.562583e-01 	 | -1.598171e-03 	 | +3.082989e-01 
  9 	 | -2.874949e-02 	 | +1.843223e-01 	 | +5.954102e-01 	 | +4.398374e-01 	 | +1.471478e-02 	 | +1.786405e-01 
 25 	 | +8.024308e-02 	 | -4.792712e-02 	 | -2.231607e-01 	 | -2.554767e-01 	 | -1.289774e-02 	 | +5.347575e-02 
 41 	 | +9.644814e-02 	 | +1.202418e-01 	 | +4.514898e-02 	 | -1.715409e-01 	 | -1.481440e-02 	 | +1.663451e-01 
 57 	 | -1.663290e-02 	 | -9.401939e-02 	 | -2.845044e-01 	 | -1.738521e-01 	 | -2.044069e-02 	 | -7.861753e-02 
 10 	 | +1.262605e-02 	 | -4.067687e-01 	 | +1.096265e-01 	 | +5.037691e-01 	 | +5.579960e-03 	 | -4.151360e-01 
 26 	 | +9.430952e-02 	 | -2.234162e-01 	 | -4.077964e-01 	 | -2.786897e-01 	 | -4.357965e-02 	 | -1.998357e-01 
 42 	 | -2.316553e-02 	 | +2.233856e-01 	 | +6.231764e-01 	 | +4.229564e-01 	 | +5.486231e-03 	 | +2.468172e-01 
 58 	 | -1.272303e-01 	 | -2.994192e-01 	 | -2.258050e-01 	 | +2.008445e-01 	 | +1.098557e-02 	 | -4.039531e-01 
 11 	 | +1.434974e-01 	 | -5.449386e-02 	 | -8.534956e-02 	 | -1.743531e-01 	 | -1.128232e-02 	 | +4.871196e-02 
 27 	 | +6.986776e-02 	 | -6.856276e-02 	 | +4.452728e-02 	 | +4.322229e-02 	 | -1.150271e-02 	 | +1.466887e-02 
 43 	 | +8.216983e-02 	 | +5.579039e-02 	 | -3.783019e-01 	 | -5.162621e-01 	 | -3.949182e-03 	 | +9.142407e-02 
 59 	 | -1.837731e-01 	 | +1.475917e-01 	 | -1.171609e-01 	 | -8.097941e-02 	 | +4.330048e-03 	 | +7.593677e-02 
 12 	 | -8.597073e-02 	 | +1.295835e-01 	 | +4.386192e-01 	 | +3.950064e-01 	 | -6.134349e-03 	 | +6.623942e-02 
 28 	 | +4.846603e-03 	 | +3.248221e-01 	 | +2.764503e-01 	 | -5.321846e-02 	 | +1.578359e-02 	 | +3.865993e-01 
 44 	 | +8.977527e-02 	 | +3.097216e-02 	 | -2.707225e-02 	 | -1.478197e-01 	 | +9.620131e-04 	 | +7.069979e-02 
 60 	 | -7.327549e-02 	 | -1.035478e-01 	 | -2.059398e-03 	 | +1.747639e-01 	 | -1.099000e-02 	 | -1.996253e-01 
 13 	 | -1.970513e-02 	 | -3.856112e-01 	 | +2.654349e-01 	 | +6.707512e-01 	 | -3.272062e-03 	 | -4.591480e-01 
 29 	 | -3.497124e-02 	 | -1.545458e-01 	 | -6.974841e-01 	 | -5.079671e-01 	 | +1.641344e-02 	 | -2.090497e-01 
 45 	 | -3.532124e-02 	 | -2.520203e-01 	 | +7.982411e-02 	 | +3.671656e-01 	 | -7.744590e-03 	 | -2.714888e-01 
 61 	 | +1.142019e-02 	 | -2.829225e-01 	 | -4.821836e-01 	 | -2.106813e-01 	 | -1.803574e-02 	 | -2.804872e-01 
 14 	 | -8.649320e-02 	 | -3.502027e-01 	 | -7.077430e-01 	 | -2.710472e-01 	 | +9.543513e-03 	 | -4.407742e-01 
 30 	 | -1.062389e+00 	 | -1.919948e-01 	 | -4.621812e-01 	 | +7.922024e-01 	 | +8.899978e-03 	 | -2.887310e-01 
 46 	 | +7.446701e-03 	 | -5.455070e-01 	 | +1.703440e-01 	 | +7.084043e-01 	 | +1.776649e-02 	 | -5.943418e-01 
 62 	 | -8.919460e-01 	 | -1.079503e-01 	 | -1.700323e-01 	 | +8.298640e-01 	 | -1.841291e-02 	 | -2.598874e-02 
 15 	 | -6.878114e-02 	 | -1.851023e-01 	 | -4.237183e-01 	 | -1.698348e-01 	 | +7.444461e-03 	 | -2.613100e-01 
 31 	 | -1.726221e-01 	 | -1.543556e-01 	 | -1.476171e-01 	 | +1.793605e-01 	 | +1.510759e-02 	 | -2.693125e-01 
 47 	 | +3.564144e-02 	 | -3.571267e-01 	 | +1.347781e-01 	 | +4.562634e-01 	 | -1.102269e-03 	 | -4.104121e-01 
 63 	 | +6.790243e-02 	 | -9.961230e-03 	 | +6.601401e-01 	 | +6.021989e-01 	 | -4.904793e-02 	 | +4.806487e-02 
 16 	 | +2.373140e-02 	 | +7.034418e-02 	 | +8.755306e-02 	 | -6.522519e-03 	 | -6.199969e-03 	 | +6.814769e-02 
 32 	 | -1.146653e-01 	 | +1.672506e-01 	 | +2.634679e-02 	 | -2.623854e-02 	 | -5.740912e-03 	 | +1.929597e-01 
 48 	 | -9.007764e-02 	 | +2.549539e-02 	 | +2.692958e-01 	 | +3.338781e-01 	 | +2.280186e-02 	 | +1.216770e-02 
 64 	 | -1.167541e-01 	 | +3.125784e-01 	 | +9.888127e-02 	 | -9.694309e-02 	 | +1.061599e-03 	 | +2.896708e-01 
 65 	 | +5.016952e-02 	 | +2.637617e-01 	 | +1.793765e-01 	 | -1.345547e-01 	 | -1.258419e-03 	 | +2.886331e-01 
 81 	 | +1.331214e-01 	 | -1.596266e-02 	 | -3.730346e-01 	 | -4.901933e-01 	 | -6.503722e-03 	 | +1.055845e-01 
 97 	 | +8.271888e-01 	 | -2.321328e-01 	 | +4.081409e-01 	 | -1.869151e-01 	 | +2.371922e-03 	 | -3.382567e-01 
113 	 | -7.174051e-02 	 | -4.878908e-04 	 | -1.532137e-01 	 | -8.098531e-02 	 | +8.668495e-03 	 | -5.220676e-02 
 66 	 | -6.406795e-04 	 | -3.806579e-01 	 | -3.182861e-01 	 | +6.301247e-02 	 | +5.534195e-03 	 | -4.107612e-01 
 82 	 | -1.347805e-01 	 | +1.340466e-01 	 | -4.787685e-01 	 | -4.780345e-01 	 | +6.611305e-03 	 | +9.455702e-02 
 98 	 | +9.585073e-01 	 | -2.764421e-01 	 | +2.913780e-01 	 | -3.906872e-01 	 | +1.112575e-02 	 | -3.651574e-01 
114 	 | -3.521158e-02 	 | +1.795580e-01 	 | -1.760792e-01 	 | -3.204256e-01 	 | -5.718619e-04 	 | +1.703264e-01 
 67 	 | -5.784592e-02 	 | +1.373670e-01 	 | -4.274880e-01 	 | -5.070091e-01 	 | -1.222673e-03 	 | +1.117593e-01 
 83 	 | -1.667774e-01 	 | +4.759820e-03 	 | -1.688905e-01 	 | -6.872930e-03 	 | +6.804896e-03 	 | -1.574841e-01 
 99 	 | +7.164045e-02 	 | +8.081404e-01 	 | +7.851781e-01 	 | -9.460276e-02 	 | +1.768497e-02 	 | +9.164487e-01 
115 	 | -1.929335e-02 	 | +3.214271e-01 	 | -1.995890e-01 	 | -5.017227e-01 	 | -2.021633e-02 	 | +2.789134e-01 
 68 	 | +1.186850e-01 	 | +6.595357e-02 	 | -1.787890e-01 	 | -3.634276e-01 	 | +1.485988e-03 	 | +1.484201e-01 
 84 	 | -2.883610e-02 	 | -5.310455e-01 	 | +1.005482e-01 	 | +6.604298e-01 	 | +6.625096e-03 	 | -6.196118e-01 
100 	 | -2.021969e-02 	 | -4.705145e-01 	 | +3.051947e-01 	 | +7.959289e-01 	 | +1.258126e-02 	 | -5.674906e-01 
116 	 | +8.237285e-02 	 | +4.553833e-01 	 | +2.533612e-01 	 | -2.843950e-01 	 | -3.879540e-03 	 | +4.878672e-01 
 69 	 | -4.507141e-02 	 | -1.108709e-01 	 | -2.719381e-01 	 | -1.159957e-01 	 | -2.091590e-02 	 | -1.889196e-01 
 85 	 | +1.441478e-01 	 | +2.506637e-01 	 | +6.220092e-03 	 | -3.885914e-01 	 | -6.267376e-03 	 | +3.443034e-01 
101 	 | -1.007498e-01 	 | -3.363274e-01 	 | +3.280834e-01 	 | +7.651606e-01 	 | +5.246409e-03 	 | -4.280850e-01 
117 	 | +1.831624e-02 	 | +3.375048e-01 	 | +1.063806e-01 	 | -2.494405e-01 	 | +2.397802e-02 	 | +4.433972e-01 
 70 	 | -3.015421e-03 	 | +2.683826e-01 	 | +3.814058e-02 	 | -2.272266e-01 	 | +4.103503e-02 	 | +3.605905e-01 
 86 	 | -8.015452e-03 	 | -4.935126e-01 	 | -7.268052e-01 	 | -2.252771e-01 	 | -9.031048e-03 	 | -5.272738e-01 
102 	 | +9.951986e-01 	 | +4.913601e-01 	 | +7.215089e-01 	 | -7.650499e-01 	 | +5.377306e-03 	 | +5.326835e-01 
118 	 | -1.272226e-01 	 | -2.245334e-01 	 | -4.086280e-02 	 | +3.108932e-01 	 | +2.258424e-02 	 | -3.649983e-01 
 71 	 | -2.451015e-02 	 | +1.987792e-01 	 | +5.364466e-01 	 | +3.621775e-01 	 | +5.151321e-03 	 | +1.799319e-01 
 87 	 | -4.113796e-02 	 | -8.467611e-02 	 | +3.348574e-03 	 | +1.291626e-01 	 | -3.576364e-03 	 | -9.479375e-02 
103 	 | +1.225131e-01 	 | -2.361401e-01 	 | +2.035792e-01 	 | +3.172062e-01 	 | -2.678680e-02 	 | -2.554186e-01 
119 	 | -1.237484e-01 	 | -2.973491e-01 	 | +3.895370e-01 	 | +8.106345e-01 	 | -1.914215e-02 	 | -3.494865e-01 
 72 	 | -8.401414e-02 	 | -7.868263e-02 	 | -6.236263e-01 	 | -4.609295e-01 	 | -1.709411e-02 	 | -1.015082e-01 
 88 	 | +6.451223e-02 	 | -2.609061e-01 	 | -1.590566e-02 	 | +1.804882e-01 	 | +1.848937e-02 	 | -2.325953e-01 
104 	 | -2.556549e-02 	 | -2.300765e-01 	 | +7.856739e-01 	 | +1.041316e+00 	 | -2.787231e-02 	 | -2.154146e-01 
120 	 | +4.444556e-02 	 | -6.003485e-02 	 | +5.388594e-01 	 | +5.544487e-01 	 | +1.369423e-02 	 | -3.002610e-02 
 73 	 | +7.848069e-02 	 | -5.659484e-01 	 | -3.743136e-01 	 | +1.131541e-01 	 | -2.679048e-03 	 | -5.375520e-01 
 89 	 | -8.200532e-02 	 | -2.842958e-01 	 | -6.527050e-01 	 | -2.864039e-01 	 | -1.912308e-03 	 | -3.264763e-01 
105 	 | -2.652269e-02 	 | +7.321039e-02 	 | -2.342758e-01 	 | -2.809635e-01 	 | -8.395222e-03 	 | -1.124666e-03 
121 	 | -5.899652e-02 	 | +3.249647e-01 	 | -1.883400e-01 	 | -4.543082e-01 	 | -1.591428e-02 	 | +2.880810e-01 
 74 	 | -2.397599e-02 	 | -4.599818e-01 	 | -4.881445e-01 	 | -4.186707e-03 	 | -4.843986e-03 	 | -5.111035e-01 
 90 	 | -2.195493e-02 	 | +3.548854e-01 	 | +3.791208e-02 	 | -2.950184e-01 	 | +6.342510e-03 	 | +3.671223e-01 
106 	 | +2.639605e-02 	 | +7.487305e-02 	 | -1.819703e-01 	 | -2.832394e-01 	 | +1.669881e-02 	 | +7.179844e-02 
122 	 | -6.296488e-02 	 | -2.077875e-01 	 | +2.417759e-01 	 | +5.125282e-01 	 | +1.558461e-02 	 | -2.468287e-01 
 75 	 | -1.087175e+00 	 | +1.758436e-01 	 | -5.639221e-01 	 | +3.474091e-01 	 | +1.701223e-03 	 | +1.514732e-01 
 91 	 | -1.726035e-02 	 | +9.069138e-02 	 | -2.380062e-01 	 | -3.114372e-01 	 | +9.579130e-03 	 | +3.826971e-02 
107 	 | -1.831486e-02 	 | -5.157515e-01 	 | +1.900899e-01 	 | +7.241563e-01 	 | -9.202556e-03 	 | -6.234070e-01 
123 	 | +4.895421e-02 	 | -2.273598e-01 	 | +3.322940e-01 	 | +5.106997e-01 	 | +1.808704e-03 	 | -2.837026e-01 
 76 	 | -1.486315e-02 	 | -2.712277e-02 	 | -3.067436e-01 	 | -2.647577e-01 	 | -7.951246e-03 	 | -5.635321e-02 
 92 	 | -5.750322e-02 	 | -9.926675e-02 	 | -5.419793e-01 	 | -3.852093e-01 	 | -1.641901e-02 	 | -1.392357e-01 
108 	 | +1.540451e-01 	 | +1.166359e-01 	 | +2.779758e-01 	 | +7.294795e-03 	 | -7.346743e-03 	 | +2.527089e-01 
124 	 | -4.635066e-02 	 | +2.033444e-01 	 | +1.220803e+00 	 | +1.063809e+00 	 | +1.233624e-02 	 | +2.435616e-01 
 77 	 | -5.751969e-02 	 | -2.574246e-02 	 | -1.146469e-01 	 | -3.138473e-02 	 | +5.211122e-03 	 | -6.674011e-02 
 93 	 | -5.927985e-03 	 | -2.554477e-01 	 | -9.585736e-02 	 | +1.655184e-01 	 | +7.250771e-03 	 | -2.867404e-01 
109 	 | -1.274059e-02 	 | -1.280761e-01 	 | -4.520858e-01 	 | -3.112691e-01 	 | +2.373689e-02 	 | -1.832472e-01 
125 	 | -8.832428e-02 	 | +1.575875e-01 	 | -6.788686e-01 	 | -7.481318e-01 	 | -1.306166e-02 	 | +1.008472e-01 
 78 	 | +2.153807e-02 	 | -6.786369e-01 	 | -6.132733e-02 	 | +5.957715e-01 	 | -2.750859e-02 	 | -7.516703e-01 
 94 	 | -1.877520e-02 	 | +2.370019e-01 	 | -2.322841e-01 	 | -4.505108e-01 	 | +1.786182e-02 	 | +2.356890e-01 
110 	 | +7.501583e-02 	 | -4.622136e-01 	 | -8.591265e-02 	 | +3.012851e-01 	 | -1.018379e-02 	 | -4.137488e-01 
126 	 | -2.161070e-01 	 | +2.325772e-01 	 | -4.766034e-02 	 | -6.413051e-02 	 | +1.876057e-02 	 | +1.522061e-01 
 79 	 | -1.138330e-02 	 | -3.677860e-03 	 | +7.529122e-01 	 | +7.679733e-01 	 | -1.301727e-02 	 | +1.809810e-02 
 95 	 | -1.254953e-01 	 | -1.141402e-02 	 | +3.986800e-01 	 | +5.355893e-01 	 | -1.677215e-03 	 | -1.472350e-01 
111 	 | +4.978520e-02 	 | +3.733354e-01 	 | +4.470327e-02 	 | -3.784173e-01 	 | +2.775238e-02 	 | +4.350185e-01 
127 	 | -4.868740e-02 	 | +1.235791e-01 	 | -6.551355e-01 	 | -7.300272e-01 	 | -2.190075e-04 	 | +1.027711e-01 
 80 	 | -5.086644e-02 	 | -4.685622e-01 	 | +2.634405e-01 	 | +7.828692e-01 	 | +1.116667e-02 	 | -5.091714e-01 
 96 	 | +5.844365e-02 	 | +2.321264e-01 	 | +8.823667e-02 	 | -2.023334e-01 	 | +8.639884e-03 	 | +2.761018e-01 
112 	 | -9.338816e-01 	 | +1.673823e-02 	 | -1.789262e-01 	 | +7.382172e-01 	 | +3.180061e-04 	 | +7.268287e-03 
128 	 | -1.013674e+00 	 | -3.228247e-01 	 | -6.321327e-01 	 | +7.043663e-01 	 | -1.152977e-02 	 | -3.663152e-01 
129 	 | -1.214784e-02 	 | +2.699216e-01 	 | +1.687435e-01 	 | -8.903029e-02 	 | -6.122957e-03 	 | +2.488525e-01 
145 	 | +3.901253e-02 	 | +5.478481e-01 	 | +3.400660e-01 	 | -2.467946e-01 	 | +1.398038e-02 	 | +6.953744e-01 
161 	 | +5.273278e-02 	 | +2.073620e-01 	 | +4.031307e-01 	 | +1.430360e-01 	 | -1.241197e-03 	 | +2.168479e-01 
177 	 | -1.260536e-01 	 | +5.896345e-03 	 | +2.065661e-01 	 | +3.267233e-01 	 | +1.046381e-03 	 | -1.045814e-01 
130 	 | -1.041522e+00 	 | -1.453038e-02 	 | -6.465812e-01 	 | +4.094713e-01 	 | -1.919311e-02 	 | -4.822310e-02 
146 	 | +1.065211e-03 	 | -3.728903e-02 	 | -4.653572e-01 	 | -4.291334e-01 	 | +2.284269e-03 	 | -4.113789e-02 
162 	 | +6.424281e-02 	 | +3.568720e-02 	 | +3.618777e-01 	 | +2.619477e-01 	 | -3.743980e-03 	 | +4.801960e-02 
178 	 | +8.554765e-02 	 | +1.502183e-01 	 | +2.843073e-01 	 | +4.854134e-02 	 | -9.383369e-03 	 | +2.631301e-01 
131 	 | -7.655104e-02 	 | -2.701812e-01 	 | -4.604473e-01 	 | -1.137150e-01 	 | +3.410881e-03 	 | -3.522149e-01 
147 	 | +3.829067e-02 	 | -2.305905e-01 	 | +8.619309e-03 	 | +2.009191e-01 	 | +1.090498e-02 	 | -2.288055e-01 
163 	 | +1.602212e-02 	 | +2.001119e-01 	 | +3.821489e-01 	 | +1.660149e-01 	 | +1.223097e-02 	 | +2.124315e-01 
179 	 | -1.882306e-03 	 | -9.726947e-03 	 | +1.034810e-01 	 | +1.150903e-01 	 | +1.419356e-02 	 | +2.848592e-02 
132 	 | +1.425580e-01 	 | +9.276884e-03 	 | -1.437367e-01 	 | -2.955715e-01 	 | +5.825457e-04 	 | +5.267406e-02 
148 	 | -3.786543e-03 	 | -1.480967e-01 	 | +1.332203e-01 	 | +2.851035e-01 	 | +1.211261e-02 	 | -1.796623e-01 
164 	 | +1.504729e-01 	 | +2.872913e-01 	 | +3.399481e-01 	 | -9.781615e-02 	 | +3.716693e-03 	 | +3.860807e-01 
180 	 | +1.157506e-01 	 | +8.918040e-02 	 | +1.280588e-01 	 | -7.687223e-02 	 | -3.396323e-02 	 | +1.501207e-01 
133 	 | +1.723084e-02 	 | +5.485186e-01 	 | +1.214427e-01 	 | -4.443067e-01 	 | -8.134098e-04 	 | +7.172035e-01 
149 	 | -1.061015e-01 	 | +6.061306e-02 	 | +2.620193e-01 	 | +3.075077e-01 	 | -1.395181e-02 	 | -5.525866e-02 
165 	 | -7.488670e-02 	 | -1.740995e-01 	 | -4.683117e-02 	 | +2.021550e-01 	 | +8.573479e-03 	 | -2.120222e-01 
181 	 | -4.963357e-03 	 | +3.887478e-01 	 | +4.009057e-01 	 | +1.712131e-02 	 | +1.947949e-03 	 | +4.230384e-01 
134 	 | -7.336542e-02 	 | +5.058082e-02 	 | -4.268944e-01 	 | -4.041098e-01 	 | -2.882647e-03 	 | -3.557967e-03 
150 	 | -2.636947e-02 	 | +2.939077e-02 	 | +7.244497e-02 	 | +6.942366e-02 	 | +1.644891e-02 	 | +2.090088e-02 
166 	 | -1.228777e-01 	 | +1.316745e-01 	 | -5.038992e-01 	 | -5.126960e-01 	 | +1.329732e-02 	 | +1.172633e-01 
182 	 | +1.109290e-01 	 | -2.849108e-01 	 | -2.789450e-02 	 | +1.460873e-01 	 | +1.310510e-02 	 | -2.240591e-01 
135 	 | -1.179208e-01 	 | +1.857470e-01 	 | +1.709061e-01 	 | +1.030800e-01 	 | -6.675399e-03 	 | +1.232865e-01 
151 	 | +1.171825e-01 	 | +2.803658e-01 	 | +6.815683e-01 	 | +2.840200e-01 	 | +4.843521e-03 	 | +3.670860e-01 
167 	 | +9.485264e-01 	 | -1.870242e-01 	 | +6.568072e-01 	 | -1.046949e-01 	 | +2.135085e-03 	 | -2.382939e-01 
183 	 | +2.049179e-01 	 | +2.962838e-01 	 | +6.333652e-01 	 | +1.321635e-01 	 | -1.181868e-02 	 | +4.682289e-01 
136 	 | +2.600723e-02 	 | +1.251671e-01 	 | -5.042893e-01 	 | -6.554636e-01 	 | -1.632802e-02 	 | +1.636740e-01 
152 	 | -5.870509e-02 	 | +4.091263e-02 	 | +7.054644e-01 	 | +7.232569e-01 	 | +1.239796e-02 	 | +2.290618e-03 
168 	 | -7.636106e-02 	 | +4.630113e-02 	 | -3.642296e-01 	 | -3.341697e-01 	 | -7.748285e-03 	 | -2.076398e-02 
184 	 | +4.467416e-02 	 | +2.219854e-02 	 | -4.921319e-01 	 | -5.590046e-01 	 | +2.798131e-02 	 | +3.983388e-02 
137 	 | -1.202446e-02 	 | +1.801009e-01 	 | -3.822625e-01 	 | -5.503389e-01 	 | -6.231283e-03 	 | +1.797824e-01 
153 	 | -3.621714e-04 	 | -4.115850e-02 	 | +5.855412e-01 	 | +6.270619e-01 	 | +1.769690e-02 	 | -6.006698e-02 
169 	 | -7.673263e-02 	 | -1.270872e-01 	 | +3.047250e-01 	 | +5.085448e-01 	 | +6.581448e-03 	 | -3.027072e-01 
185 	 | -9.912237e-03 	 | +1.447588e-01 	 | -5.488880e-01 	 | -6.837346e-01 	 | +1.767536e-02 	 | +1.697908e-01 
138 	 | +6.872890e-02 	 | -8.372265e-02 	 | -1.963348e-01 	 | -1.813411e-01 	 | +2.069718e-02 	 | -6.394707e-02 
154 	 | -9.940251e-01 	 | +3.240840e-01 	 | -3.290995e-01 	 | +3.408416e-01 	 | -3.588066e-02 	 | +3.263590e-01 
170 	 | -9.091721e-01 	 | +3.628935e-01 	 | -3.316000e-01 	 | +2.146787e-01 	 | +6.115832e-03 	 | +4.370918e-01 
186 	 | -3.322304e-02 	 | -1.299165e-01 	 | -4.460290e-01 	 | -2.828895e-01 	 | +2.923709e-03 	 | -2.110661e-01 
139 	 | -7.260720e-02 	 | -2.312418e-01 	 | -7.702770e-01 	 | -4.664280e-01 	 | -1.998157e-02 	 | -3.210770e-01 
155 	 | -3.564797e-02 	 | +1.225956e-01 	 | +1.055646e-01 	 | +1.861691e-02 	 | -8.949571e-03 	 | +1.365801e-01 
171 	 | -3.992795e-02 	 | -6.539771e-02 	 | -6.230868e-01 	 | -5.177611e-01 	 | +1.785479e-02 	 | -1.831791e-01 
187 	 | -2.086094e-02 	 | +5.123902e-01 	 | +5.899835e-01 	 | +9.845418e-02 	 | -4.572944e-04 	 | +5.723752e-01 
140 	 | -1.248145e-02 	 | -1.814255e-01 	 | -1.520774e-01 	 | +4.182950e-02 	 | +1.867640e-04 	 | -2.383753e-01 
156 	 | -1.112216e-01 	 | -3.481740e-01 	 | -2.128133e-01 	 | +2.465822e-01 	 | -1.168708e-02 	 | -4.512810e-01 
172 	 | +7.610956e-03 	 | -1.432625e-01 	 | -4.027084e-01 	 | -2.670569e-01 	 | +1.846585e-02 	 | -1.713928e-01 
188 	 | +5.101609e-02 	 | +3.932061e-01 	 | +2.172454e-01 	 | -2.269768e-01 	 | +4.335484e-03 	 | +4.875100e-01 
141 	 | +5.994797e-02 	 | +1.984147e-02 	 | +1.114538e-01 	 | +3.166432e-02 	 | +2.538946e-02 	 | +9.965063e-02 
157 	 | -5.745036e-02 	 | -1.990417e-02 	 | -5.056515e-01 	 | -4.282970e-01 	 | +5.956712e-03 	 | -8.937052e-02 
173 	 | -9.466174e-02 	 | +2.465841e-01 	 | +1.856120e-01 	 | +3.368963e-02 	 | +1.501367e-03 	 | +2.215302e-01 
189 	 | +1.067274e-01 	 | +2.681006e-01 	 | +3.970251e-01 	 | +2.219707e-02 	 | -2.642240e-03 	 | +3.521874e-01 
142 	 | -5.237061e-02 	 | +1.968429e-01 	 | -3.681122e-01 	 | -5.125845e-01 	 | +1.094225e-02 	 | +1.654914e-01 
158 	 | -4.940436e-02 	 | +4.152533e-01 	 | +1.803524e-01 	 | -1.854966e-01 	 | -8.583820e-03 	 | +4.337650e-01 
174 	 | -9.078572e-02 	 | +9.982945e-02 	 | +8.321831e-02 	 | +7.417458e-02 	 | -4.361905e-03 	 | +8.389953e-02 
190 	 | -5.769389e-03 	 | +1.908806e-01 	 | -4.572657e-01 	 | -6.423769e-01 	 | -1.231469e-03 	 | +2.281276e-01 
143 	 | +7.556636e-02 	 | +4.948467e-01 	 | +3.082052e-01 	 | -2.622078e-01 	 | -1.266857e-02 	 | +6.206581e-01 
159 	 | -9.424082e-03 	 | +1.560101e-01 	 | +2.597548e-01 	 | +1.131687e-01 	 | +2.007934e-02 	 | +1.740096e-01 
175 	 | -2.992509e-02 	 | +2.086430e-01 	 | +8.368943e-01 	 | +6.581764e-01 	 | -6.224449e-03 	 | +2.050199e-01 
191 	 | +1.387817e-02 	 | +6.271183e-04 	 | +1.035786e-01 	 | +8.907335e-02 	 | +2.590977e-03 	 | +4.625834e-02 
144 	 | +2.067963e-02 	 | -4.791764e-02 	 | -1.784423e-01 	 | -1.512042e-01 	 | -5.683624e-03 	 | -2.972583e-02 
160 	 | +1.626014e-02 	 | +9.382848e-02 	 | +2.040131e-01 	 | +9.392447e-02 	 | +5.992073e-03 	 | +1.249441e-01 
176 	 | +3.793987e-02 	 | +3.950280e-02 	 | +2.449577e-01 	 | +1.675151e-01 	 | -7.930640e-03 	 | +3.050594e-02 
192 	 | -8.776843e-01 	 | -3.278530e-02 	 | -6.546828e-01 	 | +2.557868e-01 	 | -1.375568e-02 	 | +5.111854e-02 
193 	 | -9.717519e-01 	 | -3.759129e-02 	 | -4.316821e-01 	 | +5.776610e-01 	 | -2.486687e-02 	 | -7.264358e-02 
209 	 | +1.186752e-01 	 | +2.870056e-02 	 | -2.339616e-02 	 | -1.707719e-01 	 | -1.924070e-02 	 | +6.703842e-02 
225 	 | -5.369888e-02 	 | -4.402267e-01 	 | -5.509367e-01 	 | -5.701112e-02 	 | -6.281594e-03 	 | -5.166247e-01 
241 	 | +9.653314e-02 	 | +2.066890e-01 	 | +1.065808e+00 	 | +7.625858e-01 	 | +1.097521e-02 	 | +3.569549e-01 
194 	 | +5.001673e-02 	 | +4.925236e-01 	 | +6.798328e-01 	 | +1.372925e-01 	 | +6.105869e-04 	 | +5.989150e-01 
210 	 | -2.499457e-03 	 | +5.013050e-02 	 | +3.860593e-01 	 | +3.384283e-01 	 | +1.194162e-02 	 | +8.615733e-02 
226 	 | -4.814122e-02 	 | -1.173103e-01 	 | -2.707145e-01 	 | -1.052630e-01 	 | +1.894531e-02 	 | -1.368207e-01 
242 	 | +1.634276e-01 	 | +5.877036e-03 	 | -1.357512e-02 	 | -1.828798e-01 	 | +7.812707e-03 	 | +1.927242e-01 
195 	 | +6.938043e-02 	 | +1.088844e-01 	 | -8.569053e-02 	 | -2.639554e-01 	 | +4.759454e-03 	 | +1.136955e-01 
211 	 | -1.082383e-01 	 | -7.932800e-02 	 | +8.296999e-02 	 | +2.705363e-01 	 | +1.287826e-02 	 | -1.350892e-01 
227 	 | +9.299224e-03 	 | +8.093419e-02 	 | -2.599631e-01 	 | -3.501966e-01 	 | -1.872286e-02 	 | +1.201711e-01 
243 	 | +1.152376e-01 	 | +7.474945e-03 	 | -4.686472e-02 	 | -1.695773e-01 	 | +2.325423e-02 	 | +1.008071e-01 
196 	 | +3.373671e-03 	 | +3.788164e-02 	 | -2.275064e-01 	 | -2.687617e-01 	 | +2.639802e-04 	 | +4.474047e-02 
212 	 | -6.017844e-02 	 | +1.950634e-01 	 | -8.563713e-01 	 | -9.912562e-01 	 | -4.151841e-03 	 | +1.475377e-01 
228 	 | -6.744570e-03 	 | -3.802938e-01 	 | -4.391647e-01 	 | -5.212631e-02 	 | -1.621043e-02 	 | -4.314966e-01 
244 	 | -4.115107e-02 	 | +1.064859e-01 	 | -5.427590e-02 	 | -1.196108e-01 	 | +3.976755e-02 	 | +6.525810e-02 
197 	 | -8.227773e-02 	 | -4.281940e-02 	 | +2.606038e-01 	 | +3.857010e-01 	 | -2.824145e-02 	 | -1.550974e-01 
213 	 | +2.381472e-02 	 | +2.468511e-01 	 | +5.438756e-01 	 | +2.732097e-01 	 | +5.423330e-03 	 | +2.740248e-01 
229 	 | +2.934396e-02 	 | +1.645080e-01 	 | +7.888317e-01 	 | +5.949797e-01 	 | -1.557076e-02 	 | +1.802716e-01 
245 	 | -3.205401e-02 	 | -2.677803e-01 	 | +6.193547e-02 	 | +3.617697e-01 	 | -7.232512e-03 	 | -3.734583e-01 
198 	 | +1.045578e-01 	 | -2.121745e-01 	 | +2.054756e-01 	 | +3.130924e-01 	 | -7.546285e-03 	 | -1.341880e-01 
214 	 | -9.849261e-03 	 | +4.160498e-01 	 | +6.097396e-01 	 | +2.035390e-01 	 | +1.148481e-02 	 | +4.723096e-01 
230 	 | -1.140863e-01 	 | +4.573441e-01 	 | +4.024748e-01 	 | +5.921700e-02 	 | -6.022443e-03 	 | +4.153730e-01 
246 	 | +1.983276e-01 	 | +2.848380e-01 	 | -1.951926e-01 	 | -6.783582e-01 	 | +3.313201e-04 	 | +4.512776e-01 
199 	 | +7.749783e-02 	 | +1.226145e-01 	 | -2.720560e-01 	 | -4.721684e-01 	 | +8.851969e-03 	 | +2.090127e-01 
215 	 | +3.532534e-02 	 | +2.712248e-02 	 | +6.863513e-01 	 | +6.239035e-01 	 | -1.308593e-02 	 | +4.618078e-02 
231 	 | +3.839869e-02 	 | -3.239677e-01 	 | -2.272189e-01 	 | +5.835009e-02 	 | -2.562395e-03 	 | -2.846713e-01 
247 	 | +3.713546e-02 	 | -3.372326e-01 	 | -3.486675e-01 	 | -4.857041e-02 	 | -1.629254e-02 	 | -3.237397e-01 
200 	 | -1.127711e-01 	 | -1.962878e-01 	 | -3.764882e-01 	 | -6.742932e-02 	 | +1.008927e-02 	 | -2.678829e-01 
216 	 | +7.241445e-02 	 | -1.664050e-01 	 | +8.219163e-01 	 | +9.159069e-01 	 | -1.728645e-02 	 | -2.279791e-01 
232 	 | +3.086585e-02 	 | -3.195372e-01 	 | -4.098810e-01 	 | -1.212096e-01 	 | +1.283024e-02 	 | -2.904688e-01 
248 	 | -5.371673e-02 	 | +5.171552e-02 	 | -5.304709e-01 	 | -5.284697e-01 	 | +7.397296e-03 	 | +3.420163e-03 
201 	 | +6.992674e-02 	 | -6.648192e-02 	 | -3.687688e-01 	 | -3.722136e-01 	 | -2.007703e-03 	 | -5.201154e-02 
217 	 | -2.669144e-02 	 | -5.553390e-02 	 | +4.074595e-01 	 | +4.896849e-01 	 | -1.771103e-02 	 | -8.553342e-02 
233 	 | -1.042086e-01 	 | +1.541626e-01 	 | -5.396253e-02 	 | -1.039165e-01 	 | +1.847544e-02 	 | +4.505627e-02 
249 	 | +2.711380e-02 	 | +6.842187e-02 	 | -9.975988e-02 	 | -1.952956e-01 	 | -7.936884e-03 	 | +1.158057e-01 
202 	 | +5.976478e-03 	 | -2.171562e-02 	 | +6.527384e-01 	 | +6.684776e-01 	 | +1.245224e-02 	 | -5.545151e-03 
218 	 | -1.099772e-01 	 | +7.245970e-02 	 | +1.156618e-01 	 | +1.531794e-01 	 | -4.476161e-03 	 | -1.033537e-02 
234 	 | -1.477434e-01 	 | -1.590612e-01 	 | -4.766638e-01 	 | -1.698591e-01 	 | -1.617865e-02 	 | -2.763378e-01 
250 	 | -9.295059e-02 	 | -2.330654e-01 	 | -3.106458e-01 	 | +1.537021e-02 	 | -6.044182e-03 	 | -3.010446e-01 
203 	 | +2.240217e-02 	 | +8.628972e-02 	 | +2.001531e-01 	 | +9.146116e-02 	 | +1.784058e-03 	 | +8.107937e-02 
219 	 | +3.240636e-02 	 | -8.444705e-02 	 | +7.920745e-02 	 | +1.312481e-01 	 | -1.322470e-03 	 | -1.413462e-01 
235 	 | +3.837165e-02 	 | +2.352460e-01 	 | +3.521951e-01 	 | +7.857748e-02 	 | -8.996031e-03 	 | +2.923057e-01 
251 	 | +1.334403e-01 	 | -2.179467e-03 	 | +1.875987e-01 	 | +5.633782e-02 	 | +8.794409e-03 	 | +3.756539e-02 
204 	 | -7.306125e-02 	 | -1.806064e-01 	 | -5.030392e-01 	 | -2.493715e-01 	 | +6.444550e-04 	 | -2.727637e-01 
220 	 | -1.046370e-01 	 | -1.909632e-01 	 | -4.891439e-01 	 | -1.935437e-01 	 | -1.902865e-02 	 | -2.998607e-01 
236 	 | +2.020601e-02 	 | -4.128978e-01 	 | +4.474037e-01 	 | +8.400955e-01 	 | -6.539708e-03 	 | -4.148579e-01 
252 	 | +1.962026e-02 	 | +2.178770e-01 	 | +3.154865e-01 	 | +7.798929e-02 	 | -1.043193e-02 	 | +2.390875e-01 
205 	 | +3.155237e-03 	 | -1.933383e-02 	 | -1.925755e-01 	 | -1.763969e-01 	 | +1.221150e-02 	 | +4.594742e-03 
221 	 | -9.339007e-02 	 | +1.901342e-01 	 | -2.340466e-02 	 | -1.201487e-01 	 | -9.497136e-03 	 | +1.529909e-01 
237 	 | -5.725933e-02 	 | -1.466842e-01 	 | +2.754885e-02 	 | +2.314924e-01 	 | -1.232560e-03 	 | -2.222847e-01 
253 	 | +2.118903e-02 	 | +4.297616e-02 	 | +5.579561e-01 	 | +4.937909e-01 	 | -2.934603e-02 	 | +2.507872e-02 
206 	 | +2.614164e-02 	 | +1.748495e-01 	 | -1.362326e-01 	 | -3.372237e-01 	 | -1.484825e-02 	 | +2.203700e-01 
222 	 | -7.194554e-02 	 | -2.003290e-01 	 | -6.810369e-01 	 | -4.087624e-01 	 | +4.856031e-04 	 | -2.809451e-01 
238 	 | -2.578138e-02 	 | -1.829020e-01 	 | +1.231969e-01 	 | +3.318802e-01 	 | +5.711100e-03 	 | -1.905978e-01 
254 	 | -3.922997e-02 	 | -2.974572e-01 	 | -3.858385e-01 	 | -4.915140e-02 	 | -2.362942e-03 	 | -3.635662e-01 
207 	 | -1.388408e-01 	 | +2.402507e-01 	 | -2.316571e-01 	 | -3.330670e-01 	 | +9.427464e-03 	 | +1.829877e-01 
223 	 | -9.899733e-02 	 | -1.426606e-01 	 | -1.032408e-01 	 | +1.384171e-01 	 | +1.693891e-02 	 | -2.620532e-01 
239 	 | +7.671677e-02 	 | +3.285346e-01 	 | +2.141991e-01 	 | -1.910523e-01 	 | -8.835950e-03 	 | +3.920482e-01 
255 	 | +3.678651e-02 	 | +4.621954e-02 	 | -1.890147e-01 	 | -2.720208e-01 	 | -1.122771e-02 	 | +1.384398e-02 
208 	 | +6.810559e-02 	 | -1.466498e-01 	 | -1.318551e-01 	 | -5.331097e-02 	 | +8.924266e-03 	 | -4.543619e-02 
224 	 | +1.135793e-01 	 | +3.053004e-01 	 | -9.179954e-02 	 | -5.106792e-01 	 | -1.639113e-02 	 | +4.308889e-01 
240 	 | +1.035764e-01 	 | +3.171969e-01 	 | -3.767505e-01 	 | -7.975238e-01 	 | -1.865230e-02 	 | +4.248987e-01 
256 	 | -6.390024e-02 	 | -1.834231e-01 	 | +2.374897e-01 	 | +4.848130e-01 	 | +8.601017e-04 	 | -3.249053e-01 
257 	 | -9.783018e-02 	 | -1.002247e-01 	 | +1.074298e-01 	 | +3.054847e-01 	 | +4.132853e-03 	 | -1.999131e-01 
273 	 | +7.892849e-02 	 | -2.997174e-01 	 | +1.430245e-01 	 | +3.638135e-01 	 | -1.325100e-02 	 | -3.067811e-01 
289 	 | +1.121729e-01 	 | +5.754811e-01 	 | -6.131434e-02 	 | -7.489683e-01 	 | -7.113471e-03 	 | +7.194075e-01 
305 	 | +1.398057e-02 	 | +3.431585e-01 	 | +2.541759e-01 	 | -1.029631e-01 	 | +1.304520e-03 	 | +3.842905e-01 
258 	 | +3.692460e-03 	 | +2.445228e-01 	 | +3.822757e-01 	 | +1.340605e-01 	 | +2.887211e-02 	 | +2.850991e-01 
274 	 | -2.653721e-03 	 | -2.634576e-01 	 | +2.962103e-02 	 | +2.957323e-01 	 | -2.221942e-02 	 | -2.742922e-01 
290 	 | -8.721392e-01 	 | -2.204730e-02 	 | -4.779215e-01 	 | +4.162650e-01 	 | +1.085453e-03 	 | +6.388686e-02 
306 	 | +5.904823e-02 	 | +2.204326e-01 	 | +6.274703e-02 	 | -2.167338e-01 	 | -2.314601e-02 	 | +2.740444e-01 
259 	 | +1.121759e-01 	 | +2.599258e-01 	 | +4.089652e-01 	 | +3.686347e-02 	 | -3.165043e-03 	 | +3.683194e-01 
275 	 | +1.098948e-01 	 | +7.346163e-02 	 | +2.345963e-01 	 | +5.123985e-02 	 | -1.307119e-02 	 | +1.428380e-01 
291 	 | +1.614522e-01 	 | +2.733100e-01 	 | +2.328174e-02 	 | -4.114805e-01 	 | -7.901700e-03 	 | +4.516731e-01 
307 	 | -4.880195e-02 	 | +5.484519e-01 	 | +3.820233e-01 	 | -1.176266e-01 	 | -2.938446e-02 	 | +5.421357e-01 
260 	 | +3.607228e-03 	 | -1.166498e-01 	 | +2.317035e-02 	 | +1.362129e-01 	 | -2.673408e-03 	 | -1.050928e-01 
276 	 | -4.679233e-02 	 | +6.654437e-02 	 | +9.843594e-02 	 | +7.868391e-02 	 | -3.146343e-03 	 | +7.596279e-03 
292 	 | +1.096164e-01 	 | +2.527508e-01 	 | -3.870031e-01 	 | -7.493703e-01 	 | -8.660219e-03 	 | +3.158942e-01 
308 	 | +9.091739e-02 	 | +2.566407e-04 	 | +1.518899e-02 	 | -7.598505e-02 	 | -2.074164e-02 	 | +6.600863e-02 
261 	 | +3.665529e-02 	 | +3.141678e-01 	 | +5.443063e-01 	 | +1.934832e-01 	 | -3.744069e-03 	 | +3.434133e-01 
277 	 | +8.376590e-02 	 | +1.902102e-01 	 | -3.993763e-02 	 | -3.139137e-01 	 | +8.559748e-03 	 | +2.329752e-01 
293 	 | +1.002680e-01 	 | -3.590399e-01 	 | -2.030140e-01 	 | +5.575789e-02 	 | -5.356112e-03 	 | -3.298931e-01 
309 	 | -2.194196e-02 	 | -4.254841e-02 	 | -5.428020e-01 	 | -4.783116e-01 	 | -5.768821e-03 	 | -8.545383e-02 
262 	 | +5.751675e-02 	 | -2.464395e-01 	 | -2.829238e-01 	 | -9.400107e-02 	 | -4.472541e-03 	 | -2.352684e-01 
278 	 | -7.844563e-03 	 | +7.571809e-02 	 | -5.465369e-01 	 | -6.144105e-01 	 | +1.103186e-02 	 | +1.050496e-01 
294 	 | +6.402220e-02 	 | -1.396151e-01 	 | +3.185484e-01 	 | +3.941413e-01 	 | -2.199953e-02 	 | -7.931060e-02 
310 	 | -8.681256e-02 	 | +1.022295e-01 	 | -2.983367e-01 	 | -3.137537e-01 	 | +1.896188e-02 	 | +8.771467e-02 
263 	 | -3.163688e-02 	 | +1.742297e-01 	 | +1.339134e-01 	 | -8.679403e-03 	 | +1.771805e-02 	 | +1.490144e-01 
279 	 | -1.509445e-01 	 | +2.614185e-01 	 | -3.339784e-01 	 | -4.444523e-01 	 | +8.849733e-04 	 | +2.224843e-01 
295 	 | -7.064938e-02 	 | +2.607523e-01 	 | +7.476426e-01 	 | +5.575397e-01 	 | +2.074811e-02 	 | +2.467091e-01 
311 	 | +3.924331e-02 	 | -3.496795e-02 	 | -5.985074e-01 	 | -6.027828e-01 	 | +2.182465e-03 	 | +2.139090e-02 
264 	 | +6.930928e-02 	 | +1.810069e-01 	 | +4.977067e-01 	 | +2.473905e-01 	 | +1.586136e-02 	 | +2.567313e-01 
280 	 | -1.034208e-01 	 | -1.459974e-01 	 | -7.596650e-01 	 | -5.102467e-01 	 | -5.774362e-03 	 | -2.094970e-01 
296 	 | -5.615134e-02 	 | -3.279386e-01 	 | -5.583400e-02 	 | +3.282560e-01 	 | +1.025283e-02 	 | -4.396976e-01 
312 	 | +7.988920e-02 	 | +3.461098e-01 	 | +1.273640e-01 	 | -2.986350e-01 	 | +2.185210e-02 	 | +4.146181e-01 
265 	 | +1.174235e-01 	 | +4.933504e-03 	 | +1.102260e-01 	 | -1.213099e-02 	 | +7.160987e-03 	 | +1.598059e-01 
281 	 | +5.507704e-02 	 | -1.607503e-01 	 | -5.620354e-01 	 | -4.563622e-01 	 | +4.656994e-03 	 | -2.229817e-01 
297 	 | +7.503418e-02 	 | +2.368829e-01 	 | +1.941906e-01 	 | -1.177264e-01 	 | +6.526398e-03 	 | +3.052143e-01 
313 	 | +1.070547e-02 	 | -1.525028e-01 	 | +2.501979e-01 	 | +3.919953e-01 	 | -1.205390e-02 	 | -1.400132e-01 
266 	 | -1.128805e+00 	 | -1.840344e-02 	 | -7.536996e-01 	 | +3.935085e-01 	 | +2.386076e-03 	 | -1.249390e-01 
282 	 | -1.682803e-01 	 | -3.554316e-01 	 | -7.456890e-01 	 | -2.219770e-01 	 | +3.092049e-03 	 | -5.147959e-01 
298 	 | +9.584879e-01 	 | -4.464211e-01 	 | +4.015045e-01 	 | -1.105623e-01 	 | +3.464855e-03 	 | -4.929282e-01 
314 	 | +8.605040e-02 	 | -4.767433e-02 	 | +2.124371e-01 	 | +1.740610e-01 	 | +1.415487e-02 	 | -1.995241e-02 
267 	 | -2.662531e-02 	 | +1.217817e-01 	 | -1.669418e-01 	 | -2.620982e-01 	 | +3.366710e-03 	 | +9.677240e-02 
283 	 | -9.978410e-02 	 | +3.130327e-01 	 | -4.138636e-01 	 | -6.271122e-01 	 | +2.656186e-02 	 | +2.635320e-01 
299 	 | -1.253959e-01 	 | -5.066175e-01 	 | -8.103494e-01 	 | -1.783361e-01 	 | +2.385683e-02 	 | -6.106525e-01 
315 	 | +9.597735e-02 	 | -1.838904e-01 	 | +2.637019e-02 	 | +1.142832e-01 	 | +8.381650e-03 	 | -1.669738e-01 
268 	 | +7.607594e-02 	 | -2.268118e-01 	 | +5.552108e-01 	 | +7.059466e-01 	 | -2.734608e-02 	 | -1.886099e-01 
284 	 | +4.372509e-02 	 | -1.929894e-01 	 | -4.138629e-01 	 | -2.645986e-01 	 | +3.423379e-02 	 | -1.539545e-01 
300 	 | +2.039133e-02 	 | -1.180920e-02 	 | +4.369378e-01 	 | +4.283556e-01 	 | -3.049426e-02 	 | -1.415486e-02 
316 	 | +2.430715e-02 	 | -7.048529e-02 	 | +4.123840e-01 	 | +4.585622e-01 	 | +2.177404e-03 	 | -6.192216e-03 
269 	 | +1.726869e-03 	 | -1.274484e-01 	 | -3.347437e-01 	 | -2.090221e-01 	 | +1.765504e-02 	 | -1.630669e-01 
285 	 | +2.058425e-02 	 | +2.867452e-01 	 | +8.777495e-02 	 | -2.195545e-01 	 | +2.006222e-02 	 | +3.951086e-01 
301 	 | -8.833915e-01 	 | -1.056230e-01 	 | -8.298344e-01 	 | +1.591801e-01 	 | +7.995990e-03 	 | -7.773533e-02 
317 	 | -1.492944e-02 	 | -7.078393e-02 	 | +4.218988e-01 	 | +5.076122e-01 	 | -3.805527e-03 	 | -8.824497e-02 
270 	 | +1.060788e-01 	 | +3.057136e-01 	 | -2.274332e-01 	 | -6.392257e-01 	 | +5.746853e-03 	 | +3.882590e-01 
286 	 | -1.350835e-01 	 | -1.838007e-01 	 | +3.943446e-01 	 | +7.132288e-01 	 | +1.725006e-02 	 | -2.534030e-01 
302 	 | +4.156252e-02 	 | -5.255708e-02 	 | -6.378027e-01 	 | -6.268081e-01 	 | +2.713942e-02 	 | +4.622221e-02 
318 	 | -9.701608e-02 	 | -7.047822e-02 	 | -2.941071e-01 	 | -1.266128e-01 	 | -1.855633e-02 	 | -1.979877e-01 
271 	 | +8.050387e-02 	 | -3.029382e-01 	 | -4.616936e-01 	 | -2.392592e-01 	 | -1.603795e-02 	 | -2.999355e-01 
287 	 | -5.355616e-02 	 | +7.582647e-02 	 | +2.214470e-01 	 | +1.991767e-01 	 | -1.729450e-02 	 | +2.101465e-02 
303 	 | +1.395619e-01 	 | +6.303125e-02 	 | +1.477670e-01 	 | -5.482617e-02 	 | -5.764559e-03 	 | +2.054073e-01 
319 	 | -5.249357e-02 	 | +2.701391e-01 	 | -1.614571e-01 	 | -3.791026e-01 	 | -1.523497e-02 	 | +3.374388e-01 
272 	 | +5.779315e-02 	 | -4.897253e-01 	 | -3.102619e-01 	 | +1.216702e-01 	 | +1.675869e-02 	 | -5.024904e-01 
288 	 | +1.123822e-02 	 | +6.639616e-02 	 | -2.695840e-01 	 | -3.472183e-01 	 | -1.445437e-03 	 | +7.263957e-02 
304 	 | +2.241903e-01 	 | +1.402499e-01 	 | +3.468302e-01 	 | -1.760993e-02 	 | -8.414655e-04 	 | +3.150428e-01 
320 	 | -9.811538e-03 	 | -8.839603e-02 	 | +1.878336e-02 	 | +1.169909e-01 	 | +6.248180e-03 	 | -8.823120e-02 
321 	 | +1.426408e-01 	 | +1.435165e-01 	 | -4.812252e-02 	 | -3.342798e-01 	 | +5.764401e-03 	 | +2.464536e-01 
337 	 | -6.514792e-02 	 | +2.384875e-01 	 | -4.507839e-01 	 | -6.241235e-01 	 | -2.211532e-03 	 | +1.901753e-01 
353 	 | -4.342486e-02 	 | -1.058787e-01 	 | +3.891855e-01 	 | +5.384891e-01 	 | -6.842794e-03 	 | -1.415634e-01 
369 	 | +1.134358e-01 	 | +3.074985e-01 	 | +6.431030e-01 	 | +2.221687e-01 	 | -8.791426e-03 	 | +4.646661e-01 
322 	 | +9.073960e-02 	 | +7.998565e-03 	 | +1.496100e-01 	 | +5.087182e-02 	 | -3.558809e-02 	 | +3.203929e-02 
338 	 | +1.222033e-01 	 | +5.790315e-02 	 | -4.171226e-01 	 | -5.972290e-01 	 | +9.026917e-03 	 | +1.089149e-01 
354 	 | -7.803045e-02 	 | -4.908326e-01 	 | -1.868551e-01 	 | +3.820080e-01 	 | -1.340887e-03 	 | -5.557278e-01 
370 	 | -7.599886e-03 	 | -2.520659e-01 	 | +1.072794e-01 	 | +3.669452e-01 	 | -5.387704e-03 	 | -2.552796e-01 
323 	 | -6.889487e-02 	 | -1.446224e-02 	 | -2.129781e-01 	 | -1.296210e-01 	 | +1.211590e-02 	 | -2.929901e-02 
339 	 | -1.316926e-01 	 | +1.322497e-01 	 | -5.297492e-01 	 | -5.303063e-01 	 | +3.621660e-03 	 | +9.481045e-02 
355 	 | +9.189089e-02 	 | +1.117925e-01 	 | -4.217915e-01 	 | -6.254749e-01 	 | +2.864957e-02 	 | +2.113339e-01 
371 	 | +1.097223e-01 	 | +2.125107e-01 	 | +2.032288e-01 	 | -1.190041e-01 	 | +4.168580e-03 	 | +3.067754e-01 
324 	 | +4.882518e-02 	 | -1.409080e-01 	 | +1.405996e-01 	 | +2.326824e-01 	 | -1.820458e-03 	 | -1.203271e-01 
340 	 | +7.453547e-02 	 | -7.161339e-02 	 | -3.240189e-01 	 | -3.269410e-01 	 | -1.664727e-03 	 | -2.544458e-02 
356 	 | +5.734572e-02 	 | -1.480643e-02 	 | -4.505145e-01 	 | -4.930538e-01 	 | -1.931441e-03 	 | +1.098722e-02 
372 	 | +1.448036e-01 	 | +2.240753e-01 	 | +4.159051e-01 	 | +4.702619e-02 	 | +7.757490e-04 	 | +3.250792e-01 
325 	 | -1.153710e-01 	 | +1.639486e-01 	 | +3.820965e-01 	 | +3.335189e-01 	 | +3.580315e-02 	 | +5.481726e-02 
341 	 | -1.312583e-01 	 | +1.772900e-01 	 | +3.373886e-01 	 | +2.913569e-01 	 | +9.994811e-03 	 | +1.058870e-01 
357 	 | +1.058800e-02 	 | +2.911762e-01 	 | -2.614067e-01 	 | -5.631709e-01 	 | +1.720972e-02 	 | +3.672127e-01 
373 	 | +1.993102e-03 	 | -2.921474e-01 	 | +9.608744e-02 	 | +3.862418e-01 	 | +1.108271e-02 	 | -3.809747e-01 
326 	 | +4.372477e-02 	 | +2.589971e-01 	 | +1.370214e-01 	 | -1.657004e-01 	 | -1.417590e-02 	 | +3.074552e-01 
342 	 | +9.641675e-02 	 | +6.412649e-01 	 | +7.182881e-01 	 | -1.939350e-02 	 | +9.606934e-03 	 | +7.612234e-01 
358 	 | -3.682953e-03 	 | +3.661996e-01 	 | +4.015443e-01 	 | +3.902757e-02 	 | -2.617551e-02 	 | +3.550491e-01 
374 	 | +2.944153e-03 	 | -2.166133e-02 	 | +9.145454e-02 	 | +1.101717e-01 	 | -6.286214e-05 	 | +8.827238e-03 
327 	 | -5.576134e-02 	 | -1.067409e-01 	 | +5.702179e-01 	 | +7.327201e-01 	 | +1.816941e-02 	 | -1.926440e-01 
343 	 | -1.008534e+00 	 | +1.936941e-01 	 | -2.140830e-01 	 | +6.007565e-01 	 | +3.131811e-02 	 | +1.855153e-01 
359 	 | +6.118692e-02 	 | -3.063638e-01 	 | -4.741986e-01 	 | -2.290217e-01 	 | +1.972661e-02 	 | -3.169979e-01 
375 	 | -2.670373e-04 	 | +3.233362e-01 	 | +4.128247e-02 	 | -2.817867e-01 	 | +2.832537e-03 	 | +3.548190e-01 
328 	 | -1.578803e-01 	 | -3.319585e-01 	 | -2.833163e-01 	 | +2.065226e-01 	 | +3.599573e-02 	 | -5.002054e-01 
344 	 | -5.175386e-02 	 | -2.018517e-02 	 | +4.215799e-01 	 | +4.935189e-01 	 | -2.236308e-02 	 | -4.928249e-02 
360 	 | +6.766439e-03 	 | +3.647759e-01 	 | -2.946403e-01 	 | -6.661826e-01 	 | -1.331591e-02 	 | +3.698142e-01 
376 	 | +4.071003e-02 	 | -1.714706e-01 	 | +2.103177e-01 	 | +3.410782e-01 	 | -1.287679e-03 	 | -1.323409e-01 
329 	 | +1.317106e-01 	 | +1.604632e-01 	 | +4.277663e-01 	 | +1.355925e-01 	 | -2.014178e-02 	 | +3.074549e-01 
345 	 | -4.967741e-02 	 | -1.272329e-01 	 | +1.573781e-01 	 | +3.342885e-01 	 | +1.945554e-02 	 | -1.087489e-01 
361 	 | -2.870687e-03 	 | -3.294059e-02 	 | -1.814872e-01 	 | -1.456760e-01 	 | -1.466704e-02 	 | -1.556164e-02 
377 	 | -1.487025e-02 	 | -3.746293e-01 	 | +5.271709e-01 	 | +9.166705e-01 	 | -6.062452e-03 	 | -4.841025e-01 
330 	 | -5.262160e-02 	 | +4.203775e-01 	 | +4.985881e-01 	 | +1.308322e-01 	 | -1.854466e-02 	 | +4.354768e-01 
346 	 | -1.003780e-01 	 | +2.735634e-01 	 | +4.268911e-01 	 | +2.537056e-01 	 | -7.264648e-03 	 | +1.747484e-01 
362 	 | +5.774872e-02 	 | +1.530724e-01 	 | +1.172985e-01 	 | -9.352261e-02 	 | -1.377378e-02 	 | +1.792257e-01 
378 	 | +1.031645e+00 	 | -4.240162e-01 	 | +4.132887e-01 	 | -1.943402e-01 	 | -1.827190e-02 	 | -4.874656e-01 
331 	 | +5.604914e-03 	 | -3.677993e-01 	 | -4.590873e-02 	 | +3.162856e-01 	 | +1.661204e-02 	 | -3.588866e-01 
347 	 | +5.567800e-02 	 | -2.286911e-01 	 | +4.199570e-01 	 | +5.929701e-01 	 | +2.872584e-02 	 | -1.796127e-01 
363 	 | -3.596949e-02 	 | +2.325018e-05 	 | -8.582293e-02 	 | -4.987669e-02 	 | -4.514808e-03 	 | +1.756333e-02 
379 	 | -5.606684e-02 	 | -2.783091e-01 	 | -1.783271e-01 	 | +1.560488e-01 	 | +1.303357e-02 	 | -3.168418e-01 
332 	 | +2.379091e-02 	 | +9.219447e-02 	 | +1.995530e-01 	 | +8.356757e-02 	 | -1.256876e-02 	 | +1.541607e-01 
348 	 | -1.811675e-02 	 | +3.430362e-01 	 | -1.397606e-01 	 | -4.646801e-01 	 | +3.281326e-03 	 | +3.672654e-01 
364 	 | -1.345320e-01 	 | -3.920575e-02 	 | -1.534587e-01 	 | +2.027905e-02 	 | -2.340492e-03 	 | -1.106796e-01 
380 	 | -9.898363e-02 	 | -4.358505e-01 	 | -3.521643e-01 	 | +1.826698e-01 	 | -2.827988e-03 	 | -5.783845e-01 
333 	 | -8.483887e-02 	 | -1.766952e-01 	 | -3.907932e-01 	 | -1.292592e-01 	 | -6.511392e-03 	 | -2.438564e-01 
349 	 | -7.180078e-02 	 | -1.095742e-01 	 | -5.861003e-02 	 | +1.227650e-01 	 | -3.785268e-03 	 | -1.675250e-01 
365 	 | +7.004061e-02 	 | +2.514804e-02 	 | +1.143096e-01 	 | +1.912091e-02 	 | +1.532350e-03 	 | +1.208448e-01 
381 	 | -7.626851e-02 	 | -3.688436e-01 	 | -1.891267e-01 	 | +2.559854e-01 	 | +8.040444e-04 	 | -4.256670e-01 
334 	 | +1.249847e-01 	 | +4.100851e-01 	 | +4.905084e-01 	 | -4.456141e-02 	 | +1.722973e-02 	 | +5.597622e-01 
350 	 | -9.871255e-01 	 | -5.354862e-02 	 | -8.469204e-01 	 | +1.937538e-01 	 | +1.317888e-02 	 | -2.656499e-02 
366 	 | +5.012428e-02 	 | +3.115274e-01 	 | +6.469115e-01 	 | +2.852599e-01 	 | +1.800911e-03 	 | +4.134107e-01 
382 	 | -2.276769e-02 	 | +1.710330e-01 	 | +9.527755e-02 	 | -5.298778e-02 	 | +7.201446e-03 	 | +1.741888e-01 
335 	 | +2.128357e-02 	 | -2.757905e-02 	 | +2.918016e-01 	 | +2.980971e-01 	 | +4.742037e-03 	 | +1.450065e-02 
351 	 | +1.005281e-02 	 | +5.282671e-01 	 | -4.823786e-01 	 | -1.020698e+00 	 | -2.388953e-02 	 | +6.092044e-01 
367 	 | +4.229762e-02 	 | +1.087503e-03 	 | +2.616635e-02 	 | -1.721877e-02 	 | +1.264759e-03 	 | +2.201113e-02 
383 	 | +7.756102e-02 	 | +8.939429e-02 	 | +1.004705e+00 	 | +8.377494e-01 	 | +8.786866e-03 	 | +2.031062e-01 
336 	 | +6.156573e-02 	 | -2.526808e-01 	 | +1.511224e-02 	 | +2.062273e-01 	 | -1.361000e-03 	 | -2.712062e-01 
352 	 | -8.273626e-02 	 | -9.773297e-02 	 | -8.105534e-02 	 | +9.941389e-02 	 | +6.879086e-03 	 | -1.600224e-01 
368 	 | -1.027309e-02 	 | -1.974484e-01 	 | -9.543161e-02 	 | +1.122899e-01 	 | -3.923249e-03 	 | -2.158084e-01 
384 	 | +1.343888e-01 	 | +5.828240e-01 	 | +7.074677e-02 	 | -6.464660e-01 	 | +2.271977e-02 	 | +7.454285e-01 
385 	 | -3.565781e-02 	 | +1.689084e-01 	 | +7.671148e-02 	 | -5.653911e-02 	 | -2.093756e-02 	 | +1.316041e-01 
401 	 | -7.390634e-02 	 | +1.174701e-01 	 | -1.575199e-01 	 | -2.010836e-01 	 | +2.601510e-02 	 | +1.091287e-01 
417 	 | +5.956142e-02 	 | +9.949166e-02 	 | +8.396390e-01 	 | +6.805859e-01 	 | -6.437736e-03 	 | +1.423244e-01 
433 	 | +1.174940e+00 	 | +3.132974e-01 	 | +3.833633e-01 	 | -1.104874e+00 	 | -5.396026e-03 	 | +3.843879e-01 
386 	 | +7.893227e-02 	 | -1.577663e-01 	 | -6.823181e-01 	 | -6.034841e-01 	 | -1.499507e-02 	 | -1.275974e-01 
402 	 | -4.919751e-02 	 | +6.356148e-02 	 | -1.453305e-01 	 | -1.596945e-01 	 | +5.830027e-03 	 | +1.137227e-02 
418 	 | +3.624896e-02 	 | +3.157968e-01 	 | +9.218406e-01 	 | +5.697948e-01 	 | -6.476968e-04 	 | +3.812989e-01 
434 	 | -1.780122e-01 	 | +3.730395e-01 	 | +3.541861e-01 	 | +1.591588e-01 	 | +3.144632e-02 	 | +2.772019e-01 
387 	 | +2.063478e-02 	 | -3.727813e-01 	 | -1.650875e-01 	 | +1.870590e-01 	 | -2.781362e-02 	 | -3.778957e-01 
403 	 | -8.919963e-02 	 | +1.973821e-02 	 | +1.494685e-01 	 | +2.189300e-01 	 | +5.767167e-03 	 | -2.199810e-02 
419 	 | -1.378547e-02 	 | -1.098646e-01 	 | +2.173630e-01 	 | +3.410130e-01 	 | +2.008856e-02 	 | -8.404101e-02 
435 	 | +2.131267e-02 	 | -1.431345e-01 	 | -6.481281e-01 	 | -5.263063e-01 	 | +1.712387e-02 	 | -1.705728e-01 
388 	 | -5.145139e-02 	 | +1.345589e-01 	 | +2.612838e-01 	 | +1.781762e-01 	 | +5.869351e-04 	 | +9.109818e-02 
404 	 | -5.362133e-02 	 | -2.143332e-01 	 | -6.622101e-01 	 | -3.942556e-01 	 | +2.324705e-03 	 | -2.881781e-01 
420 	 | -9.181270e-03 	 | -1.460984e-01 	 | -2.579035e-01 	 | -1.026238e-01 	 | +1.090817e-02 	 | -1.692167e-01 
436 	 | -3.657331e-02 	 | -6.814080e-02 	 | +7.584710e-01 	 | +8.631851e-01 	 | -2.598706e-02 	 | -1.007523e-01 
389 	 | -7.448292e-02 	 | +9.832278e-02 	 | +2.513330e-01 	 | +2.274931e-01 	 | +1.986477e-03 	 | +5.510508e-02 
405 	 | -9.110339e-03 	 | +5.014038e-01 	 | -5.249144e-02 	 | -5.447849e-01 	 | +1.070218e-03 	 | +5.818893e-01 
421 	 | -3.281018e-02 	 | -4.074470e-01 	 | -6.950048e-01 	 | -2.547476e-01 	 | +3.644791e-03 	 | -5.462228e-01 
437 	 | -3.703477e-03 	 | -3.599141e-01 	 | -2.677419e-01 	 | +9.587569e-02 	 | -2.360605e-02 	 | -4.075604e-01 
390 	 | -1.738987e-01 	 | -2.609890e-01 	 | -3.098519e-01 	 | +1.250357e-01 	 | +6.452529e-03 	 | -4.337889e-01 
406 	 | -1.008607e-02 	 | -1.278246e-01 	 | +3.738716e-01 	 | +5.117823e-01 	 | -2.133297e-02 	 | -2.224089e-01 
422 	 | -5.283541e-02 	 | -3.329375e-01 	 | -2.423457e-01 	 | +1.434272e-01 	 | -2.421454e-02 	 | -4.377591e-01 
438 	 | +5.680774e-02 	 | -2.649250e-01 	 | -2.263871e-01 	 | -1.826990e-02 	 | +1.354959e-02 	 | -2.365959e-01 
391 	 | -1.180321e-01 	 | -3.911317e-01 	 | +1.523745e-01 	 | +6.615383e-01 	 | +9.641878e-03 	 | -5.416447e-01 
407 	 | +4.471336e-02 	 | +7.541253e-02 	 | -2.353459e-02 	 | -1.436605e-01 	 | +4.959296e-03 	 | +8.062724e-02 
423 	 | -9.086839e-02 	 | +6.920471e-02 	 | +5.572467e-02 	 | +7.738835e-02 	 | +4.148879e-02 	 | +1.901368e-02 
439 	 | -3.485138e-02 	 | +6.059928e-01 	 | +7.123875e-01 	 | +1.412461e-01 	 | +8.830316e-03 	 | +5.643380e-01 
392 	 | -2.591635e-02 	 | +5.210258e-01 	 | -8.578165e-02 	 | -5.808911e-01 	 | -1.815714e-02 	 | +5.634330e-01 
408 	 | +1.204365e-01 	 | -1.341594e-02 	 | -2.645012e-02 	 | -1.334707e-01 	 | +5.019455e-03 	 | +5.630535e-02 
424 	 | +2.850196e-04 	 | +2.904432e-01 	 | -2.124199e-01 	 | -5.031482e-01 	 | +7.310043e-03 	 | +2.576720e-01 
440 	 | -6.464896e-04 	 | +1.289092e-01 	 | -8.206503e-02 	 | -2.103277e-01 	 | +5.401436e-03 	 | +1.138185e-01 
393 	 | +5.127993e-02 	 | +2.368384e-01 	 | +9.004855e-02 	 | -1.980698e-01 	 | +6.634677e-03 	 | +2.695658e-01 
409 	 | +4.678168e-02 	 | -2.474541e-01 	 | +2.830612e-03 	 | +2.035030e-01 	 | -1.300308e-02 	 | -2.585355e-01 
425 	 | -1.366512e-01 	 | -1.019235e-01 	 | -3.547799e-01 	 | -1.162051e-01 	 | +5.797203e-03 	 | -1.883697e-01 
441 	 | +1.600176e-01 	 | +2.150992e-01 	 | -1.204610e-01 	 | -4.955778e-01 	 | +1.421617e-02 	 | +3.897521e-01 
394 	 | -6.338352e-02 	 | +6.183523e-02 	 | -2.084262e-03 	 | -5.359689e-04 	 | +5.096382e-03 	 | +4.325258e-02 
410 	 | -3.604618e-02 	 | +4.223634e-01 	 | -1.844622e-01 	 | -5.707794e-01 	 | -7.890485e-03 	 | +4.298667e-01 
426 	 | -1.088879e+00 	 | +1.664845e-01 	 | -7.740202e-01 	 | +1.483747e-01 	 | +1.438263e-02 	 | +1.603934e-01 
442 	 | -2.126601e-02 	 | -3.222028e-01 	 | +3.539021e-01 	 | +6.973709e-01 	 | +5.688365e-03 	 | -4.374885e-01 
395 	 | -2.162283e-02 	 | -8.693111e-02 	 | +8.696866e-01 	 | +9.782406e-01 	 | -1.125623e-02 	 | -1.196001e-01 
411 	 | +3.931439e-02 	 | +1.993219e-01 	 | +1.176210e-01 	 | -1.210153e-01 	 | +1.657284e-02 	 | +2.890820e-01 
427 	 | -3.123588e-02 	 | -1.133461e-01 	 | -1.603195e-02 	 | +1.285501e-01 	 | +6.123546e-03 	 | -1.291417e-01 
443 	 | -1.123440e-01 	 | -3.029474e-01 	 | -4.395929e-01 	 | -2.430147e-02 	 | +6.951276e-03 	 | -3.963149e-01 
396 	 | -9.657201e-02 	 | -2.901475e-01 	 | +1.095735e-01 	 | +4.962930e-01 	 | +2.735915e-02 	 | -4.092340e-01 
412 	 | -7.352512e-02 	 | +6.575164e-02 	 | +3.956871e-01 	 | +4.034605e-01 	 | +1.185760e-02 	 | +7.438471e-03 
428 	 | -5.849435e-03 	 | +3.339873e-01 	 | +6.027422e-01 	 | +2.746044e-01 	 | +1.285037e-02 	 | +3.270594e-01 
444 	 | -1.071636e+00 	 | -8.373204e-03 	 | -6.155544e-01 	 | +4.644550e-01 	 | -1.065266e-02 	 | -9.597539e-02 
397 	 | -1.414647e-01 	 | -1.993997e-01 	 | -5.060263e-01 	 | -1.651619e-01 	 | +1.732229e-02 	 | -2.583767e-01 
413 	 | +4.596753e-02 	 | +1.626555e-01 	 | +1.419013e-01 	 | -6.672172e-02 	 | +9.424242e-03 	 | +1.712479e-01 
429 	 | +6.144135e-02 	 | +2.773361e-02 	 | +3.954072e-01 	 | +3.062322e-01 	 | -8.026025e-03 	 | +5.406780e-02 
445 	 | +1.542913e-02 	 | +5.852113e-02 	 | -4.146005e-01 	 | -4.885507e-01 	 | -2.842217e-03 	 | +7.165988e-02 
398 	 | -1.072883e-01 	 | -5.236329e-01 	 | -2.672556e-01 	 | +3.636656e-01 	 | +3.400058e-02 	 | -6.589124e-01 
414 	 | +1.859551e-02 	 | +3.696749e-01 	 | +1.975588e-01 	 | -1.907116e-01 	 | +4.593505e-03 	 | +4.526577e-01 
430 	 | -1.083503e-01 	 | -1.816804e-01 	 | -1.252434e-03 	 | +2.887782e-01 	 | -5.763659e-03 	 | -2.426033e-01 
446 	 | +5.393541e-02 	 | +2.260584e-01 	 | -2.750591e-01 	 | -5.550529e-01 	 | +1.194270e-02 	 | +2.719780e-01 
399 	 | -6.072097e-02 	 | +3.268188e-01 	 | -6.739700e-02 	 | -3.334949e-01 	 | +1.699692e-02 	 | +3.431280e-01 
415 	 | +3.261214e-03 	 | -1.745956e-02 	 | -1.381555e-01 	 | -1.239572e-01 	 | -1.042599e-02 	 | -4.902603e-02 
431 	 | -1.055557e+00 	 | -1.274483e-01 	 | -5.746213e-01 	 | +6.083838e-01 	 | +1.772408e-02 	 | -1.825352e-01 
447 	 | +3.725264e-02 	 | +3.488802e-01 	 | +6.160945e-02 	 | -3.245234e-01 	 | +5.985472e-03 	 | +4.356581e-01 
400 	 | -2.510907e-02 	 | +6.183396e-03 	 | -3.484857e-01 	 | -3.295601e-01 	 | +2.289685e-02 	 | +3.807439e-02 
416 	 | +8.908696e-02 	 | -3.152633e-01 	 | +1.262911e-01 	 | +3.524675e-01 	 | -1.881605e-02 	 | -2.713513e-01 
432 	 | +1.212891e-01 	 | +4.865012e-01 	 | -3.763941e-01 	 | -9.841843e-01 	 | -1.621636e-03 	 | +6.266789e-01 
448 	 | -5.598624e-02 	 | -1.560419e-01 	 | +4.991132e-02 	 | +2.619395e-01 	 | -1.272854e-02 	 | -2.440178e-01 
449 	 | +9.042371e-02 	 | +7.362913e-02 	 | +2.524096e-01 	 | +8.835680e-02 	 | -4.323730e-03 	 | +1.479342e-01 
465 	 | +4.609366e-02 	 | -3.367633e-01 	 | -5.116703e-02 	 | +2.395026e-01 	 | +3.421506e-04 	 | -2.808380e-01 
481 	 | +6.869914e-02 	 | +1.900790e-01 	 | -3.180536e-01 	 | -5.768317e-01 	 | -9.567428e-04 	 | +3.319674e-01 
497 	 | +5.127400e-02 	 | +5.157074e-02 	 | -3.597668e-02 	 | -1.388214e-01 	 | +5.119770e-04 	 | +5.754120e-02 
450 	 | -8.601330e-02 	 | -4.252782e-01 	 | +4.879694e-03 	 | +5.161712e-01 	 | +1.298746e-02 	 | -5.189296e-01 
466 	 | +4.927344e-02 	 | +9.141564e-02 	 | +2.419895e-01 	 | +1.013005e-01 	 | -1.058977e-02 	 | +9.280377e-02 
482 	 | +2.890180e-02 	 | +2.014722e-01 	 | +6.542163e-02 	 | -1.649524e-01 	 | +5.495732e-04 	 | +3.086247e-01 
498 	 | -7.293041e-02 	 | -1.733673e-01 	 | -3.338572e-02 	 | +2.129120e-01 	 | -3.562536e-03 	 | -2.366123e-01 
451 	 | +1.116953e-01 	 | -2.023463e-01 	 | -8.805478e-01 	 | -7.898968e-01 	 | +3.248416e-04 	 | -1.451328e-01 
467 	 | -1.262914e-01 	 | -6.659070e-02 	 | -2.064003e-01 	 | -1.351826e-02 	 | +8.609220e-03 	 | -1.637463e-01 
483 	 | +1.094079e-01 	 | +2.641393e-01 	 | +6.058727e-02 	 | -3.129599e-01 	 | -1.659281e-02 	 | +3.376339e-01 
499 	 | -3.222073e-02 	 | -1.200404e-04 	 | +7.160241e-02 	 | +1.039432e-01 	 | -7.695404e-03 	 | -3.674265e-02 
452 	 | +6.664228e-02 	 | -3.899244e-02 	 | -3.655400e-01 	 | -3.931899e-01 	 | -8.767061e-03 	 | -1.539303e-02 
468 	 | -8.240194e-03 	 | +3.680785e-01 	 | +7.577305e-01 	 | +3.978922e-01 	 | -9.588225e-03 	 | +2.975634e-01 
484 	 | -6.036992e-02 	 | -5.418905e-02 	 | -1.016919e-01 	 | +1.286709e-02 	 | -3.764563e-03 	 | -1.393934e-01 
500 	 | +1.795078e-02 	 | +1.439195e-01 	 | +2.307464e-01 	 | +6.887611e-02 	 | +2.053306e-03 	 | +1.108381e-01 
453 	 | -1.476000e-03 	 | +1.798301e-02 	 | -3.734087e-01 	 | -3.899157e-01 	 | -8.133274e-03 	 | +1.073780e-02 
469 	 | -9.603815e-02 	 | -2.135197e-01 	 | -3.528425e-01 	 | -4.328457e-02 	 | +2.288100e-02 	 | -3.373887e-01 
485 	 | +1.296053e-01 	 | -2.954737e-01 	 | -1.254581e-01 	 | +4.041025e-02 	 | -1.052376e-02 	 | -2.733531e-01 
501 	 | -5.027063e-02 	 | -2.647190e-01 	 | -8.766302e-02 	 | +2.273266e-01 	 | +2.383690e-04 	 | -3.336072e-01 
454 	 | -1.311899e-02 	 | +4.234136e-02 	 | -9.761130e-02 	 | -1.268337e-01 	 | -4.944814e-03 	 | -8.323359e-03 
470 	 | -1.882458e-02 	 | +3.855326e-01 	 | +2.423868e-02 	 | -3.424693e-01 	 | +1.815513e-02 	 | +4.175124e-01 
486 	 | +3.087691e-02 	 | +2.373869e-01 	 | +7.256461e-01 	 | +4.573823e-01 	 | -9.554888e-03 	 | +3.003240e-01 
502 	 | -5.274725e-02 	 | +4.540203e-02 	 | -4.665608e-02 	 | -3.931086e-02 	 | -1.337756e-02 	 | -1.432874e-02 
455 	 | +6.912369e-02 	 | +1.819698e-01 	 | +5.680092e-01 	 | +3.169158e-01 	 | +3.672573e-02 	 | +2.932570e-01 
471 	 | +7.828484e-02 	 | -3.313953e-01 	 | -3.827436e-01 	 | -1.296332e-01 	 | -9.724092e-03 	 | -3.123760e-01 
487 	 | -2.922742e-02 	 | -2.279098e-01 	 | +5.857926e-01 	 | +8.429298e-01 	 | +2.106257e-02 	 | -2.796356e-01 
503 	 | -6.163032e-02 	 | -3.070883e-02 	 | +2.255338e-01 	 | +3.178729e-01 	 | +3.421370e-03 	 | +1.247598e-02 
456 	 | +1.034125e-01 	 | -3.391653e-02 	 | +1.819318e-01 	 | +1.124358e-01 	 | +2.918972e-02 	 | +3.655044e-02 
472 	 | -7.620761e-03 	 | -1.526939e-01 	 | -2.617508e-01 	 | -1.014361e-01 	 | -2.613176e-05 	 | -2.414541e-01 
488 	 | +9.283487e-01 	 | +8.528490e-02 	 | +2.277932e-01 	 | -7.858404e-01 	 | +3.296717e-03 	 | +4.382603e-02 
504 	 | -1.917999e-02 	 | +3.957990e-01 	 | +2.246491e-01 	 | -1.519699e-01 	 | +2.315907e-02 	 | +4.250021e-01 
457 	 | +4.626658e-02 	 | +1.620536e-02 	 | +3.625468e-01 	 | +3.000749e-01 	 | +8.090378e-03 	 | +4.598239e-02 
473 	 | -3.765736e-02 	 | +3.371261e-01 	 | +1.197521e-01 	 | -1.797167e-01 	 | -7.042761e-03 	 | +3.482661e-01 
489 	 | +6.168169e-02 	 | +1.487399e-01 	 | +3.095830e-01 	 | +9.916141e-02 	 | +1.597348e-04 	 | +1.946819e-01 
505 	 | +2.833484e-03 	 | +2.929286e-01 	 | +3.677153e-01 	 | +7.195322e-02 	 | +1.882233e-03 	 | +3.416685e-01 
458 	 | +3.706935e-02 	 | -1.602276e-01 	 | +1.574602e-01 	 | +2.806184e-01 	 | -9.762105e-03 	 | -1.265628e-01 
474 	 | +5.039264e-02 	 | +7.018106e-03 	 | -3.998926e-01 	 | -4.573034e-01 	 | -2.303464e-02 	 | +3.515830e-02 
490 	 | +8.319471e-02 	 | +7.229551e-02 	 | +4.974325e-01 	 | +3.419423e-01 	 | +1.506698e-02 	 | +1.881112e-01 
506 	 | -1.043211e-01 	 | -2.033815e-01 	 | +1.024306e-01 	 | +4.101332e-01 	 | -1.306804e-02 	 | -3.051428e-01 
459 	 | -4.635143e-02 	 | -3.472943e-01 	 | -4.182281e-02 	 | +3.518229e-01 	 | +1.433482e-02 	 | -4.264450e-01 
475 	 | -8.755066e-02 	 | -8.127742e-02 	 | -8.100717e-02 	 | +8.782092e-02 	 | +1.908272e-02 	 | -1.589265e-01 
491 	 | -6.894951e-02 	 | +3.866712e-01 	 | -2.944552e-02 	 | -3.471672e-01 	 | +3.992600e-03 	 | +3.487864e-01 
507 	 | +3.973014e-03 	 | +9.795211e-02 	 | +2.811911e-01 	 | +1.792660e-01 	 | -2.925645e-02 	 | +4.948196e-02 
460 	 | +1.321099e-01 	 | +4.017641e-01 	 | +2.085407e-01 	 | -3.253334e-01 	 | -1.702622e-02 	 | +5.083912e-01 
476 	 | +9.445247e-02 	 | +2.749774e-01 	 | +2.524562e-01 	 | -1.169737e-01 	 | +7.848002e-03 	 | +3.063372e-01 
492 	 | +1.247292e-01 	 | +1.892672e-01 	 | +5.926490e-01 	 | +2.786526e-01 	 | +7.222000e-03 	 | +2.937218e-01 
508 	 | -8.812256e-02 	 | +3.612629e-01 	 | +5.583172e-01 	 | +2.851768e-01 	 | +1.349149e-02 	 | +2.969947e-01 
461 	 | +7.172525e-02 	 | +3.980105e-01 	 | -7.960965e-03 	 | -4.776967e-01 	 | -1.198670e-02 	 | +4.440554e-01 
477 	 | +9.800405e-01 	 | -1.183654e-01 	 | +8.709094e-01 	 | +9.234291e-03 	 | +1.062277e-03 	 | -1.433434e-01 
493 	 | -2.895381e-02 	 | -6.764816e-02 	 | -3.850784e-01 	 | -2.884764e-01 	 | +8.415052e-03 	 | -7.269471e-02 
509 	 | -1.522166e-01 	 | +3.343497e-01 	 | +2.290488e-01 	 | +4.691572e-02 	 | +1.970158e-02 	 | +2.311307e-01 
462 	 | +6.893222e-02 	 | +5.697187e-03 	 | +2.487559e-01 	 | +1.741265e-01 	 | -2.473978e-02 	 | +3.141500e-02 
478 	 | -4.452449e-03 	 | +1.967110e-01 	 | +3.315971e-01 	 | +1.393386e-01 	 | -1.620034e-02 	 | +1.877908e-01 
494 	 | +9.236665e-02 	 | -1.814768e-02 	 | -6.783012e-01 	 | -7.525202e-01 	 | +4.948831e-03 	 | +1.114991e-01 
510 	 | -7.161724e-02 	 | +1.038859e-01 	 | +2.969021e-01 	 | +2.646335e-01 	 | -3.192446e-02 	 | +1.841268e-02 
463 	 | -8.177979e-02 	 | -1.122970e-02 	 | +1.353040e-01 	 | +2.283135e-01 	 | -4.588948e-03 	 | -1.266323e-01 
479 	 | +1.498574e-02 	 | +9.972655e-02 	 | +1.139594e-01 	 | -7.529117e-04 	 | -1.385651e-02 	 | +1.274986e-01 
495 	 | +1.155926e-02 	 | +2.028202e-01 	 | +5.335963e-01 	 | +3.192169e-01 	 | -6.314143e-04 	 | +2.766692e-01 
511 	 | +5.548621e-02 	 | -1.604133e-01 	 | +2.110888e-01 	 | +3.160159e-01 	 | +5.791249e-03 	 | -1.632900e-01 
464 	 | -8.124592e-02 	 | +1.415676e-01 	 | +3.290797e-01 	 | +2.687580e-01 	 | -1.934706e-02 	 | +1.259165e-01 
480 	 | -1.035921e-01 	 | +1.491798e-01 	 | -3.287890e-01 	 | -3.743767e-01 	 | -3.852568e-04 	 | +2.156399e-02 
496 	 | +6.853900e-02 	 | -2.265149e-01 	 | +4.774833e-01 	 | +6.354592e-01 	 | -1.388696e-02 	 | -2.380417e-01 
512 	 | +1.887273e-02 	 | +2.305880e-02 	 | -3.638719e-01 	 | -4.058034e-01 	 | -1.954689e-02 	 | +1.395919e-02 
513 	 | -3.174944e-02 	 | +4.216358e-01 	 | +3.098053e-03 	 | -3.867883e-01 	 | +1.060735e-02 	 | +3.813435e-01 
529 	 | +8.548163e-02 	 | +4.599903e-01 	 | +9.360374e-01 	 | +3.905654e-01 	 | +1.486568e-02 	 | +6.095554e-01 
545 	 | +7.464787e-03 	 | -3.444090e-02 	 | -4.094321e-01 	 | -3.824560e-01 	 | +3.054161e-03 	 | -2.921863e-02 
561 	 | -8.819587e-01 	 | +7.620892e-01 	 | -2.861969e-01 	 | -1.663274e-01 	 | +1.525709e-02 	 | +9.150738e-01 
514 	 | +1.832723e-02 	 | +1.163959e-01 	 | -2.348316e-03 	 | -1.370714e-01 	 | -1.302906e-02 	 | +1.392562e-01 
530 	 | +7.567759e-03 	 | -1.713035e-01 	 | -1.134997e-01 	 | +5.023608e-02 	 | +1.563597e-02 	 | -1.569272e-01 
546 	 | +9.548133e-01 	 | +2.943155e-02 	 | +7.816378e-01 	 | -2.026070e-01 	 | +2.339284e-02 	 | +7.886248e-02 
562 	 | -2.644320e-04 	 | +5.403634e-03 	 | +1.504482e-01 	 | +1.453090e-01 	 | +7.500329e-03 	 | -8.782102e-02 
515 	 | -1.431986e-01 	 | +5.543796e-02 	 | -2.654584e-01 	 | -1.776977e-01 	 | -1.461585e-02 	 | -3.811417e-02 
531 	 | -5.486485e-02 	 | +2.333071e-02 	 | -4.153588e-01 	 | -3.838247e-01 	 | -7.366598e-03 	 | +1.124426e-02 
547 	 | -3.091337e-02 	 | -2.421418e-01 	 | -1.858172e-01 	 | +8.723799e-02 	 | -1.233345e-02 	 | -2.432275e-01 
563 	 | +9.309454e-02 	 | -2.248949e-01 	 | -1.593195e-01 	 | -2.751912e-02 	 | -4.908543e-05 	 | -1.475515e-01 
516 	 | +8.587613e-03 	 | -4.061860e-01 	 | -5.415306e-01 	 | -1.439322e-01 	 | -1.172528e-02 	 | -4.477722e-01 
532 	 | +5.562881e-03 	 | +2.000652e-01 	 | +1.244310e-01 	 | -8.119711e-02 	 | +1.287291e-02 	 | +2.253097e-01 
548 	 | -2.030201e-03 	 | -4.097494e-01 	 | -1.303539e-01 	 | +2.814258e-01 	 | -8.119988e-04 	 | -4.598000e-01 
564 	 | -7.100956e-03 	 | -1.042251e-01 	 | +5.611505e-01 	 | +6.724765e-01 	 | -2.313811e-02 	 | -7.326038e-02 
517 	 | -3.875564e-02 	 | -4.789657e-01 	 | -8.075439e-02 	 | +4.369669e-01 	 | -2.117355e-02 	 | -5.646604e-01 
533 	 | +9.493594e-02 	 | +1.945557e-03 	 | +8.037523e-01 	 | +7.068708e-01 	 | +5.282579e-03 	 | +1.256968e-01 
549 	 | +9.818400e-02 	 | -2.220171e-01 	 | -6.694127e-03 	 | +1.171390e-01 	 | -2.009353e-02 	 | -1.390450e-01 
565 	 | +1.106128e-01 	 | +5.978653e-01 	 | +4.675512e-01 	 | -2.409270e-01 	 | -1.554552e-02 	 | +6.981013e-01 
518 	 | +8.582503e-02 	 | +3.277501e-01 	 | +2.353729e-02 	 | -3.900378e-01 	 | +1.555265e-02 	 | +4.617544e-01 
534 	 | +4.560995e-02 	 | -2.339712e-01 	 | +4.368793e-01 	 | +6.252406e-01 	 | -8.128417e-03 	 | -1.877230e-01 
550 	 | -1.080681e-01 	 | -2.610981e-01 	 | -1.166699e-01 	 | +2.524964e-01 	 | -1.928218e-02 	 | -3.565302e-01 
566 	 | -7.614342e-03 	 | -4.189106e-01 	 | +3.535551e-01 	 | +7.800800e-01 	 | -1.099329e-02 	 | -4.522285e-01 
519 	 | -2.111535e-02 	 | +2.067002e-01 	 | +3.804077e-01 	 | +1.948228e-01 	 | -7.399501e-03 	 | +2.643531e-01 
535 	 | +1.298027e-01 	 | +1.735801e-01 	 | +6.615214e-01 	 | +3.581386e-01 	 | -1.165450e-02 	 | +2.593163e-01 
551 	 | +1.090134e-01 	 | -3.914416e-01 	 | -5.673336e-01 	 | -2.849055e-01 	 | -2.425874e-03 	 | -3.378043e-01 
567 	 | +4.673382e-02 	 | +2.205231e-01 	 | +2.425302e-01 	 | -2.472672e-02 	 | -1.438103e-02 	 | +3.510952e-01 
520 	 | +2.707281e-03 	 | -6.847908e-01 	 | -1.729226e-01 	 | +5.091608e-01 	 | +1.752416e-02 	 | -7.758143e-01 
536 	 | +6.831745e-02 	 | -1.798538e-01 	 | -1.826211e-01 	 | -7.108481e-02 	 | +1.312959e-02 	 | -1.414571e-01 
552 	 | +5.680472e-02 	 | -3.685749e-02 	 | -4.023643e-01 	 | -4.223115e-01 	 | -4.060324e-03 	 | +5.914978e-02 
568 	 | -6.861920e-02 	 | -4.408648e-01 	 | -9.670312e-01 	 | -4.575473e-01 	 | -1.483761e-03 	 | -5.579140e-01 
521 	 | -1.182380e-02 	 | +1.018097e-01 	 | +5.213567e-01 	 | +4.313708e-01 	 | -3.284672e-03 	 | +1.234508e-01 
537 	 | -9.365901e-02 	 | +2.027167e-02 	 | -2.870875e-01 	 | -2.137001e-01 	 | +2.111892e-02 	 | -5.217337e-02 
553 	 | +1.202201e-02 	 | -2.465342e-01 	 | +2.183010e-01 	 | +4.528132e-01 	 | +2.320003e-02 	 | -1.755551e-01 
569 	 | +4.958186e-02 	 | +3.487211e-01 	 | +4.633846e-02 	 | -3.519645e-01 	 | +1.516867e-02 	 | +4.115773e-01 
522 	 | +8.202598e-02 	 | -2.668496e-01 	 | +2.059251e-01 	 | +3.907487e-01 	 | -2.818148e-03 	 | -2.230369e-01 
538 	 | +5.882949e-02 	 | +1.418907e-02 	 | -2.254285e-02 	 | -9.556141e-02 	 | -2.848382e-02 	 | +3.139852e-02 
554 	 | -4.720249e-04 	 | -1.757020e-01 	 | +3.353288e-02 	 | +2.097070e-01 	 | +1.050351e-02 	 | -1.741410e-01 
570 	 | +7.269401e-02 	 | +7.009929e-03 	 | -9.327380e-01 	 | -1.012442e+00 	 | +6.521685e-03 	 | +3.240445e-02 
523 	 | +9.430308e-02 	 | +1.337455e-01 	 | +3.752929e-01 	 | +1.472443e-01 	 | -5.059053e-03 	 | +2.191958e-01 
539 	 | -9.917891e-03 	 | +2.675160e-01 	 | +5.074538e-01 	 | +2.498557e-01 	 | +4.372801e-03 	 | +3.131090e-01 
555 	 | +4.543347e-02 	 | +2.829868e-01 	 | +4.414036e-02 	 | -2.842799e-01 	 | -2.686948e-03 	 | +3.599122e-01 
571 	 | +4.991002e-02 	 | +1.436217e-01 	 | -4.848125e-01 	 | -6.783442e-01 	 | -2.294362e-02 	 | +1.633659e-01 
524 	 | -1.555464e-01 	 | -1.541896e-01 	 | +1.298642e-01 	 | +4.396001e-01 	 | +1.844078e-02 	 | -2.967140e-01 
540 	 | -6.008087e-02 	 | -1.641823e-01 	 | +7.196859e-01 	 | +9.439492e-01 	 | -5.317752e-03 	 | -2.780209e-01 
556 	 | -8.938918e-02 	 | -5.187808e-01 	 | -5.269378e-01 	 | +8.123216e-02 	 | +6.495987e-03 	 | -6.096933e-01 
572 	 | +1.145180e-02 	 | -2.192335e-01 	 | -5.934586e-01 	 | -3.856769e-01 	 | +3.411149e-03 	 | -2.235646e-01 
525 	 | +7.492671e-02 	 | -4.721119e-01 	 | -7.899524e-01 	 | -3.927672e-01 	 | -3.630850e-03 	 | -5.214753e-01 
541 	 | +4.812601e-02 	 | +3.301843e-02 	 | +3.798784e-01 	 | +2.987340e-01 	 | -1.664259e-03 	 | +8.049188e-02 
557 	 | -1.308340e-02 	 | -3.724290e-02 	 | +4.720095e-02 	 | +9.752725e-02 	 | +3.014540e-03 	 | -4.231860e-02 
573 	 | -1.069306e-01 	 | +6.078178e-02 	 | +6.160713e-01 	 | +6.622202e-01 	 | -5.943351e-03 	 | +1.475523e-02 
526 	 | -8.701712e-01 	 | +3.556390e-01 	 | -2.970686e-01 	 | +2.174636e-01 	 | +1.916087e-02 	 | +4.872712e-01 
542 	 | -8.467140e-02 	 | +2.752020e-01 	 | +5.703006e-01 	 | +3.797700e-01 	 | -1.855295e-02 	 | +3.031862e-01 
558 	 | +6.811384e-02 	 | +4.192409e-01 	 | -2.651339e-01 	 | -7.524886e-01 	 | -5.919992e-03 	 | +4.494837e-01 
574 	 | +5.277094e-02 	 | +8.360488e-02 	 | -3.887330e-01 	 | -5.251088e-01 	 | +5.673779e-03 	 | +1.464381e-01 
527 	 | -9.063090e-01 	 | +2.553333e-01 	 | +4.220182e-02 	 | +6.931774e-01 	 | +1.286285e-02 	 | +3.099689e-01 
543 	 | +9.035505e-02 	 | -1.654626e-02 	 | +7.306574e-03 	 | -6.650221e-02 	 | -1.269760e-02 	 | +2.351358e-02 
559 	 | +9.858755e-02 	 | +5.719449e-02 	 | -1.389935e-01 	 | -2.947755e-01 	 | -9.034725e-03 	 | +1.152665e-01 
575 	 | +7.795736e-02 	 | -1.336113e-02 	 | -3.995395e-01 	 | -4.641357e-01 	 | -1.523528e-02 	 | -4.953072e-02 
528 	 | +1.201011e-01 	 | +1.559037e-01 	 | +5.613886e-01 	 | +2.853838e-01 	 | -1.654265e-03 	 | +2.321624e-01 
544 	 | +1.166522e-02 	 | -1.949420e-01 	 | -5.815104e-01 	 | -3.982337e-01 	 | +1.105453e-02 	 | -2.149920e-01 
560 	 | -8.451609e-02 	 | -4.075147e-02 	 | -4.752996e-01 	 | -3.500321e-01 	 | +2.128752e-02 	 | -7.389092e-02 
576 	 | +1.045512e-01 	 | +2.949100e-01 	 | +1.595021e-01 	 | -2.399592e-01 	 | +1.793377e-03 	 | +4.398684e-01 
577 	 | -3.524972e-02 	 | +7.709605e-02 	 | -4.305102e-01 	 | -4.723565e-01 	 | +1.611707e-02 	 | +9.276933e-02 
593 	 | -8.000117e-01 	 | +1.697278e-01 	 | -2.439874e-01 	 | +3.862965e-01 	 | -1.542139e-02 	 | +3.118624e-01 
609 	 | -1.618998e-01 	 | +9.823350e-02 	 | -1.364790e-01 	 | -7.281271e-02 	 | -6.814595e-03 	 | -5.590437e-02 
625 	 | +3.964335e-02 	 | -1.534328e-01 	 | -4.139272e-01 	 | -3.001378e-01 	 | +2.781510e-02 	 | -1.314581e-01 
578 	 | +8.398766e-02 	 | +1.948203e-01 	 | +2.214507e-02 	 | -2.566629e-01 	 | -1.131328e-02 	 | +2.462549e-01 
594 	 | +4.816796e-03 	 | -8.634295e-02 	 | -1.385483e-01 	 | -5.702219e-02 	 | -1.424351e-02 	 | -8.183520e-02 
610 	 | -2.837134e-02 	 | -8.538591e-03 	 | -4.250271e-02 	 | -5.592779e-03 	 | -9.657391e-03 	 | +1.032516e-02 
626 	 | -1.490720e-01 	 | +3.462153e-01 	 | -4.937220e-02 	 | -2.465155e-01 	 | +1.024200e-02 	 | +2.479282e-01 
579 	 | +9.083024e-02 	 | -1.463844e-01 	 | +4.813998e-01 	 | +5.369539e-01 	 | -1.563299e-02 	 | -9.907292e-02 
595 	 | -1.428515e-01 	 | -3.061688e-01 	 | -9.259307e-01 	 | -4.769105e-01 	 | +5.436723e-04 	 | -4.302409e-01 
611 	 | -9.302426e-03 	 | -7.059886e-02 	 | +5.265131e-02 	 | +1.325526e-01 	 | +3.825807e-03 	 | -9.371499e-02 
627 	 | +1.018137e-02 	 | +7.818998e-02 	 | +2.670287e-01 	 | +1.786574e-01 	 | -1.952989e-02 	 | -2.386891e-04 
580 	 | +9.218938e-02 	 | +1.967610e-01 	 | +6.089009e-01 	 | +3.199506e-01 	 | -4.587023e-03 	 | +2.757184e-01 
596 	 | +2.359226e-02 	 | +2.818976e-01 	 | -5.129726e-02 	 | -3.567871e-01 	 | +8.574161e-03 	 | +3.237601e-01 
612 	 | -4.114868e-02 	 | +2.199405e-01 	 | +3.490858e-01 	 | +1.702939e-01 	 | -1.553654e-02 	 | +1.668400e-01 
628 	 | -3.408610e-02 	 | +2.847434e-01 	 | -2.770410e-01 	 | -5.276983e-01 	 | -1.650731e-02 	 | +3.264938e-01 
581 	 | -4.773178e-02 	 | -1.876275e-01 	 | -4.403041e-01 	 | -2.049448e-01 	 | -1.405313e-02 	 | -2.373174e-01 
597 	 | -5.652838e-02 	 | -2.174011e-01 	 | -5.207600e-01 	 | -2.468305e-01 	 | -2.023408e-02 	 | -2.995878e-01 
613 	 | +6.408990e-02 	 | +2.520573e-01 	 | +2.150202e-02 	 | -2.946452e-01 	 | +1.640511e-02 	 | +3.439882e-01 
629 	 | +1.514020e-01 	 | -8.796840e-02 	 | +6.373581e-01 	 | +5.739245e-01 	 | +1.832061e-02 	 | +4.651995e-02 
582 	 | +2.448335e-02 	 | +2.658317e-01 	 | +6.187524e-01 	 | +3.284373e-01 	 | -6.909615e-03 	 | +3.101181e-01 
598 	 | +2.981342e-02 	 | +9.108605e-02 	 | -2.435827e-01 	 | -3.644822e-01 	 | +1.273735e-02 	 | +1.264887e-01 
614 	 | -1.163691e-01 	 | -3.610075e-01 	 | -1.923149e-01 	 | +2.850617e-01 	 | -8.956593e-03 	 | -4.795742e-01 
630 	 | +5.257587e-02 	 | -7.658416e-02 	 | +4.726619e-01 	 | +4.966702e-01 	 | +7.707241e-03 	 | -1.807590e-02 
583 	 | +2.873110e-03 	 | -2.660179e-01 	 | -3.641161e-01 	 | -1.009713e-01 	 | +9.149501e-03 	 | -2.591527e-01 
599 	 | +1.452720e-01 	 | +1.844763e-01 	 | -2.214723e-01 	 | -5.512206e-01 	 | -1.459511e-02 	 | +2.818431e-01 
615 	 | +1.029530e-01 	 | -3.092321e-02 	 | +3.761087e-01 	 | +3.040789e-01 	 | -3.011154e-03 	 | +5.061514e-02 
631 	 | -4.566536e-02 	 | -1.628379e-01 	 | -4.036442e-01 	 | -1.951409e-01 	 | -1.545922e-04 	 | -2.743661e-01 
584 	 | +1.426804e-01 	 | +2.208544e-01 	 | +4.395890e-01 	 | +7.605415e-02 	 | -5.164790e-03 	 | +3.616108e-01 
600 	 | +9.988055e-01 	 | -2.791878e-01 	 | +5.813539e-01 	 | -1.382638e-01 	 | +2.045088e-02 	 | -2.996169e-01 
616 	 | -1.229473e-02 	 | -5.944450e-02 	 | +1.305303e-01 	 | +2.022695e-01 	 | +2.364077e-03 	 | -3.821703e-02 
632 	 | +1.631405e-02 	 | -2.957131e-01 	 | -1.595102e-01 	 | +1.198888e-01 	 | -9.851987e-03 	 | -3.531782e-01 
585 	 | +9.226891e-01 	 | +1.102067e-01 	 | +6.770465e-01 	 | -3.558493e-01 	 | +1.723348e-02 	 | +7.892217e-02 
601 	 | -9.552033e-02 	 | -8.539597e-02 	 | -4.632411e-01 	 | -2.823248e-01 	 | -3.543343e-03 	 | -1.525081e-01 
617 	 | +5.858444e-02 	 | +2.730452e-01 	 | +4.390554e-01 	 | +1.074258e-01 	 | -1.221665e-02 	 | +3.673846e-01 
633 	 | -9.037019e-02 	 | +4.730550e-01 	 | +4.461148e-01 	 | +6.342996e-02 	 | +3.891679e-03 	 | +4.107411e-01 
586 	 | +9.807154e-01 	 | -6.184266e-02 	 | +5.326327e-01 	 | -3.862401e-01 	 | -1.329482e-02 	 | -5.208123e-02 
602 	 | -2.429611e-01 	 | -4.874985e-01 	 | -6.527432e-01 	 | +7.771634e-02 	 | -4.671108e-03 	 | -7.538986e-01 
618 	 | -1.512789e-02 	 | +3.409674e-01 	 | +1.102029e+00 	 | +7.761892e-01 	 | -2.585345e-02 	 | +3.285471e-01 
634 	 | -1.254297e-01 	 | +2.925517e-01 	 | +3.540488e-02 	 | -1.317172e-01 	 | -9.643603e-03 	 | +2.391134e-01 
587 	 | -8.832624e-02 	 | -3.502823e-01 	 | -6.571032e-01 	 | -2.184946e-01 	 | +4.356656e-03 	 | -4.667674e-01 
603 	 | -3.867867e-03 	 | -3.146553e-01 	 | -8.311156e-01 	 | -5.125925e-01 	 | -2.563283e-03 	 | -3.046626e-01 
619 	 | +1.230794e+00 	 | +1.272402e-01 	 | +9.065591e-01 	 | -4.514750e-01 	 | -2.704039e-02 	 | +2.629456e-01 
635 	 | -3.792769e-02 	 | +7.445066e-02 	 | -9.547722e-02 	 | -1.320002e-01 	 | -1.914351e-02 	 | +2.987387e-02 
588 	 | +7.942666e-02 	 | +2.883433e-01 	 | +2.915057e-02 	 | -3.386194e-01 	 | -9.799547e-03 	 | +3.244418e-01 
604 	 | -5.192751e-02 	 | -2.793047e-01 	 | +1.462252e-01 	 | +4.774574e-01 	 | +5.970190e-04 	 | -4.260725e-01 
620 	 | +2.525851e-02 	 | +1.056592e-01 	 | -6.543409e-01 	 | -7.852586e-01 	 | -2.128633e-02 	 | +1.140718e-01 
636 	 | +3.232925e-02 	 | +6.284824e-02 	 | +2.839367e-01 	 | +1.887593e-01 	 | +6.093979e-03 	 | +4.916954e-02 
589 	 | -2.590147e-02 	 | -1.337938e-02 	 | +2.694622e-01 	 | +3.087431e-01 	 | +3.109041e-02 	 | -2.988789e-02 
605 	 | +8.189331e-02 	 | +2.670632e-01 	 | +8.479824e-01 	 | +4.990259e-01 	 | -1.702376e-03 	 | +3.092359e-01 
621 	 | +8.841379e-02 	 | -1.725000e-01 	 | +5.595206e-01 	 | +6.436068e-01 	 | -1.912041e-02 	 | -1.286842e-01 
637 	 | -9.344512e-01 	 | +4.563601e-01 	 | +3.922426e-02 	 | +5.173154e-01 	 | -1.522725e-02 	 | +4.878736e-01 
590 	 | -9.899283e-01 	 | -8.041007e-03 	 | -6.151693e-01 	 | +3.828000e-01 	 | +2.328030e-02 	 | +7.826671e-02 
606 	 | +9.185427e-02 	 | -3.064916e-01 	 | +3.409438e-01 	 | +5.555811e-01 	 | -7.818548e-03 	 | -2.966662e-01 
622 	 | -9.961688e-02 	 | -4.744832e-01 	 | +2.775094e-01 	 | +8.516095e-01 	 | -3.163956e-04 	 | -6.306184e-01 
638 	 | +3.573988e-02 	 | +2.906564e-01 	 | +7.426174e-02 	 | -2.521345e-01 	 | +4.794182e-03 	 | +3.787725e-01 
591 	 | -1.036935e+00 	 | -1.160263e-01 	 | -2.827656e-01 	 | +8.701954e-01 	 | -4.910131e-03 	 | -1.555998e-01 
607 	 | +4.389793e-02 	 | +1.523107e-01 	 | +3.083447e-01 	 | +1.121360e-01 	 | -6.363443e-03 	 | +1.375651e-01 
623 	 | +6.572230e-03 	 | -1.926176e-01 	 | -1.065801e-01 	 | +7.946525e-02 	 | -1.229454e-03 	 | -2.120920e-01 
639 	 | -1.295358e-01 	 | -1.223347e-01 	 | +1.628413e-01 	 | +4.147119e-01 	 | +1.634968e-02 	 | -1.961886e-01 
592 	 | +9.182614e-01 	 | -3.370534e-01 	 | +3.826653e-01 	 | -1.985427e-01 	 | -1.159858e-02 	 | -4.388102e-01 
608 	 | -9.288918e-03 	 | +5.046410e-01 	 | -1.788015e-02 	 | -5.132322e-01 	 | +1.395778e-02 	 | +5.366032e-01 
624 	 | -3.894801e-02 	 | -6.336153e-01 	 | -1.014351e+00 	 | -3.417877e-01 	 | +1.164304e-02 	 | -7.215265e-01 
640 	 | -7.111308e-02 	 | -1.687323e-02 	 | -6.092982e-01 	 | -5.213118e-01 	 | -1.885998e-02 	 | -6.953897e-02 
641 	 | +7.457849e-02 	 | +4.699152e-03 	 | +1.026121e-01 	 | +2.333445e-02 	 | +1.437885e-02 	 | +9.527911e-02 
657 	 | +3.922893e-02 	 | +1.482102e-01 	 | +2.563565e-01 	 | +6.891741e-02 	 | +4.653314e-03 	 | +1.722712e-01 
673 	 | +6.052017e-02 	 | +1.023116e-01 	 | +1.839990e-01 	 | +2.116725e-02 	 | +6.664988e-03 	 | +1.693102e-01 
689 	 | -1.110482e-01 	 | +5.458050e-02 	 | -3.982504e-02 	 | +1.664268e-02 	 | -1.633719e-02 	 | -1.764549e-02 
642 	 | +8.214600e-02 	 | -2.231596e-01 	 | -1.459781e-01 	 | -4.964416e-03 	 | +2.353836e-03 	 | -1.881523e-01 
658 	 | -1.080706e-01 	 | +2.904803e-02 	 | -2.206620e-01 	 | -1.416394e-01 	 | +3.767977e-03 	 | +2.779353e-04 
674 	 | +4.123107e-02 	 | -5.943943e-01 	 | -5.638192e-01 	 | -1.065598e-02 	 | -1.333839e-02 	 | -6.709642e-01 
690 	 | -1.190720e-01 	 | +3.417058e-02 	 | -6.561788e-01 	 | -5.712774e-01 	 | -2.452073e-02 	 | -3.762775e-02 
643 	 | -7.437468e-02 	 | +3.977136e-01 	 | -1.244667e-01 	 | -4.478056e-01 	 | -1.497015e-03 	 | +3.891403e-01 
659 	 | -5.635039e-02 	 | -1.382385e-01 	 | -2.190474e-01 	 | -2.445856e-02 	 | -8.965709e-04 	 | -1.964491e-01 
675 	 | +9.653837e-02 	 | +1.280233e-01 	 | -2.504604e-01 	 | -4.750221e-01 	 | +1.605029e-02 	 | +1.374569e-01 
691 	 | +1.002323e-02 	 | -1.673435e-01 	 | -2.768171e-01 	 | -1.194969e-01 	 | -4.081334e-02 	 | -2.295648e-01 
644 	 | +1.277233e-01 	 | +3.259635e-01 	 | -3.167028e-01 	 | -7.703896e-01 	 | +8.499754e-03 	 | +4.373451e-01 
660 	 | +6.926372e-02 	 | +5.743981e-02 	 | -3.245248e-01 	 | -4.512283e-01 	 | +8.527163e-03 	 | +1.226135e-01 
676 	 | -5.776811e-02 	 | -2.959528e-01 	 | -4.591810e-02 	 | +3.078028e-01 	 | -6.945861e-03 	 | -3.416508e-01 
692 	 | +4.382931e-02 	 | +5.695946e-03 	 | +2.550404e-01 	 | +2.055151e-01 	 | +1.811685e-02 	 | +2.510866e-02 
645 	 | +1.143882e-01 	 | -1.363516e-02 	 | -4.142471e-01 	 | -5.150002e-01 	 | -7.260110e-03 	 | +4.951450e-02 
661 	 | +1.072194e-01 	 | +1.537627e-01 	 | -4.675726e-01 	 | -7.285547e-01 	 | +4.596516e-03 	 | +2.145574e-01 
677 	 | -7.101887e-02 	 | +3.479379e-01 	 | +2.785289e-02 	 | -2.490661e-01 	 | +2.853633e-03 	 | +3.336383e-01 
693 	 | -1.738110e-02 	 | +7.755099e-02 	 | +8.947244e-01 	 | +8.345545e-01 	 | -6.597267e-03 	 | +2.778184e-02 
646 	 | -9.823871e-02 	 | +5.186204e-02 	 | +5.965706e-01 	 | +6.429473e-01 	 | -2.689031e-03 	 | +6.156172e-02 
662 	 | -7.886654e-03 	 | -3.249315e-01 	 | -6.731236e-01 	 | -3.403055e-01 	 | +2.054719e-02 	 | -3.398060e-01 
678 	 | +4.048692e-02 	 | -8.069510e-02 	 | -1.322307e-01 	 | -9.202256e-02 	 | +1.289346e-02 	 | +1.949330e-02 
694 	 | -1.370776e-01 	 | -6.942057e-02 	 | +1.629814e-01 	 | +3.694796e-01 	 | +2.835035e-02 	 | -1.434787e-01 
647 	 | +6.720587e-02 	 | +2.520111e-01 	 | +5.891782e-01 	 | +2.699613e-01 	 | -1.539558e-02 	 | +3.147288e-01 
663 	 | -1.343360e-01 	 | -3.774338e-01 	 | +3.552546e-01 	 | +8.670245e-01 	 | +1.287577e-03 	 | -4.927815e-01 
679 	 | +7.657968e-03 	 | +3.968003e-01 	 | +3.006172e-01 	 | -1.038411e-01 	 | +4.006684e-03 	 | +4.831469e-01 
695 	 | -1.000061e-03 	 | -2.361188e-01 	 | -2.171493e-01 	 | +1.996960e-02 	 | -6.494879e-03 	 | -1.998558e-01 
648 	 | +9.236463e-02 	 | -2.814098e-01 	 | -4.171619e-01 	 | -2.281168e-01 	 | -2.454462e-03 	 | -2.389566e-01 
664 	 | -1.490399e-02 	 | -8.975865e-02 	 | +1.788581e-01 	 | +2.835207e-01 	 | -1.926683e-03 	 | -4.387094e-02 
680 	 | +1.386835e-01 	 | +6.905049e-02 	 | +6.130609e-01 	 | +4.053270e-01 	 | -9.460179e-03 	 | +1.497083e-01 
696 	 | -2.456514e-02 	 | -2.246189e-02 	 | -2.898906e-01 	 | -2.428636e-01 	 | +1.512656e-02 	 | -1.457451e-02 
649 	 | +6.392535e-02 	 | +4.980895e-02 	 | +1.773687e-01 	 | +6.363438e-02 	 | +9.565906e-03 	 | +7.046575e-02 
665 	 | +7.113616e-02 	 | +3.175923e-01 	 | +2.396086e-01 	 | -1.491198e-01 	 | +4.550418e-03 	 | +4.108536e-01 
681 	 | -4.419016e-02 	 | +4.967483e-02 	 | +5.308049e-01 	 | +5.253202e-01 	 | -5.908458e-03 	 | +1.633488e-02 
697 	 | -5.569546e-02 	 | +2.190558e-01 	 | +3.048858e-02 	 | -1.328717e-01 	 | +3.198248e-02 	 | +1.835829e-01 
650 	 | +8.800914e-02 	 | +1.195613e-01 	 | -4.166333e-02 	 | -2.492338e-01 	 | -2.185808e-02 	 | +1.822979e-01 
666 	 | +8.777809e-02 	 | +4.387762e-01 	 | +2.757135e-01 	 | -2.508408e-01 	 | +1.033786e-02 	 | +5.443264e-01 
682 	 | -1.042334e+00 	 | +1.658206e-03 	 | -6.422762e-01 	 | +3.983991e-01 	 | -1.415815e-02 	 | -1.528674e-02 
698 	 | +5.214742e-02 	 | -3.051146e-01 	 | -3.721574e-01 	 | -1.191902e-01 	 | +7.558182e-03 	 | -2.706453e-01 
651 	 | -8.712599e-02 	 | -1.956658e-01 	 | -2.776182e-01 	 | +5.173639e-03 	 | +1.544111e-02 	 | -2.418262e-01 
667 	 | +1.885676e-02 	 | +1.698466e-01 	 | -2.969291e-01 	 | -4.856325e-01 	 | +2.486880e-04 	 | +1.807372e-01 
683 	 | -7.165403e-02 	 | -9.325791e-02 	 | -4.200811e-01 	 | -2.551692e-01 	 | -2.853926e-03 	 | -1.388694e-01 
699 	 | -1.332293e-02 	 | -6.421581e-02 	 | -1.884677e-01 	 | -1.109289e-01 	 | -5.620390e-03 	 | -8.021942e-02 
652 	 | -1.754162e-01 	 | -3.249089e-02 	 | -3.600595e-01 	 | -1.521524e-01 	 | +1.542062e-02 	 | -2.129648e-01 
668 	 | -6.394543e-02 	 | +5.186004e-02 	 | +1.692785e-01 	 | +1.813639e-01 	 | +1.601803e-02 	 | +1.780175e-02 
684 	 | -1.621130e-01 	 | +1.825871e-01 	 | -3.592622e-01 	 | -3.797363e-01 	 | -7.073115e-03 	 | +1.294970e-01 
700 	 | +1.235769e-01 	 | -4.984173e-01 	 | +1.057352e-01 	 | +4.805755e-01 	 | -6.241895e-04 	 | -4.457494e-01 
653 	 | +1.397617e-02 	 | +1.675904e-01 	 | -8.247804e-02 	 | -2.640446e-01 	 | +2.086467e-02 	 | +1.896229e-01 
669 	 | -5.508575e-02 	 | +1.993083e-01 	 | +1.984008e-01 	 | +5.417829e-02 	 | -4.060964e-03 	 | +1.856752e-01 
685 	 | -9.508352e-01 	 | +2.316332e-01 	 | -2.449441e-02 	 | +6.947076e-01 	 | +2.874161e-04 	 | +2.816938e-01 
701 	 | +1.562833e-01 	 | +3.154663e-01 	 | +4.702485e-01 	 | -1.501101e-03 	 | -2.441697e-02 	 | +4.740174e-01 
654 	 | +1.138920e-01 	 | -6.884183e-02 	 | -3.768124e-01 	 | -4.218626e-01 	 | -7.683794e-03 	 | +3.863727e-02 
670 	 | -2.056282e-02 	 | +9.366434e-02 	 | +6.322768e-02 	 | -9.873839e-03 	 | +1.258523e-03 	 | +7.235288e-02 
686 	 | +2.948619e-02 	 | -3.876796e-01 	 | +2.184955e-01 	 | +5.766889e-01 	 | +1.257862e-02 	 | -4.256969e-01 
702 	 | -1.006378e-01 	 | -3.831190e-01 	 | -1.657827e-01 	 | +3.179740e-01 	 | -3.212617e-03 	 | -4.967277e-01 
655 	 | -1.090504e-01 	 | -4.483402e-02 	 | -1.677757e-01 	 | -1.389130e-02 	 | +1.895212e-02 	 | -1.127844e-01 
671 	 | +9.388076e-01 	 | -2.826883e-01 	 | +5.033581e-01 	 | -1.527612e-01 	 | +4.137243e-03 	 | -4.256339e-01 
687 	 | +2.233591e-01 	 | +1.128865e-01 	 | +5.995913e-01 	 | +2.633457e-01 	 | -2.951199e-02 	 | +3.013322e-01 
703 	 | -1.145510e-01 	 | +8.582147e-02 	 | -3.150001e-02 	 | -2.770436e-03 	 | -6.151625e-03 	 | +3.388868e-02 
656 	 | +1.433105e-01 	 | -6.922886e-03 	 | +3.052561e-01 	 | +1.688684e-01 	 | -1.376226e-02 	 | +3.734320e-02 
672 	 | -8.773921e-01 	 | -4.038569e-01 	 | -6.100884e-01 	 | +6.711606e-01 	 | -8.096842e-03 	 | -3.542133e-01 
688 	 | -6.907781e-02 	 | +1.397834e-01 	 | -8.094908e-01 	 | -8.801963e-01 	 | +8.783922e-05 	 | +1.080772e-01 
704 	 | +5.635620e-02 	 | +6.138524e-02 	 | -2.496118e-01 	 | -3.673532e-01 	 | -7.167471e-03 	 | +9.933813e-02 
705 	 | -5.855870e-02 	 | +6.692757e-02 	 | +1.002478e-01 	 | +9.187888e-02 	 | +8.427775e-03 	 | +4.699028e-02 
721 	 | +2.018753e-02 	 | -1.477398e-02 	 | +1.414973e-01 	 | +1.360838e-01 	 | +2.301224e-02 	 | +1.664226e-04 
737 	 | -5.889338e-02 	 | +5.022153e-01 	 | +3.713684e-01 	 | -7.195349e-02 	 | +1.393955e-02 	 | +4.724392e-01 
753 	 | -9.352098e-03 	 | +1.854787e-01 	 | +5.248690e-01 	 | +3.487425e-01 	 | +2.027989e-02 	 | +1.931447e-01 
706 	 | +5.830130e-02 	 | -3.202326e-01 	 | +3.644865e-02 	 | +2.983800e-01 	 | -1.716894e-02 	 | -3.129846e-01 
722 	 | +1.454922e-01 	 | -3.663635e-01 	 | -1.198566e-01 	 | +1.010147e-01 	 | -6.301908e-03 	 | -2.934056e-01 
738 	 | +4.832795e-02 	 | -1.042464e-01 	 | -1.498338e-01 	 | -9.391538e-02 	 | -1.309017e-02 	 | -1.210051e-01 
754 	 | +7.317481e-02 	 | -3.859375e-01 	 | -5.560552e-02 	 | +2.571572e-01 	 | +3.025691e-02 	 | -3.191354e-01 
707 	 | +5.230879e-02 	 | +1.130919e-02 	 | -2.791770e-03 	 | -6.640975e-02 	 | +2.626844e-03 	 | +2.582166e-02 
723 	 | -8.332291e-03 	 | +1.350035e-01 	 | -7.046765e-03 	 | -1.337180e-01 	 | +1.011859e-02 	 | +1.161858e-01 
739 	 | +6.880922e-02 	 | +1.002533e-01 	 | -9.268395e-02 	 | -2.617465e-01 	 | +1.212669e-02 	 | +1.781811e-01 
755 	 | +8.141615e-02 	 | -2.898732e-01 	 | -4.016486e-01 	 | -1.931916e-01 	 | -2.714574e-02 	 | -3.029813e-01 
708 	 | +8.714316e-02 	 | -1.641006e-01 	 | -3.600141e-01 	 | -2.830567e-01 	 | +1.352269e-02 	 | -1.108150e-01 
724 	 | +5.562402e-02 	 | -1.532293e-02 	 | +1.019062e-02 	 | -3.011046e-02 	 | +3.179519e-02 	 | -6.694056e-03 
740 	 | -1.207774e-01 	 | -3.332664e-01 	 | -5.115412e-01 	 | -5.749743e-02 	 | +5.227497e-03 	 | -3.991750e-01 
756 	 | +9.498389e-01 	 | -2.813550e-01 	 | +3.477344e-01 	 | -3.207494e-01 	 | +1.698080e-03 	 | -3.774773e-01 
709 	 | +1.049762e+00 	 | -1.600200e-01 	 | +5.267930e-01 	 | -3.629494e-01 	 | +7.756229e-03 	 | -1.003548e-01 
725 	 | +5.144146e-03 	 | +3.686425e-01 	 | +6.215690e-02 	 | -3.116298e-01 	 | -2.762222e-02 	 | +3.245834e-01 
741 	 | +1.724038e-01 	 | -3.055895e-02 	 | +1.093777e-01 	 | -3.246713e-02 	 | -6.423497e-03 	 | +9.224577e-02 
757 	 | -8.483033e-02 	 | +3.706274e-02 	 | -9.609972e-03 	 | +3.815762e-02 	 | +1.093113e-03 	 | -8.031401e-03 
710 	 | +8.322397e-02 	 | -1.214640e-01 	 | +4.206717e-01 	 | +4.589117e-01 	 | -2.998791e-03 	 | -3.936446e-02 
726 	 | +6.769758e-02 	 | -5.573692e-02 	 | -2.290269e-02 	 | -3.486335e-02 	 | +3.357308e-04 	 | -5.227910e-02 
742 	 | +7.732153e-02 	 | +2.677530e-02 	 | -1.437290e-02 	 | -1.184697e-01 	 | +9.635666e-03 	 | +8.741958e-02 
758 	 | -1.048305e+00 	 | +3.234161e-01 	 | -9.846536e-01 	 | -2.597649e-01 	 | +3.000733e-02 	 | +3.266929e-01 
711 	 | -1.002564e+00 	 | +3.112519e-02 	 | -7.348018e-01 	 | +2.366374e-01 	 | +6.206572e-03 	 | +6.411717e-02 
727 	 | -7.419140e-02 	 | +3.629129e-02 	 | +7.112220e-02 	 | +1.090223e-01 	 | +1.928404e-02 	 | +3.006089e-02 
743 	 | -1.587986e-02 	 | +4.490514e-02 	 | -4.165850e-01 	 | -4.456102e-01 	 | +8.568925e-03 	 | +1.239896e-01 
759 	 | +8.239755e-02 	 | -6.514838e-02 	 | +2.915313e-01 	 | +2.742822e-01 	 | -2.990274e-02 	 | -6.941077e-03 
712 	 | -3.097917e-02 	 | +6.079385e-02 	 | +6.415686e-01 	 | +6.117539e-01 	 | +3.011507e-02 	 | +6.263023e-02 
728 	 | -4.655900e-02 	 | -2.747537e-01 	 | -3.439932e-01 	 | -2.268048e-02 	 | -1.232176e-02 	 | -3.090630e-01 
744 	 | +1.062050e+00 	 | +9.553304e-02 	 | +7.052969e-01 	 | -4.522858e-01 	 | +1.847457e-02 	 | +1.506829e-01 
760 	 | +8.812107e-01 	 | +9.859850e-02 	 | +2.426870e-01 	 | -7.371222e-01 	 | +2.338109e-02 	 | +7.919501e-02 
713 	 | -1.870355e-02 	 | +2.914992e-01 	 | +3.603884e-01 	 | +8.759282e-02 	 | -5.397219e-03 	 | +3.134184e-01 
729 	 | -1.143106e-01 	 | -2.565934e-01 	 | -5.252025e-01 	 | -1.542985e-01 	 | +6.947636e-03 	 | -3.255699e-01 
745 	 | +5.811242e-02 	 | -1.229138e-01 	 | -6.275300e-01 	 | -5.627286e-01 	 | -1.632079e-02 	 | -1.469176e-01 
761 	 | +9.819135e-02 	 | -6.970922e-02 	 | +1.040991e-01 	 | +7.561696e-02 	 | -3.037408e-02 	 | -1.035026e-02 
714 	 | +2.523165e-02 	 | -5.816076e-02 	 | -6.271170e-01 	 | -5.941878e-01 	 | +7.919019e-03 	 | -4.230699e-02 
730 	 | +7.180019e-02 	 | +1.791973e-01 	 | +1.229249e-01 	 | -1.280726e-01 	 | +2.586089e-03 	 | +2.468114e-01 
746 	 | -9.740692e-03 	 | +1.314335e-01 	 | +3.996850e-01 	 | +2.779921e-01 	 | +1.651209e-02 	 | +1.638788e-01 
762 	 | +8.674974e-01 	 | -1.870125e-01 	 | +2.438539e-01 	 | -4.366310e-01 	 | -8.414019e-03 	 | -3.309815e-01 
715 	 | +2.014867e-03 	 | +3.031250e-01 	 | -2.839897e-01 	 | -5.891296e-01 	 | +2.432612e-02 	 | +3.323574e-01 
731 	 | +9.914256e-01 	 | -2.369863e-01 	 | +8.307269e-02 	 | -6.713666e-01 	 | +1.659492e-03 	 | -3.053272e-01 
747 	 | +9.138977e-01 	 | -2.499917e-01 	 | +5.102138e-01 	 | -1.536922e-01 	 | +1.634772e-02 	 | -3.149466e-01 
763 	 | -6.835618e-02 	 | -4.474055e-01 	 | -5.000229e-01 	 | +1.573877e-02 	 | +3.363616e-02 	 | -5.384573e-01 
716 	 | -1.327700e-01 	 | -1.310180e-01 	 | -2.910617e-01 	 | -2.727375e-02 	 | -8.318947e-03 	 | -2.115589e-01 
732 	 | +1.738748e-02 	 | +1.376434e-01 	 | -8.670090e-01 	 | -1.022040e+00 	 | -9.073139e-03 	 | +2.132893e-01 
748 	 | -9.749765e-01 	 | +7.385440e-02 	 | -4.982315e-01 	 | +4.028907e-01 	 | +2.352377e-02 	 | +1.116317e-01 
764 	 | +1.291517e-01 	 | +1.775173e-01 	 | -2.851406e-01 	 | -5.918096e-01 	 | -1.722146e-02 	 | +2.956940e-01 
717 	 | -5.962935e-02 	 | +2.971850e-02 	 | +1.833033e-01 	 | +2.132141e-01 	 | +1.617925e-02 	 | -1.987767e-02 
733 	 | -8.453188e-02 	 | -3.981550e-02 	 | +2.866793e-01 	 | +4.110267e-01 	 | -8.864559e-03 	 | -9.433136e-02 
749 	 | -2.568144e-02 	 | +2.238125e-01 	 | +1.060066e-01 	 | -9.212444e-02 	 | +1.425866e-02 	 | +2.607343e-01 
765 	 | +8.040077e-02 	 | -9.212651e-03 	 | +1.429020e-01 	 | +7.171384e-02 	 | +1.405838e-02 	 | +2.641070e-02 
718 	 | -1.319246e-01 	 | -3.387044e-01 	 | -3.955218e-02 	 | +4.310768e-01 	 | -2.629457e-03 	 | -4.940874e-01 
734 	 | +1.809593e-01 	 | +6.020445e-01 	 | +3.607193e-01 	 | -4.222845e-01 	 | +1.667271e-02 	 | +7.891835e-01 
750 	 | -5.947095e-02 	 | +3.550397e-02 	 | +6.137510e-01 	 | +6.377180e-01 	 | -1.165553e-02 	 | -1.575345e-02 
766 	 | +1.753951e-01 	 | -2.627970e-01 	 | +1.555030e-01 	 | +2.429049e-01 	 | -4.382175e-03 	 | -1.552962e-01 
719 	 | -6.877821e-02 	 | -1.055827e-02 	 | +4.105076e-01 	 | +4.898441e-01 	 | -8.939205e-03 	 | -1.280313e-01 
735 	 | -8.396693e-03 	 | -1.608203e-01 	 | +7.474040e-03 	 | +1.766910e-01 	 | +2.761653e-02 	 | -1.916366e-01 
751 	 | -1.035264e-01 	 | -3.542714e-02 	 | -1.078680e-02 	 | +1.281667e-01 	 | -5.181955e-03 	 | -9.631706e-02 
767 	 | +1.406919e-01 	 | -3.269729e-02 	 | +1.688699e-01 	 | +6.087524e-02 	 | -2.472696e-03 	 | -4.264635e-03 
720 	 | +1.408093e-01 	 | -3.204678e-01 	 | +1.018303e-01 	 | +2.814888e-01 	 | -1.026479e-02 	 | -2.903559e-01 
736 	 | -7.618855e-02 	 | -2.072531e-01 	 | -2.906575e-01 	 | -7.215903e-03 	 | +4.565119e-03 	 | -2.712481e-01 
752 	 | +7.309749e-02 	 | -2.699897e-01 	 | -3.519085e-01 	 | -1.550163e-01 	 | +1.108010e-02 	 | -2.355674e-01 
768 	 | -8.382691e-02 	 | -1.084060e-01 	 | -2.480746e-01 	 | -5.584167e-02 	 | +2.385564e-03 	 | -1.258115e-01 
769 	 | -7.024479e-02 	 | +1.694396e-01 	 | -2.877358e-01 	 | -3.869306e-01 	 | -1.708077e-02 	 | +1.378999e-01 
785 	 | -3.148840e-02 	 | +1.961089e-02 	 | +3.073900e-01 	 | +3.192675e-01 	 | +1.508448e-03 	 | +3.099922e-02 
801 	 | -1.984594e-02 	 | +1.115910e-01 	 | -4.227788e-01 	 | -5.145239e-01 	 | -1.699842e-02 	 | +9.711386e-02 
817 	 | -2.392007e-02 	 | +3.362584e-01 	 | +7.077287e-01 	 | +3.953904e-01 	 | +1.477837e-02 	 | +3.312904e-01 
770 	 | -3.153077e-02 	 | +3.615628e-01 	 | -2.228749e-01 	 | -5.529069e-01 	 | -3.124564e-03 	 | +4.361461e-01 
786 	 | -1.147405e-02 	 | -2.006953e-01 	 | +3.608536e-02 	 | +2.482547e-01 	 | +3.157901e-03 	 | -2.116695e-01 
802 	 | -8.185941e-02 	 | +3.686812e-02 	 | -5.789712e-01 	 | -5.339799e-01 	 | -3.831855e-02 	 | -5.892239e-02 
818 	 | -2.296079e-02 	 | +8.026558e-02 	 | +2.417345e-01 	 | +1.844297e-01 	 | -1.467291e-02 	 | +9.480765e-02 
771 	 | +9.229066e-01 	 | +2.499650e-01 	 | +1.608509e-01 	 | -1.012021e+00 	 | +3.991786e-02 	 | +1.964989e-01 
787 	 | -6.625877e-02 	 | +2.589153e-01 	 | +5.367509e-01 	 | +3.440943e-01 	 | -4.206873e-04 	 | +2.685274e-01 
803 	 | +9.820927e-02 	 | -5.538617e-02 	 | -1.566990e-01 	 | -1.995221e-01 	 | -2.208028e-02 	 | +3.304116e-02 
819 	 | +2.542908e-02 	 | -8.441258e-02 	 | -8.978950e-01 	 | -8.389115e-01 	 | -1.352287e-02 	 | -9.187310e-02 
772 	 | +1.715355e-01 	 | +4.630047e-02 	 | -2.428869e-01 	 | -4.607228e-01 	 | -1.588707e-02 	 | +1.512422e-01 
788 	 | -7.628071e-02 	 | +1.435811e-01 	 | +5.080874e-01 	 | +4.407870e-01 	 | +1.117651e-02 	 | +1.131542e-01 
804 	 | -6.131149e-02 	 | -3.131179e-01 	 | +6.550360e-02 	 | +4.399330e-01 	 | +1.609261e-02 	 | -3.488526e-01 
820 	 | -9.133960e-02 	 | +1.120518e-01 	 | -3.902982e-01 	 | -4.110105e-01 	 | -9.248331e-03 	 | +6.117642e-03 
773 	 | +2.919338e-02 	 | +3.039112e-01 	 | -1.229047e-01 	 | -4.560093e-01 	 | +1.821618e-03 	 | +3.549648e-01 
789 	 | +5.730071e-03 	 | -1.314639e-01 	 | +3.960783e-01 	 | +5.218122e-01 	 | -1.987777e-02 	 | -1.887610e-01 
805 	 | +1.137031e-01 	 | -2.794074e-03 	 | +2.440160e-01 	 | +1.331070e-01 	 | -1.385576e-02 	 | +5.638529e-02 
821 	 | +1.677877e-02 	 | -1.260959e-01 	 | -4.230478e-01 	 | -3.137308e-01 	 | +1.326088e-02 	 | -1.083533e-01 
774 	 | -1.991436e-02 	 | -4.779682e-01 	 | -4.515386e-01 	 | +4.634396e-02 	 | +1.816705e-02 	 | -5.111080e-01 
790 	 | -1.412811e-02 	 | +1.975554e-02 	 | -6.505870e-01 	 | -6.562144e-01 	 | -2.551705e-02 	 | -1.280769e-03 
806 	 | -3.009471e-02 	 | -2.519781e-01 	 | -1.837449e-01 	 | +9.832785e-02 	 | -2.378798e-02 	 | -2.683445e-01 
822 	 | -3.467165e-02 	 | +2.670523e-01 	 | +3.800773e-01 	 | +1.476967e-01 	 | -9.608153e-03 	 | +2.687396e-01 
775 	 | +1.239745e-01 	 | +4.450155e-02 	 | +1.017366e-01 	 | -6.673954e-02 	 | -6.448048e-03 	 | +1.234776e-01 
791 	 | +4.803738e-02 	 | +1.064838e-01 	 | +1.614337e-01 	 | +6.912478e-03 	 | -3.251553e-02 	 | +1.203551e-01 
807 	 | +2.539864e-01 	 | +2.504984e-01 	 | +1.256906e-01 	 | -3.787941e-01 	 | -1.787429e-02 	 | +4.274845e-01 
823 	 | -3.750783e-02 	 | -2.686034e-01 	 | -9.304275e-02 	 | +2.130685e-01 	 | +2.216759e-02 	 | -3.593190e-01 
776 	 | -5.312073e-02 	 | +8.511791e-02 	 | +2.259422e-01 	 | +1.939451e-01 	 | +7.692999e-03 	 | +3.592967e-02 
792 	 | -3.683622e-02 	 | -2.543238e-02 	 | -1.662329e-02 	 | +4.564531e-02 	 | +3.479590e-03 	 | -1.122560e-01 
808 	 | -6.273913e-03 	 | -4.921965e-02 	 | -2.108158e-01 	 | -1.553223e-01 	 | -2.238435e-02 	 | -3.810079e-02 
824 	 | -6.103301e-02 	 | -1.512524e-02 	 | +1.610109e-01 	 | +2.371692e-01 	 | -1.317921e-02 	 | -9.057321e-02 
777 	 | +6.271168e-02 	 | +2.341291e-01 	 | +1.590024e-01 	 | -1.378384e-01 	 | -4.443379e-03 	 | +2.466630e-01 
793 	 | -1.194862e-01 	 | +9.298974e-02 	 | -1.795275e-01 	 | -1.530311e-01 	 | -8.824217e-03 	 | -7.547110e-03 
809 	 | +6.878141e-03 	 | +2.395688e-01 	 | +8.783657e-02 	 | -1.586104e-01 	 | +2.031144e-02 	 | +2.693991e-01 
825 	 | -5.059357e-02 	 | -1.441666e-03 	 | +3.166323e-01 	 | +3.686675e-01 	 | -5.465164e-03 	 | -8.488288e-02 
778 	 | +7.393177e-02 	 | -1.713829e-01 	 | +4.655539e-01 	 | +5.630050e-01 	 | +9.434302e-04 	 | -1.044098e-01 
794 	 | -9.618688e-01 	 | -3.299435e-02 	 | -4.322645e-01 	 | +5.625987e-01 	 | +1.358420e-02 	 | -5.865523e-02 
810 	 | -1.104145e-01 	 | -7.042342e-02 	 | +4.571618e-01 	 | +6.379997e-01 	 | +5.892247e-03 	 | -1.934398e-01 
826 	 | -1.266474e-01 	 | -1.725524e-01 	 | +2.754143e-01 	 | +5.746140e-01 	 | -4.258393e-04 	 | -2.953329e-01 
779 	 | -1.632575e-02 	 | +5.673136e-01 	 | +4.331616e-01 	 | -1.178262e-01 	 | +1.749892e-02 	 | +5.958586e-01 
795 	 | -5.318672e-02 	 | +1.670687e-01 	 | -1.237816e-01 	 | -2.376636e-01 	 | +1.045398e-03 	 | +1.154067e-01 
811 	 | -1.405189e-01 	 | -5.464122e-01 	 | +1.266647e-01 	 | +8.135957e-01 	 | -5.097766e-03 	 | -7.109041e-01 
827 	 | -2.203463e-02 	 | -1.086366e-01 	 | -7.697296e-01 	 | -6.390584e-01 	 | +3.478734e-02 	 | -1.299299e-01 
780 	 | +2.641347e-02 	 | -7.299259e-02 	 | -2.517182e-01 	 | -2.051391e-01 	 | -1.034886e-02 	 | -5.362329e-02 
796 	 | +2.449928e-02 	 | -1.589227e-01 	 | +2.735402e-01 	 | +4.079636e-01 	 | -2.679961e-02 	 | -9.511778e-02 
812 	 | -7.062594e-02 	 | +7.144843e-02 	 | -1.128796e+00 	 | -1.129619e+00 	 | +2.454950e-02 	 | +2.754883e-02 
828 	 | +1.442292e-01 	 | -3.852411e-01 	 | -3.617059e-01 	 | -1.206940e-01 	 | +4.007515e-03 	 | -3.246183e-01 
781 	 | +5.397732e-02 	 | -2.162714e-01 	 | -1.114000e-01 	 | +5.089408e-02 	 | +7.961374e-03 	 | -2.048616e-01 
797 	 | +7.764377e-02 	 | -3.459133e-01 	 | -3.955636e-01 	 | -1.272941e-01 	 | +2.695468e-03 	 | -2.868931e-01 
813 	 | +7.176748e-02 	 | +1.587972e-01 	 | +3.234215e-01 	 | +9.285683e-02 	 | -2.224948e-02 	 | +2.193953e-01 
829 	 | +1.507319e-02 	 | -1.205844e-01 	 | -2.248390e-01 	 | -1.193279e-01 	 | -1.122483e-02 	 | -1.326501e-01 
782 	 | -5.759078e-02 	 | -2.590223e-02 	 | +4.387431e-01 	 | +5.222361e-01 	 | +4.765447e-03 	 | -6.959443e-02 
798 	 | +1.793037e-01 	 | +1.610332e-01 	 | +3.374547e-01 	 | -2.882119e-03 	 | -1.873700e-02 	 | +2.773262e-01 
814 	 | -2.212917e-02 	 | -1.090251e-01 	 | -1.679723e-01 	 | -3.681810e-02 	 | -1.251385e-02 	 | -1.943579e-01 
830 	 | -1.269115e-01 	 | -1.673846e-01 	 | +1.441890e-01 	 | +4.384851e-01 	 | +4.170625e-03 	 | -2.718742e-01 
783 	 | -1.936526e-02 	 | +3.470616e-01 	 | +1.194546e+00 	 | +8.668495e-01 	 | +7.273723e-03 	 | +4.043889e-01 
799 	 | -1.818894e-02 	 | -2.341435e-01 	 | -3.346602e-01 	 | -8.232768e-02 	 | -2.595480e-02 	 | -2.932113e-01 
815 	 | +2.100462e-03 	 | -1.007520e-01 	 | -4.557125e-02 	 | +5.308029e-02 	 | +1.356509e-03 	 | -1.115012e-01 
831 	 | +3.597547e-02 	 | +4.051298e-02 	 | +2.132826e-01 	 | +1.367942e-01 	 | +3.313674e-03 	 | +2.406151e-02 
784 	 | +1.273246e-01 	 | +3.668667e-01 	 | +9.379315e-01 	 | +4.437401e-01 	 | -2.228141e-02 	 | +5.063239e-01 
800 	 | -7.574498e-02 	 | +2.449986e-01 	 | -8.002336e-02 	 | -2.492770e-01 	 | -1.452551e-02 	 | +2.495392e-01 
816 	 | -1.295964e-01 	 | -3.355534e-02 	 | -3.386493e-02 	 | +1.292868e-01 	 | +1.348784e-02 	 | -1.517356e-01 
832 	 | -2.936531e-02 	 | -1.538655e-01 	 | -1.014842e-01 	 | +8.174663e-02 	 | -2.156944e-02 	 | -1.484805e-01 
833 	 | +7.793524e-02 	 | +2.710229e-01 	 | +1.112354e-01 	 | -2.377228e-01 	 | -1.130417e-02 	 | +3.396570e-01 
849 	 | +2.671719e-02 	 | +1.795498e-01 	 | +1.033814e-01 	 | -1.028857e-01 	 | +1.074217e-02 	 | +2.087299e-01 
865 	 | -7.875428e-02 	 | -1.432446e-01 	 | -1.967292e-01 	 | +2.526959e-02 	 | -4.546612e-03 	 | -1.674828e-01 
881 	 | +1.254967e-01 	 | +2.226591e-01 	 | +3.826445e-01 	 | +3.448870e-02 	 | -1.260638e-02 	 | +3.419064e-01 
834 	 | +5.271465e-02 	 | +5.397452e-03 	 | +1.268903e-01 	 | +6.877817e-02 	 | -4.203671e-03 	 | +4.159471e-02 
850 	 | +3.391446e-02 	 | -2.316897e-01 	 | +4.309293e-01 	 | +6.287045e-01 	 | +3.522159e-03 	 | -2.288388e-01 
866 	 | -9.039067e-01 	 | -1.791867e-01 	 | -6.081570e-01 	 | +4.749365e-01 	 | +2.094763e-04 	 | -1.021017e-01 
882 	 | -3.377575e-02 	 | -1.082245e-01 	 | +3.500965e-01 	 | +4.920967e-01 	 | -5.111352e-04 	 | -1.494600e-01 
835 	 | -1.336217e-01 	 | +1.139780e-01 	 | -1.533557e-01 	 | -1.337120e-01 	 | +3.718151e-02 	 | +1.824974e-02 
851 	 | +1.113034e-01 	 | +1.773209e-01 	 | +4.988981e-03 	 | -2.836353e-01 	 | -1.159959e-02 	 | +2.783949e-01 
867 	 | -7.475460e-02 	 | -6.655232e-01 	 | +2.392665e-01 	 | +9.795444e-01 	 | -3.038571e-03 	 | -7.703683e-01 
883 	 | +7.916955e-02 	 | +2.419304e-01 	 | +4.444174e-01 	 | +1.233175e-01 	 | -1.323421e-02 	 | +2.521185e-01 
836 	 | +8.754478e-02 	 | +1.591542e-02 	 | -4.681770e-02 	 | -1.502779e-01 	 | +1.273650e-02 	 | +1.020038e-01 
852 	 | +2.646101e-02 	 | +5.395409e-04 	 | +3.613662e-01 	 | +3.343656e-01 	 | +8.693402e-03 	 | +2.832882e-02 
868 	 | -1.003017e-03 	 | +2.237532e-01 	 | +4.074297e-01 	 | +1.846795e-01 	 | +9.931587e-03 	 | +2.269354e-01 
884 	 | -9.421063e-02 	 | -4.775984e-01 	 | +3.113856e-01 	 | +8.831946e-01 	 | -7.360513e-03 	 | -5.726008e-01 
837 	 | +1.080098e+00 	 | -2.984926e-01 	 | +2.297962e-01 	 | -5.518089e-01 	 | +6.043036e-03 	 | -2.920887e-01 
853 	 | +3.536812e-02 	 | -3.435967e-01 	 | +3.925291e-01 	 | +7.007577e-01 	 | -4.288211e-03 	 | -3.699290e-01 
869 	 | -6.569141e-02 	 | -2.911118e-01 	 | -3.109946e-01 	 | +4.580862e-02 	 | +9.724789e-03 	 | -3.694651e-01 
885 	 | +9.912232e-01 	 | -6.907189e-02 	 | +4.287960e-01 	 | -4.933553e-01 	 | -4.856205e-03 	 | -3.225921e-02 
838 	 | -8.300985e-02 	 | -1.760930e-01 	 | -7.211928e-01 	 | -4.620899e-01 	 | +6.331629e-03 	 | -2.254536e-01 
854 	 | +2.503036e-02 	 | +2.675246e-01 	 | +7.913246e-01 	 | +4.987696e-01 	 | -9.834160e-03 	 | +3.627654e-01 
870 	 | +1.493443e-01 	 | -5.337922e-02 	 | +1.388325e-01 	 | +4.286739e-02 	 | +1.510903e-02 	 | +6.902242e-02 
886 	 | -9.407997e-02 	 | +7.919237e-02 	 | -4.880142e-01 	 | -4.731266e-01 	 | +4.109445e-02 	 | -1.569030e-02 
839 	 | +6.128938e-02 	 | -1.517303e-01 	 | +5.133935e-01 	 | +6.038344e-01 	 | -8.646583e-03 	 | -1.174866e-01 
855 	 | -1.017877e+00 	 | -1.020833e-01 	 | -4.785149e-01 	 | +6.414457e-01 	 | +2.495265e-02 	 | -7.220657e-02 
871 	 | +1.206145e-01 	 | -9.751325e-02 	 | +3.969316e-01 	 | +3.738303e-01 	 | -2.145057e-02 	 | -2.951342e-02 
887 	 | -9.264731e-02 	 | -2.573647e-01 	 | +1.803489e-02 	 | +3.680469e-01 	 | -1.431527e-02 	 | -3.761182e-01 
840 	 | +9.464771e-01 	 | +5.539420e-02 	 | +5.958668e-01 	 | -4.060045e-01 	 | -1.203396e-02 	 | +1.408873e-02 
856 	 | -1.035433e+00 	 | +2.322125e-01 	 | -1.977973e-01 	 | +6.054237e-01 	 | +8.999194e-03 	 | +2.519928e-01 
872 	 | +1.066033e+00 	 | +2.618596e-01 	 | +6.634401e-01 	 | -6.644526e-01 	 | +4.768560e-04 	 | +4.038278e-01 
888 	 | -9.444666e-01 	 | -1.461400e-01 	 | -4.834441e-01 	 | +6.071625e-01 	 | -9.010391e-03 	 | -1.333213e-01 
841 	 | -1.316165e-02 	 | +2.166225e-01 	 | -6.683331e-01 	 | -8.717939e-01 	 | +1.703587e-02 	 | +2.412166e-01 
857 	 | -1.670413e-02 	 | -2.424861e-01 	 | +1.276256e-01 	 | +3.868159e-01 	 | -1.922218e-02 	 | -2.916115e-01 
873 	 | +8.175674e-01 	 | -3.043792e-01 	 | +4.360889e-01 	 | -7.709930e-02 	 | -2.556366e-02 	 | -4.557230e-01 
889 	 | +2.052568e-02 	 | -3.526549e-01 	 | +3.054956e-01 	 | +6.376248e-01 	 | -4.267669e-03 	 | -3.824682e-01 
842 	 | -1.043293e-01 	 | -4.666218e-03 	 | -1.793318e-02 	 | +9.106231e-02 	 | -1.470400e-02 	 | -6.674525e-02 
858 	 | -7.833832e-04 	 | -5.307810e-01 	 | -6.140741e-01 	 | -8.250970e-02 	 | -1.966852e-03 	 | -5.639709e-01 
874 	 | -4.694322e-02 	 | -4.301381e-01 	 | +1.934285e-01 	 | +6.705098e-01 	 | -7.622717e-03 	 | -5.213146e-01 
890 	 | -6.339857e-02 	 | -1.165178e-01 	 | +1.938938e-01 	 | +3.738102e-01 	 | +1.455119e-02 	 | -1.459507e-01 
843 	 | -1.438097e-01 	 | +1.733117e-01 	 | -3.980406e-01 	 | -4.275425e-01 	 | -2.804261e-03 	 | +5.411158e-02 
859 	 | -1.001821e-02 	 | -3.610404e-01 	 | -8.495327e-01 	 | -4.784741e-01 	 | +8.354692e-03 	 | -3.618935e-01 
875 	 | +8.365137e-02 	 | +1.222928e-01 	 | -3.873843e-01 	 | -5.933285e-01 	 | +5.543831e-03 	 | +1.528255e-01 
891 	 | +9.704162e-02 	 | +1.172737e-01 	 | -5.092698e-01 	 | -7.235851e-01 	 | -3.768790e-03 	 | +1.760380e-01 
844 	 | -4.421225e-02 	 | -2.273199e-01 	 | -3.269909e-01 	 | -5.545880e-02 	 | -1.757471e-02 	 | -2.717813e-01 
860 	 | -7.085083e-02 	 | -4.342307e-02 	 | -3.425319e-01 	 | -2.282580e-01 	 | +1.880103e-02 	 | -6.498515e-02 
876 	 | -3.590582e-02 	 | +1.016059e-01 	 | +2.747820e-01 	 | +2.090820e-01 	 | -1.384550e-02 	 | +1.263850e-01 
892 	 | +1.135793e-01 	 | -1.412229e-01 	 | +4.205347e-01 	 | +4.481782e-01 	 | +9.576798e-03 	 | -1.530336e-01 
845 	 | +1.154452e-01 	 | -2.466607e-01 	 | +1.961275e-02 	 | +1.508282e-01 	 | +5.852980e-03 	 | -1.959091e-01 
861 	 | -8.949951e-03 	 | +2.956809e-03 	 | -2.234318e-01 	 | -2.174387e-01 	 | +1.400964e-03 	 | -5.165510e-03 
877 	 | +1.087408e+00 	 | +2.163363e-01 	 | +1.098692e+00 	 | -2.050521e-01 	 | +1.342904e-03 	 | +2.941444e-01 
893 	 | -9.777258e-02 	 | +1.229281e-01 	 | +4.592744e-01 	 | +4.341188e-01 	 | +4.803013e-03 	 | -5.773612e-03 
846 	 | +2.408364e-02 	 | +2.309010e-01 	 | +2.070505e-01 	 | -4.793415e-02 	 | -2.457679e-02 	 | +2.472681e-01 
862 	 | +1.251079e-02 	 | +3.829353e-01 	 | +1.412312e-01 	 | -2.542150e-01 	 | +1.098251e-02 	 | +4.520602e-01 
878 	 | -5.025122e-02 	 | +2.299822e-01 	 | -3.860822e-01 	 | -5.658132e-01 	 | +1.644201e-02 	 | +2.615732e-01 
894 	 | +4.020960e-02 	 | -8.789427e-02 	 | -5.501514e-01 	 | -5.024668e-01 	 | +7.659037e-03 	 | -6.808223e-02 
847 	 | +1.479089e-01 	 | +2.690805e-01 	 | +4.954641e-01 	 | +7.847468e-02 	 | +3.455239e-03 	 | +4.416652e-01 
863 	 | -6.282740e-02 	 | +1.389408e-01 	 | +6.014718e-02 	 | -1.596624e-02 	 | +2.140377e-02 	 | +1.402000e-01 
879 	 | +4.336723e-02 	 | +2.203681e-01 	 | -3.974111e-01 	 | -6.611464e-01 	 | +3.246978e-02 	 | +2.697876e-01 
895 	 | -1.044810e-03 	 | -9.485723e-02 	 | -2.307804e-01 	 | -1.348784e-01 	 | -3.654268e-03 	 | -4.982550e-02 
848 	 | -9.423649e-02 	 | -5.326336e-02 	 | +1.163626e-01 	 | +2.638625e-01 	 | -8.843483e-03 	 | -7.787177e-02 
864 	 | +5.665727e-02 	 | +3.847128e-03 	 | +3.567391e-01 	 | +2.962347e-01 	 | -1.023628e-02 	 | +3.336305e-02 
880 	 | -2.832159e-02 	 | -4.148427e-01 	 | -6.385581e-04 	 | +4.425257e-01 	 | -8.842946e-03 	 | -4.753826e-01 
896 	 | +1.426506e-01 	 | +1.692485e-01 	 | -3.642208e-02 	 | -3.483211e-01 	 | +1.121745e-02 	 | +2.516852e-01 
897 	 | -1.482585e-01 	 | +4.360723e-01 	 | -3.630247e-02 	 | -3.241163e-01 	 | +8.942536e-03 	 | +3.615336e-01 
913 	 | +6.007514e-02 	 | +2.775532e-01 	 | -3.057332e-01 	 | -6.433615e-01 	 | -8.287931e-03 	 | +3.617858e-01 
929 	 | -4.109477e-02 	 | -4.495009e-01 	 | -5.736663e-01 	 | -8.307059e-02 	 | +1.588858e-02 	 | -4.925485e-01 
945 	 | +1.066475e-02 	 | +7.787677e-02 	 | +1.457008e-01 	 | +5.715931e-02 	 | +8.014524e-03 	 | +1.135611e-01 
898 	 | +1.289301e-01 	 | +1.317335e-01 	 | -3.674384e-01 	 | -6.281020e-01 	 | -1.458058e-02 	 | +2.398637e-01 
914 	 | +3.283175e-02 	 | -2.500216e-01 	 | -3.895661e-01 	 | -1.723762e-01 	 | -9.881464e-03 	 | -2.835175e-01 
930 	 | +7.425405e-02 	 | +2.696767e-01 	 | +2.529222e-01 	 | -9.100850e-02 	 | +1.549429e-02 	 | +3.183501e-01 
946 	 | -5.091725e-02 	 | -9.318547e-02 	 | -2.412293e-01 	 | -9.712654e-02 	 | -7.733198e-04 	 | -5.651089e-02 
899 	 | -7.755825e-03 	 | -6.740019e-03 	 | -2.835093e-01 	 | -2.690134e-01 	 | +8.127194e-03 	 | +3.468658e-02 
915 	 | +2.905314e-02 	 | -1.036317e-01 	 | -1.873043e-01 	 | -1.127258e-01 	 | -9.671660e-03 	 | -8.342077e-02 
931 	 | +6.649815e-02 	 | +4.003818e-01 	 | -1.389161e-03 	 | -4.682691e-01 	 | +6.798635e-04 	 | +4.395854e-01 
947 	 | +6.536609e-02 	 | -7.766868e-02 	 | -6.996884e-01 	 | -6.873859e-01 	 | +2.089717e-02 	 | -6.332332e-02 
900 	 | -3.643264e-02 	 | -1.382739e-01 	 | +1.978935e-01 	 | +3.726000e-01 	 | -1.434093e-02 	 | -1.259743e-01 
916 	 | -1.125317e-01 	 | -2.629837e-01 	 | -2.680959e-01 	 | +1.074196e-01 	 | -3.269687e-02 	 | -4.361983e-01 
932 	 | -1.508903e-02 	 | -1.271370e-01 	 | -1.208709e-01 	 | +2.135509e-02 	 | +1.548748e-02 	 | -1.409499e-01 
948 	 | +6.135024e-03 	 | +3.357664e-01 	 | +4.737822e-01 	 | +1.318807e-01 	 | +1.136541e-02 	 | +3.197693e-01 
901 	 | -1.310443e-01 	 | -1.379995e-01 	 | -3.528871e-01 	 | -8.384319e-02 	 | -1.709318e-02 	 | -2.960552e-01 
917 	 | +4.870175e-02 	 | +2.210920e-01 	 | -6.995822e-01 	 | -9.693760e-01 	 | -4.438000e-03 	 | +2.748152e-01 
933 	 | -1.831405e-02 	 | -1.429847e-01 	 | -6.085762e-01 	 | -4.472774e-01 	 | -1.183129e-02 	 | -1.414057e-01 
949 	 | -1.183973e-02 	 | -4.150310e-02 	 | +7.112338e-01 	 | +7.645766e-01 	 | -1.946599e-04 	 | -7.224881e-02 
902 	 | +6.549965e-02 	 | +2.037916e-01 	 | +6.314934e-01 	 | +3.622021e-01 	 | +8.819312e-03 	 | +3.158535e-01 
918 	 | +4.734215e-02 	 | +5.311939e-02 	 | -2.876650e-01 	 | -3.881265e-01 	 | -1.406040e-02 	 | +1.251510e-01 
934 	 | +9.531242e-03 	 | +1.150773e-01 	 | -3.858700e-01 	 | -5.104785e-01 	 | -7.486092e-03 	 | +1.449446e-01 
950 	 | +6.467038e-02 	 | -3.197539e-01 	 | -9.659695e-02 	 | +1.584865e-01 	 | -8.199161e-04 	 | -3.177194e-01 
903 	 | +1.195753e-01 	 | -1.675912e-01 	 | -9.793119e-02 	 | -4.991531e-02 	 | -3.508333e-03 	 | -6.259109e-02 
919 	 | -7.315393e-02 	 | +7.296968e-02 	 | -4.856482e-01 	 | -4.854639e-01 	 | -8.367312e-03 	 | +2.375516e-02 
935 	 | +6.677949e-02 	 | -2.555278e-01 	 | -2.581790e-03 	 | +1.861665e-01 	 | +2.767944e-02 	 | -1.993538e-01 
951 	 | -3.159780e-02 	 | -4.146638e-01 	 | -1.082926e-01 	 | +3.379690e-01 	 | +5.010241e-03 	 | -4.655162e-01 
904 	 | -1.842680e-02 	 | +2.530728e-01 	 | +1.633999e-01 	 | -7.124608e-02 	 | -1.151644e-03 	 | +2.071784e-01 
920 	 | +2.447335e-02 	 | +3.337131e-01 	 | -3.418258e-01 	 | -7.000122e-01 	 | -4.079217e-03 	 | +4.013196e-01 
936 	 | +1.067697e-02 	 | +4.299490e-02 	 | -2.934074e-01 	 | -3.470793e-01 	 | -3.679761e-03 	 | +4.278188e-02 
952 	 | +9.722657e-02 	 | -8.524433e-02 	 | -5.739345e-02 	 | -6.937570e-02 	 | -6.565593e-03 	 | -2.383914e-02 
905 	 | -1.188027e-01 	 | -3.197878e-01 	 | -6.285152e-02 	 | +3.757390e-01 	 | -6.139567e-03 	 | -4.691224e-01 
921 	 | -1.197936e-01 	 | +4.616546e-01 	 | +1.341574e-01 	 | -2.077036e-01 	 | +7.536534e-03 	 | +4.641037e-01 
937 	 | -1.116930e-01 	 | +9.419507e-03 	 | +6.500135e-01 	 | +7.522871e-01 	 | -2.037454e-03 	 | -1.135592e-01 
953 	 | -5.260309e-02 	 | +1.551712e-01 	 | +2.103868e-01 	 | +1.078187e-01 	 | -1.142639e-02 	 | +1.390660e-01 
906 	 | -4.139108e-02 	 | -3.557979e-01 	 | -6.373885e-03 	 | +3.908151e-01 	 | -2.415089e-02 	 | -4.097693e-01 
922 	 | -1.179985e-01 	 | +1.932965e-01 	 | -4.172077e-01 	 | -4.925058e-01 	 | -1.462959e-02 	 | +1.798376e-01 
938 	 | +2.412988e-02 	 | +1.103211e-01 	 | -1.409171e-01 	 | -2.753681e-01 	 | +1.739350e-02 	 | +1.393950e-01 
954 	 | -5.702549e-02 	 | +9.166832e-02 	 | +5.076791e-01 	 | +4.730362e-01 	 | -1.237198e-02 	 | +8.929555e-02 
907 	 | +1.915081e-02 	 | +1.883219e-01 	 | -4.244612e-01 	 | -6.319339e-01 	 | -1.545677e-02 	 | +2.131063e-01 
923 	 | +1.102792e+00 	 | +5.735800e-01 	 | +1.225600e+00 	 | -4.507717e-01 	 | -1.373621e-02 	 | +6.786679e-01 
939 	 | +9.576499e-02 	 | -2.425573e-01 	 | +6.109003e-01 	 | +7.576926e-01 	 | +7.765422e-03 	 | -1.780139e-01 
955 	 | -9.853886e-02 	 | -1.153646e-01 	 | +1.207582e-01 	 | +3.346617e-01 	 | +2.349529e-02 	 | -1.597611e-01 
908 	 | +3.072469e-02 	 | -6.786113e-02 	 | +9.394452e-02 	 | +1.310810e-01 	 | +2.070069e-02 	 | -7.301479e-02 
924 	 | +1.361181e-01 	 | +3.270380e-01 	 | +3.333823e-01 	 | -1.297738e-01 	 | -1.604785e-03 	 | +4.745890e-01 
940 	 | -5.749676e-02 	 | -1.397715e-01 	 | -3.463435e-01 	 | -1.490752e-01 	 | -7.563025e-03 	 | -1.653267e-01 
956 	 | -3.366479e-02 	 | +3.773428e-01 	 | +1.517800e-01 	 | -1.918980e-01 	 | +2.833161e-02 	 | +3.796024e-01 
909 	 | -7.955375e-02 	 | +3.856213e-01 	 | -2.652600e-01 	 | -5.713275e-01 	 | +6.258851e-03 	 | +3.743883e-01 
925 	 | +4.782828e-03 	 | +1.721792e-01 	 | -2.579009e-01 	 | -4.348629e-01 	 | -5.972311e-03 	 | +2.201055e-01 
941 	 | +7.425504e-02 	 | +4.985703e-01 	 | +2.950663e-01 	 | -2.777590e-01 	 | -1.490691e-03 	 | +5.718881e-01 
957 	 | -3.639827e-02 	 | -2.182194e-01 	 | +1.468084e-01 	 | +4.014261e-01 	 | +1.300410e-02 	 | -2.817616e-01 
910 	 | +2.430212e-02 	 | +1.209755e-01 	 | +4.020869e-01 	 | +2.568093e-01 	 | -1.587834e-02 	 | +1.426804e-01 
926 	 | +4.231143e-02 	 | +8.397905e-01 	 | +2.636540e-01 	 | -6.184479e-01 	 | -2.123066e-02 	 | +9.852602e-01 
942 	 | +1.293294e-01 	 | +5.151236e-01 	 | +5.908247e-01 	 | -5.362829e-02 	 | +1.205696e-02 	 | +6.296089e-01 
958 	 | -1.468549e-01 	 | +1.134643e-01 	 | -1.484858e-01 	 | -1.150952e-01 	 | -4.236059e-03 	 | +7.018502e-02 
911 	 | -2.228611e-02 	 | +2.999818e-01 	 | -5.375601e-01 	 | -8.152557e-01 	 | +2.964186e-02 	 | +3.227800e-01 
927 	 | -1.905830e-01 	 | -2.539907e-01 	 | -4.655695e-01 	 | -2.099586e-02 	 | +3.052030e-03 	 | -4.109109e-01 
943 	 | +3.261655e-02 	 | +6.392205e-02 	 | +1.041803e-01 	 | +7.641746e-03 	 | -1.177507e-02 	 | +7.379174e-02 
959 	 | -2.515677e-02 	 | +7.182759e-02 	 | +2.997442e-01 	 | +2.530734e-01 	 | +5.503624e-03 	 | +6.203685e-02 
912 	 | +6.314786e-02 	 | +1.247121e-01 	 | -5.670197e-01 	 | -7.548797e-01 	 | +9.732031e-03 	 | +2.237192e-01 
928 	 | -9.045221e-01 	 | -6.828639e-02 	 | -6.002734e-01 	 | +3.725351e-01 	 | -8.971225e-03 	 | -4.307523e-02 
944 	 | +3.953296e-03 	 | -3.342214e-01 	 | +1.551743e-01 	 | +4.854424e-01 	 | -2.205436e-02 	 | -3.853321e-01 
960 	 | -2.876038e-02 	 | -3.791753e-01 	 | +1.734820e-01 	 | +5.814177e-01 	 | -3.162196e-03 	 | -4.983924e-01 
961 	 | +2.468513e-02 	 | +5.112800e-01 	 | -1.140582e-01 	 | -6.500233e-01 	 | +1.106633e-02 	 | +5.944676e-01 
977 	 | -2.698481e-02 	 | -1.088391e-01 	 | +4.474291e-01 	 | +5.832531e-01 	 | +1.796049e-02 	 | -1.193537e-01 
993 	 | -5.954624e-02 	 | +5.971145e-01 	 | +5.737320e-01 	 | +3.616379e-02 	 | -5.509764e-03 	 | +6.430852e-01 
1009 	 | -1.048126e+00 	 | -2.440743e-01 	 | -6.845714e-01 	 | +6.076284e-01 	 | -1.388009e-02 	 | -2.475358e-01 
962 	 | -9.821918e-02 	 | +4.046071e-01 	 | -7.371692e-01 	 | -1.043557e+00 	 | -4.020462e-03 	 | +3.613510e-01 
978 	 | +5.988091e-03 	 | +2.239073e-01 	 | -4.238789e-01 	 | -6.537743e-01 	 | +2.222581e-02 	 | +2.190457e-01 
994 	 | +4.278617e-02 	 | -8.046462e-02 	 | +2.329237e-01 	 | +2.706021e-01 	 | -4.776910e-03 	 | -8.752600e-02 
1010 	 | -9.786608e-01 	 | +4.114870e-01 	 | +2.102111e-02 	 | +5.881949e-01 	 | +7.314678e-03 	 | +5.101755e-01 
963 	 | -5.845411e-02 	 | -2.077705e-01 	 | -1.590374e-01 	 | +1.071872e-01 	 | +1.265196e-03 	 | -3.032741e-01 
979 	 | -2.604513e-02 	 | +2.176048e-01 	 | +6.999610e-03 	 | -1.845601e-01 	 | +1.009662e-03 	 | +2.268436e-01 
995 	 | +7.526375e-02 	 | -2.006244e-01 	 | +2.758440e-01 	 | +4.012046e-01 	 | +1.219363e-02 	 | -1.409571e-01 
1011 	 | -1.415144e-01 	 | +1.079463e-01 	 | +4.400454e-01 	 | +4.736135e-01 	 | -1.509964e-03 	 | +1.052975e-02 
964 	 | -5.302264e-02 	 | -2.544259e-01 	 | +5.384320e-01 	 | +8.458805e-01 	 | -1.027760e-02 	 | -3.052703e-01 
980 	 | +3.246651e-03 	 | +2.658719e-01 	 | +5.561647e-01 	 | +2.870461e-01 	 | +2.005827e-02 	 | +2.793912e-01 
996 	 | +7.501614e-02 	 | -5.960120e-02 	 | -3.055809e-01 	 | -3.209959e-01 	 | +1.322370e-02 	 | -3.561708e-02 
1012 	 | +2.628017e-02 	 | -3.831115e-01 	 | -6.119809e-01 	 | -2.551496e-01 	 | -2.122886e-02 	 | -4.744743e-01 
965 	 | -1.018713e-01 	 | +1.607103e-01 	 | +9.551757e-01 	 | +8.963367e-01 	 | -6.141886e-04 	 | +1.538770e-01 
981 	 | +5.218393e-02 	 | -1.329552e-01 	 | +9.481162e-01 	 | +1.028887e+00 	 | -2.039685e-03 	 | -1.731928e-01 
997 	 | +4.482613e-02 	 | -2.130432e-01 	 | -8.375885e-01 	 | -6.693714e-01 	 | +3.853564e-03 	 | -2.243554e-01 
1013 	 | -2.319879e-02 	 | -1.391463e-01 	 | -1.773853e-01 	 | -1.504027e-02 	 | -1.132125e-02 	 | -2.229271e-01 
966 	 | -4.587564e-02 	 | +2.429116e-01 	 | +1.302483e-01 	 | -6.678768e-02 	 | -2.023592e-03 	 | +2.312263e-01 
982 	 | -6.604843e-03 	 | -2.734474e-01 	 | +4.305211e-01 	 | +7.105733e-01 	 | -8.937923e-04 	 | -2.897481e-01 
998 	 | +1.805661e-01 	 | +2.064706e-01 	 | +1.888452e-01 	 | -1.981915e-01 	 | -3.019927e-02 	 | +3.434813e-01 
1014 	 | +1.370120e-02 	 | +1.171315e-01 	 | +7.142579e-01 	 | +5.834251e-01 	 | +1.372464e-02 	 | +9.818798e-02 
967 	 | -1.127335e-01 	 | +3.334857e-01 	 | +2.815603e-01 	 | +6.080815e-02 	 | -1.183208e-03 	 | +3.026870e-01 
983 	 | +1.040313e-01 	 | -8.534951e-02 	 | +8.045985e-01 	 | +7.859167e-01 	 | -6.462628e-03 	 | -5.107712e-02 
999 	 | +7.110796e-02 	 | -5.526904e-02 	 | -2.057464e-01 	 | -2.215853e-01 	 | -2.090350e-02 	 | -2.684464e-02 
1015 	 | -1.133472e-01 	 | +1.404704e-01 	 | -4.014838e-01 	 | -4.286070e-01 	 | -3.284540e-03 	 | +1.149401e-01 
968 	 | +7.345107e-02 	 | -1.890548e-01 	 | -4.138665e-01 	 | -2.982628e-01 	 | +6.858502e-03 	 | -2.035119e-01 
984 	 | +3.069332e-02 	 | +2.623266e-01 	 | +4.307639e-01 	 | +1.377440e-01 	 | -1.529981e-03 	 | +3.238045e-01 
1000 	 | -1.566783e-02 	 | -5.455260e-01 	 | -2.711095e-01 	 | +2.900844e-01 	 | -2.056029e-02 	 | -6.366496e-01 
1016 	 | +8.909630e-02 	 | -8.857844e-02 	 | -4.788737e-02 	 | -4.840523e-02 	 | -6.611773e-04 	 | -4.127070e-02 
969 	 | -7.711985e-02 	 | -4.574769e-01 	 | -7.989627e-01 	 | -2.643659e-01 	 | -2.949151e-04 	 | -5.702096e-01 
985 	 | -4.514316e-02 	 | -3.216307e-01 	 | -3.108412e-01 	 | +5.593268e-02 	 | -1.396442e-02 	 | -3.420499e-01 
1001 	 | +2.787866e-02 	 | +4.176636e-02 	 | +3.323021e-01 	 | +2.626571e-01 	 | -7.460232e-03 	 | +9.967864e-02 
1017 	 | +1.823367e-01 	 | -3.948817e-02 	 | +3.500921e-01 	 | +2.072435e-01 	 | +1.161083e-02 	 | +1.331855e-01 
970 	 | +8.302090e-02 	 | -2.357332e-01 	 | -4.007018e-01 	 | -2.479895e-01 	 | +2.407628e-02 	 | -1.793398e-01 
986 	 | +9.573637e-02 	 | +2.891544e-01 	 | +4.225625e-01 	 | +3.767170e-02 	 | +2.910247e-03 	 | +4.259049e-01 
1002 	 | +5.086377e-02 	 | -4.320049e-01 	 | -3.248767e-02 	 | +3.486535e-01 	 | +2.488614e-02 	 | -4.786034e-01 
1018 	 | +5.000098e-02 	 | +4.930836e-04 	 | -1.937943e-01 	 | -2.442884e-01 	 | -5.646258e-03 	 | +1.438985e-02 
971 	 | -3.504233e-02 	 | +5.630432e-02 	 | -3.492382e-01 	 | -3.705002e-01 	 | +1.177730e-02 	 | +3.240147e-02 
987 	 | +5.754956e-02 	 | -3.459607e-02 	 | +2.520690e-01 	 | +2.291155e-01 	 | -1.391417e-02 	 | +2.797496e-02 
1003 	 | +4.505668e-02 	 | +2.677342e-01 	 | +3.093755e-01 	 | -3.415330e-03 	 | -8.813902e-04 	 | +3.377420e-01 
1019 	 | -7.196219e-02 	 | -1.447062e-01 	 | +7.717505e-02 	 | +2.938435e-01 	 | -3.391456e-02 	 | -1.863573e-01 
972 	 | +5.748465e-02 	 | +3.446527e-02 	 | +1.225619e-02 	 | -7.969372e-02 	 | +1.832576e-03 	 | +1.349172e-01 
988 	 | +1.310533e-02 	 | +9.132012e-02 	 | +7.746086e-01 	 | +6.701831e-01 	 | +9.719362e-03 	 | +1.285344e-01 
1004 	 | -1.030100e+00 	 | +2.270545e-01 	 | -3.466917e-01 	 | +4.563537e-01 	 | +1.056726e-02 	 | +2.459686e-01 
1020 	 | +8.424883e-02 	 | +4.225432e-01 	 | +1.355697e-01 	 | -3.712223e-01 	 | -7.653786e-03 	 | +5.688744e-01 
973 	 | +2.084118e-01 	 | -8.915729e-02 	 | +3.113006e-01 	 | +1.920461e-01 	 | +1.220276e-02 	 | -5.336130e-02 
989 	 | -9.685215e-02 	 | -2.517284e-01 	 | +1.435753e-01 	 | +4.921559e-01 	 | -3.206029e-03 	 | -3.081866e-01 
1005 	 | -3.657252e-02 	 | +1.528406e-01 	 | +5.967847e-02 	 | -5.658959e-02 	 | +1.198126e-02 	 | +1.497462e-01 
1021 	 | -9.040425e-01 	 | +1.829793e-01 	 | -3.349016e-01 	 | +3.861617e-01 	 | +1.582201e-03 	 | +2.525038e-01 
974 	 | +2.344850e-02 	 | +1.927213e-01 	 | +2.462201e-01 	 | +3.005030e-02 	 | -3.639310e-03 	 | +2.084352e-01 
990 	 | +7.557333e-03 	 | -1.337634e-01 	 | -4.329276e-01 	 | -3.067216e-01 	 | +1.087036e-02 	 | -1.799581e-01 
1006 	 | +4.392944e-02 	 | -7.058128e-01 	 | -3.567575e-01 	 | +3.051259e-01 	 | -2.175290e-02 	 | -7.093637e-01 
1022 	 | +3.940979e-02 	 | +9.480578e-02 	 | +1.301957e-01 	 | -4.019884e-03 	 | -2.665653e-02 	 | +1.218092e-01 
975 	 | -4.201736e-02 	 | -2.098806e-01 	 | -2.850044e-01 	 | -3.310640e-02 	 | +4.577246e-03 	 | -2.219826e-01 
991 	 | +3.884099e-02 	 | -2.350834e-02 	 | -5.201723e-01 	 | -5.355050e-01 	 | -5.711022e-03 	 | -1.591546e-02 
1007 	 | +9.043283e-02 	 | +3.870056e-03 	 | -2.397825e-01 	 | -3.340854e-01 	 | -1.006255e-02 	 | +1.417686e-01 
1023 	 | +2.689582e-02 	 | -3.741992e-01 	 | -8.425305e-01 	 | -4.952272e-01 	 | -1.180156e-02 	 | -3.382115e-01 
976 	 | +3.512605e-02 	 | -6.750040e-02 	 | +4.425138e-01 	 | +4.748882e-01 	 | +2.456282e-03 	 | -2.866422e-02 
992 	 | +5.621073e-02 	 | +5.297584e-02 	 | +3.573976e-01 	 | +2.482110e-01 	 | +1.816603e-02 	 | +1.254022e-01 
1008 	 | +1.001004e-02 	 | +4.168503e-02 	 | +2.165719e-01 	 | +1.648768e-01 	 | +2.073987e-03 	 | +2.831780e-02 
1024 	 | +8.281418e-02 	 | -4.827849e-01 	 | -6.965776e-01 	 | -2.966068e-01 	 | +6.521980e-03 	 | -4.819126e-01 
1025 	 | +2.887725e-02 	 | -5.252358e-02 	 | -5.590664e-01 	 | -5.354201e-01 	 | -2.051684e-02 	 | -4.846272e-02 
1041 	 | -2.347397e-02 	 | +3.324581e-02 	 | -6.759449e-01 	 | -6.857167e-01 	 | +3.740746e-03 	 | +6.191894e-02 
1057 	 | -1.065543e-01 	 | -1.409534e-01 	 | -4.833423e-01 	 | -2.358345e-01 	 | -8.599141e-03 	 | -1.903860e-01 
1073 	 | +7.637919e-02 	 | +2.690271e-01 	 | +3.449034e-01 	 | -5.028572e-04 	 | +1.443940e-02 	 | +3.522104e-01 
1026 	 | -5.055372e-02 	 | -1.900118e-01 	 | -8.188730e-01 	 | -5.783075e-01 	 | +8.484224e-03 	 | -1.982578e-01 
1042 	 | +1.480500e-01 	 | +2.704536e-01 	 | +6.316041e-01 	 | +2.131005e-01 	 | +4.531623e-03 	 | +4.163005e-01 
1058 	 | -2.812725e-02 	 | +1.680959e-01 	 | -7.705487e-02 	 | -2.170235e-01 	 | -6.997142e-03 	 | +1.591956e-01 
1074 	 | -1.226013e-01 	 | +3.167135e-01 	 | -9.895568e-02 	 | -2.930679e-01 	 | +7.778360e-03 	 | +2.622017e-01 
1027 	 | -1.167868e-01 	 | -2.765412e-02 	 | -7.827708e-01 	 | -6.383299e-01 	 | -6.685136e-03 	 | -1.117987e-01 
1043 	 | -8.002265e-02 	 | -3.039890e-01 	 | +1.630436e-01 	 | +5.470553e-01 	 | -9.344696e-03 	 | -3.957699e-01 
1059 	 | -2.410276e-02 	 | +1.362630e-01 	 | +1.035176e-01 	 | -8.642586e-03 	 | +2.202298e-02 	 | +9.693091e-02 
1075 	 | +6.415904e-02 	 | +1.370633e-02 	 | +9.225809e-04 	 | -7.694280e-02 	 | +1.312934e-02 	 | +2.169256e-02 
1028 	 | +2.462001e-02 	 | -2.443402e-02 	 | -7.548801e-01 	 | -7.550661e-01 	 | +7.785012e-03 	 | -4.692722e-02 
1044 	 | -2.530342e-02 	 | -3.026630e-01 	 | +5.164630e-02 	 | +3.796127e-01 	 | +1.346245e-03 	 | -3.321929e-01 
1060 	 | -3.652038e-02 	 | +3.273485e-01 	 | +3.678876e-02 	 | -2.540394e-01 	 | -5.185770e-03 	 | +3.103743e-01 
1076 	 | +1.679451e-02 	 | +8.773651e-02 	 | +2.098675e-01 	 | +1.053365e-01 	 | +5.474767e-03 	 | +8.373545e-02 
1029 	 | +4.347080e-02 	 | -9.544319e-02 	 | -6.631023e-02 	 | -1.433784e-02 	 | +3.126037e-02 	 | -6.590306e-02 
1045 	 | +2.151558e-01 	 | +5.951782e-01 	 | +4.690590e-01 	 | -3.412750e-01 	 | +1.729308e-02 	 | +7.620120e-01 
1061 	 | -6.627829e-03 	 | -1.441775e-01 	 | -1.929359e-01 	 | -4.213061e-02 	 | -9.703367e-03 	 | -1.927247e-01 
1077 	 | -4.955292e-02 	 | +6.191123e-02 	 | -4.498058e-01 	 | -4.621641e-01 	 | -2.189705e-02 	 | +7.228739e-02 
1030 	 | -8.337187e-02 	 | +1.731304e-01 	 | +1.256417e-02 	 | -7.719438e-02 	 | -7.342735e-03 	 | +1.531952e-01 
1046 	 | +1.337199e-01 	 | +2.686062e-01 	 | +6.884669e-01 	 | +2.861409e-01 	 | +6.835473e-03 	 | +3.944078e-01 
1062 	 | +1.129639e-01 	 | +4.254406e-01 	 | +1.295957e-01 	 | -4.088088e-01 	 | -1.222462e-02 	 | +4.605489e-01 
1078 	 | +4.978900e-02 	 | -1.679779e-01 	 | -3.928744e-01 	 | -2.746855e-01 	 | +8.981257e-03 	 | -1.438660e-01 
1031 	 | +1.105315e-01 	 | +2.051787e-01 	 | +2.728086e-01 	 | -4.290164e-02 	 | -1.188003e-02 	 | +2.843631e-01 
1047 	 | +2.044788e-02 	 | +7.704267e-02 	 | +3.814542e-01 	 | +2.839636e-01 	 | +2.487788e-02 	 | +8.687304e-02 
1063 	 | -8.347658e-02 	 | -7.131050e-02 	 | +8.108478e-01 	 | +9.656349e-01 	 | +7.133073e-03 	 | -1.237497e-01 
1079 	 | +8.819114e-01 	 | +5.868160e-03 	 | +4.566805e-01 	 | -4.310991e-01 	 | -2.422555e-03 	 | -8.872923e-02 
1032 	 | -4.716065e-02 	 | -1.472469e-01 	 | +3.949352e-02 	 | +2.339011e-01 	 | +9.403038e-03 	 | -1.836246e-01 
1048 	 | +7.920351e-02 	 | -1.340173e-01 	 | +4.714403e-01 	 | +5.262540e-01 	 | -6.878915e-03 	 | -1.374691e-01 
1064 	 | -8.826533e-02 	 | +2.165420e-01 	 | +8.216049e-01 	 | +6.933282e-01 	 | -1.203450e-02 	 | +1.533250e-01 
1080 	 | +3.799109e-02 	 | -2.778648e-03 	 | +3.568150e-01 	 | +3.216026e-01 	 | -1.393939e-02 	 | +4.162593e-02 
1033 	 | +2.169228e-02 	 | -2.934747e-01 	 | +8.131211e-02 	 | +3.530945e-01 	 | -1.303495e-02 	 | -3.336039e-01 
1049 	 | +9.456676e-02 	 | -2.858124e-01 	 | -5.577528e-01 	 | -3.665071e-01 	 | -4.769727e-03 	 | -2.703922e-01 
1065 	 | -1.015983e-01 	 | +4.158872e-01 	 | +2.310740e-01 	 | -8.321490e-02 	 | +1.753376e-02 	 | +3.981070e-01 
1081 	 | -8.924553e-02 	 | +2.048011e-01 	 | +7.850756e-02 	 | -3.704805e-02 	 | +5.633473e-03 	 | +1.411933e-01 
1034 	 | +7.517573e-02 	 | +5.416258e-02 	 | +4.591484e-01 	 | +3.298100e-01 	 | +1.962212e-02 	 | +1.156857e-01 
1050 	 | -9.051613e-01 	 | +2.663930e-01 	 | -3.263241e-01 	 | +3.124442e-01 	 | +2.184378e-02 	 | +3.805668e-01 
1066 	 | -2.873417e-02 	 | -6.163416e-02 	 | -6.375651e-01 	 | -5.471968e-01 	 | +1.871905e-03 	 | -4.848462e-02 
1082 	 | +1.214103e-01 	 | +2.826100e-01 	 | +6.249888e-01 	 | +2.209684e-01 	 | -1.072544e-02 	 | +3.992222e-01 
1035 	 | +1.983497e-02 	 | -1.192267e-01 	 | -7.052832e-01 	 | -6.058915e-01 	 | +2.514178e-03 	 | -1.195300e-01 
1051 	 | +4.434594e-02 	 | +6.199485e-02 	 | -2.831454e-01 	 | -3.894862e-01 	 | -1.022773e-02 	 | +1.411008e-01 
1067 	 | +5.506009e-03 	 | +2.329301e-01 	 | +5.380136e-01 	 | +2.995775e-01 	 | -4.481344e-03 	 | +2.515724e-01 
1083 	 | +4.567185e-02 	 | -9.969947e-02 	 | +1.762166e-01 	 | +2.302442e-01 	 | -1.359177e-02 	 | -1.229064e-01 
1036 	 | -1.159021e-01 	 | -2.370187e-01 	 | -1.620755e-01 	 | +1.908452e-01 	 | +1.554065e-03 	 | -3.072139e-01 
1052 	 | +1.216950e-01 	 | +1.230435e-01 	 | -5.070593e-01 	 | -7.517978e-01 	 | +3.841645e-02 	 | +2.754846e-01 
1068 	 | -4.992031e-02 	 | -2.927079e-01 	 | -2.520564e-01 	 | +9.057182e-02 	 | +5.747029e-03 	 | -3.427888e-01 
1084 	 | -3.986288e-02 	 | +9.751501e-03 	 | +4.557587e-01 	 | +4.858701e-01 	 | -4.442006e-03 	 | -1.762982e-02 
1037 	 | +7.995802e-02 	 | -5.655409e-02 	 | -5.192733e-01 	 | -5.426773e-01 	 | +1.748371e-02 	 | +4.045549e-02 
1053 	 | -5.792778e-02 	 | -3.771514e-02 	 | -3.337923e-01 	 | -2.381494e-01 	 | -1.327433e-03 	 | -5.753873e-02 
1069 	 | -1.060167e+00 	 | -2.496301e-01 	 | -7.124189e-01 	 | +5.973780e-01 	 | +7.159642e-03 	 | -3.475737e-01 
1085 	 | -8.629296e-02 	 | -1.198792e-01 	 | +2.072492e-01 	 | +4.134213e-01 	 | +2.434846e-02 	 | -1.842063e-01 
1038 	 | +1.316395e-02 	 | +2.086121e-01 	 | +1.639255e-01 	 | -5.785062e-02 	 | -6.089506e-03 	 | +2.159165e-01 
1054 	 | -2.104040e-02 	 | +1.502524e-01 	 | -3.197908e-02 	 | -1.611911e-01 	 | -4.230605e-03 	 | +1.657356e-01 
1070 	 | +1.120871e-01 	 | +4.178809e-01 	 | +4.168558e-01 	 | -1.131122e-01 	 | +3.303521e-03 	 | +5.673450e-01 
1086 	 | -1.519184e-02 	 | -3.924402e-02 	 | -4.779255e-03 	 | +4.965661e-02 	 | -1.819691e-02 	 | -9.783764e-02 
1039 	 | -1.787960e-02 	 | +1.100520e-01 	 | -4.196073e-02 	 | -1.341332e-01 	 | -1.472990e-03 	 | +1.023512e-01 
1055 	 | -8.114402e-02 	 | -1.154430e-01 	 | -7.192436e-02 	 | +1.246627e-01 	 | -5.618672e-04 	 | -1.874119e-01 
1071 	 | -6.536928e-02 	 | -1.388471e-01 	 | -2.863472e-01 	 | -8.213076e-02 	 | +3.260940e-03 	 | -2.002202e-01 
1087 	 | +3.063828e-02 	 | -1.529763e-01 	 | +3.632855e-01 	 | +4.856235e-01 	 | -2.227912e-02 	 | -1.917337e-01 
1040 	 | -5.649841e-02 	 | -4.057309e-01 	 | -6.247300e-01 	 | -1.625007e-01 	 | -1.448435e-02 	 | -4.878322e-01 
1056 	 | -7.031942e-02 	 | -7.109070e-02 	 | -1.142664e-01 	 | +2.714371e-02 	 | +9.038379e-03 	 | -9.811651e-02 
1072 	 | +1.003716e+00 	 | +1.790471e-01 	 | +6.530605e-01 	 | -5.297029e-01 	 | -2.425638e-02 	 | +2.347094e-01 
1088 	 | +4.388480e-02 	 | +1.241898e-01 	 | +5.328716e-01 	 | +3.647970e-01 	 | +3.288997e-03 	 | +1.737183e-01 
1089 	 | -2.821605e-02 	 | -1.372462e-01 	 | -3.637081e-02 	 | +1.290915e-01 	 | -1.139597e-02 	 | -1.675497e-01 
1105 	 | -1.153135e-01 	 | -2.040339e-01 	 | -3.947517e-02 	 | +2.798723e-01 	 | -1.229179e-02 	 | -3.298264e-01 
1121 	 | -1.266185e-02 	 | +1.541264e-01 	 | +4.177928e-02 	 | -9.968528e-02 	 | +2.800674e-02 	 | +2.023234e-01 
1137 	 | -5.464780e-02 	 | +4.275504e-01 	 | -1.353747e-01 	 | -5.082772e-01 	 | +1.609319e-02 	 | +4.362777e-01 
1090 	 | +1.013728e-01 	 | +3.880936e-01 	 | +5.874252e-01 	 | +9.795891e-02 	 | +4.075582e-03 	 | +4.688700e-01 
1106 	 | -1.559541e-01 	 | +8.245587e-02 	 | -9.713182e-01 	 | -8.978200e-01 	 | +2.537192e-02 	 | +2.374870e-02 
1122 	 | -8.686585e-02 	 | +1.045008e-01 	 | -4.361200e-01 	 | -4.537549e-01 	 | +2.781561e-02 	 | +2.767673e-02 
1138 	 | +9.494484e-02 	 | +4.937916e-01 	 | -2.208604e-02 	 | -6.108224e-01 	 | -5.778620e-03 	 | +5.556182e-01 
1091 	 | +4.030637e-02 	 | +8.212011e-02 	 | +7.366467e-02 	 | -4.876181e-02 	 | +2.595431e-02 	 | +1.408725e-01 
1107 	 | -6.822936e-02 	 | -2.004738e-01 	 | -2.714302e-01 	 | -2.726981e-03 	 | -5.972345e-03 	 | -2.741785e-01 
1123 	 | -1.050803e-01 	 | -2.465237e-01 	 | +4.113252e-01 	 | +7.629292e-01 	 | -7.548317e-03 	 | -3.955929e-01 
1139 	 | -7.554050e-02 	 | -2.281149e-01 	 | -6.091217e-01 	 | -3.054663e-01 	 | +5.935696e-03 	 | -2.553515e-01 
1092 	 | +1.387384e-01 	 | -4.073696e-02 	 | +3.175485e-01 	 | +2.195470e-01 	 | +2.612226e-03 	 | +5.184686e-02 
1108 	 | +2.806126e-03 	 | -4.878836e-02 	 | -1.965288e-01 	 | -1.505465e-01 	 | -3.722758e-04 	 | -4.864362e-02 
1124 	 | +1.191261e-02 	 | -3.993016e-01 	 | +2.456015e-01 	 | +6.329905e-01 	 | -5.011248e-03 	 | -4.658394e-01 
1140 	 | -3.657102e-02 	 | -1.925172e-01 	 | -6.736950e-01 	 | -4.446068e-01 	 | +1.154279e-02 	 | -2.645513e-01 
1093 	 | +2.548354e-02 	 | -5.150731e-01 	 | -1.377829e-01 	 | +3.518067e-01 	 | +2.335873e-02 	 | -5.234086e-01 
1109 	 | -5.534627e-02 	 | +2.866998e-01 	 | -3.326697e-02 	 | -2.646205e-01 	 | +1.054716e-02 	 | +2.625865e-01 
1125 	 | -1.674518e-03 	 | -1.930219e-01 	 | +7.653760e-02 	 | +2.712340e-01 	 | -2.121283e-02 	 | -2.404246e-01 
1141 	 | +9.368170e-02 	 | -1.972721e-01 	 | +9.638076e-02 	 | +1.999712e-01 	 | +1.287088e-02 	 | -1.082588e-01 
1094 	 | -2.429519e-02 	 | +2.048310e-01 	 | -1.579386e-01 	 | -3.384744e-01 	 | -4.424227e-03 	 | +1.953507e-01 
1110 	 | +1.616234e-01 	 | +7.591140e-03 	 | -3.846695e-01 	 | -5.538840e-01 	 | -1.146361e-02 	 | +9.848717e-02 
1126 	 | -1.084432e-01 	 | +1.780481e-01 	 | -7.261910e-01 	 | -7.957960e-01 	 | -2.942074e-02 	 | +1.313442e-01 
1142 	 | -1.342279e-01 	 | +8.051219e-02 	 | +8.645777e-01 	 | +9.182934e-01 	 | +1.334672e-03 	 | -5.024312e-02 
1095 	 | -1.497239e-02 	 | +3.766252e-01 	 | -2.760238e-01 	 | -6.376767e-01 	 | -4.706366e-03 	 | +4.235825e-01 
1111 	 | -1.182906e-01 	 | -2.578481e-02 	 | +4.069884e-01 	 | +5.510638e-01 	 | -1.364848e-02 	 | -1.232501e-01 
1127 	 | -9.296656e-01 	 | +4.595314e-01 	 | -4.759975e-01 	 | -5.863300e-03 	 | +1.483140e-04 	 | +5.780883e-01 
1143 	 | -5.225626e-03 	 | +5.065869e-01 	 | +3.591022e-01 	 | -1.422591e-01 	 | +1.337025e-02 	 | +5.216224e-01 
1096 	 | +7.111689e-02 	 | +4.109948e-02 	 | +1.667885e-01 	 | +5.457210e-02 	 | -2.814776e-03 	 | +6.216412e-02 
1112 	 | -1.485458e-01 	 | -4.005710e-01 	 | -2.921907e-01 	 | +2.569261e-01 	 | +1.265063e-03 	 | -5.315897e-01 
1128 	 | +4.222504e-02 	 | +4.938717e-01 	 | +2.402883e-01 	 | -2.958085e-01 	 | -7.099817e-03 	 | +5.647952e-01 
1144 	 | -3.583576e-02 	 | +2.530180e-02 	 | +1.900421e-02 	 | +2.953816e-02 	 | +9.375085e-04 	 | +6.365176e-02 
1097 	 | -8.855221e-02 	 | +4.163791e-01 	 | -2.415652e-01 	 | -5.693920e-01 	 | +6.661530e-03 	 | +4.123387e-01 
1113 	 | +6.587759e-02 	 | -1.851232e-01 	 | +1.759214e-01 	 | +2.951670e-01 	 | -1.204182e-02 	 | -1.646691e-01 
1129 	 | +1.351999e-01 	 | -1.210261e-01 	 | -3.405331e-01 	 | -3.547069e-01 	 | +3.158771e-02 	 | -3.668038e-02 
1145 	 | +1.591319e-02 	 | -3.044657e-01 	 | -1.049558e-01 	 | +1.835967e-01 	 | -3.402764e-03 	 | -3.124826e-01 
1098 	 | +2.805370e-02 	 | +1.706266e-01 	 | +2.890981e-01 	 | +9.041781e-02 	 | +8.601149e-04 	 | +1.781391e-01 
1114 	 | +2.092507e-02 	 | +3.553211e-01 	 | -4.784820e-02 	 | -4.240943e-01 	 | -1.647633e-02 	 | +3.824863e-01 
1130 	 | +1.442445e-02 	 | +1.404056e-01 	 | -2.965262e-01 	 | -4.513562e-01 	 | -2.519927e-04 	 | +1.472893e-01 
1146 	 | +4.245404e-02 	 | +6.450685e-02 	 | -5.977145e-01 	 | -7.046753e-01 	 | -1.450794e-02 	 | +4.008035e-02 
1099 	 | -8.554756e-02 	 | -3.811223e-01 	 | -3.490884e-01 	 | +1.175815e-01 	 | -6.438610e-03 	 | -4.916814e-01 
1115 	 | +8.530269e-03 	 | +5.851147e-02 	 | +2.148047e-01 	 | +1.477630e-01 	 | -1.464079e-02 	 | +3.783895e-02 
1131 	 | +1.182470e-03 	 | -1.394298e-01 	 | -5.348312e-01 	 | -3.965839e-01 	 | -3.157269e-03 	 | -1.606580e-01 
1147 	 | -3.136203e-03 	 | -1.612119e-02 	 | -4.238745e-01 	 | -4.046171e-01 	 | -9.934625e-03 	 | +2.491993e-02 
1100 	 | -8.979355e-02 	 | -2.707428e-01 	 | -2.030637e-01 	 | +1.574727e-01 	 | +8.789771e-03 	 | -3.400951e-01 
1116 	 | +4.925425e-02 	 | +1.275664e-01 	 | +8.032044e-02 	 | -9.650018e-02 	 | -2.134826e-03 	 | +1.747134e-01 
1132 	 | +1.365406e-01 	 | +8.643190e-03 	 | -5.912296e-02 	 | -2.043068e-01 	 | +2.270106e-02 	 | +1.162180e-01 
1148 	 | +1.142108e+00 	 | -1.881789e-01 	 | +6.092776e-01 	 | -3.446515e-01 	 | -1.076978e-03 	 | -1.187122e-01 
1101 	 | -9.089140e-03 	 | -2.455649e-01 	 | +3.020433e-02 	 | +2.848584e-01 	 | +1.487019e-02 	 | -2.716743e-01 
1117 	 | -2.508213e-02 	 | +2.109450e-01 	 | +7.148030e-02 	 | -1.143826e-01 	 | +9.107039e-03 	 | +2.684353e-01 
1133 	 | -2.502796e-02 	 | +2.782084e-01 	 | +4.132038e-01 	 | +1.600234e-01 	 | +8.773121e-03 	 | +3.114843e-01 
1149 	 | -5.020672e-02 	 | +5.519878e-01 	 | +1.252771e+00 	 | +7.509898e-01 	 | +4.919158e-03 	 | +5.780870e-01 
1102 	 | +9.356879e-02 	 | -2.800694e-01 	 | +8.931144e-02 	 | +2.758120e-01 	 | +2.099466e-03 	 | -2.395677e-01 
1118 	 | -4.324677e-02 	 | -4.693066e-02 	 | -3.667989e-01 	 | -2.766214e-01 	 | +1.865594e-05 	 | +7.325345e-03 
1134 	 | -1.613048e-02 	 | -7.370944e-02 	 | -1.234839e-01 	 | -3.364394e-02 	 | -1.701091e-03 	 | -5.280590e-02 
1150 	 | +6.199029e-02 	 | +3.154803e-01 	 | +7.904074e-01 	 | +4.129368e-01 	 | +1.363885e-03 	 | +3.586611e-01 
1103 	 | +3.920772e-02 	 | +2.632987e-01 	 | -2.368141e-01 	 | -5.393206e-01 	 | +1.170379e-02 	 | +3.078662e-01 
1119 	 | +4.893811e-02 	 | +3.663574e-01 	 | +4.347685e-01 	 | +1.947302e-02 	 | -7.463061e-03 	 | +4.406227e-01 
1135 	 | -5.244051e-02 	 | +1.592712e-01 	 | -1.688688e-01 	 | -2.756995e-01 	 | -6.717661e-03 	 | +1.389155e-01 
1151 	 | +1.922221e-02 	 | -4.804187e-01 	 | +7.418344e-01 	 | +1.203031e+00 	 | -2.521121e-02 	 | -5.375404e-01 
1104 	 | -3.110138e-02 	 | +4.996819e-01 	 | +5.124070e-01 	 | +4.382645e-02 	 | +8.026939e-03 	 | +4.981283e-01 
1120 	 | +3.263267e-02 	 | +1.519064e-01 	 | -2.434871e-01 	 | -4.280261e-01 	 | +7.562906e-03 	 | +2.460368e-01 
1136 	 | -1.167551e-01 	 | -1.792055e-01 	 | -4.388287e-01 	 | -1.428681e-01 	 | -8.667870e-03 	 | -2.970213e-01 
1152 	 | -6.897288e-03 	 | -1.477329e-01 	 | +2.657545e-01 	 | +4.203846e-01 	 | +3.919083e-03 	 | -1.646662e-01 
1153 	 | +4.713561e-02 	 | -4.831101e-02 	 | +1.810710e-01 	 | +1.822464e-01 	 | +1.210484e-02 	 | -6.381071e-02 
1169 	 | -2.139133e-02 	 | -5.683503e-02 	 | +3.541489e-01 	 | +4.323753e-01 	 | -1.740947e-03 	 | -6.376349e-02 
1185 	 | +8.346979e-02 	 | -4.130533e-01 	 | -1.602779e-01 	 | +1.693056e-01 	 | -7.520290e-03 	 | -3.541185e-01 
1201 	 | -4.063474e-02 	 | +6.202192e-01 	 | +2.049700e-01 	 | -3.746144e-01 	 | +1.532433e-02 	 | +6.150712e-01 
1154 	 | +4.004820e-02 	 | -2.295232e-01 	 | +1.433662e-01 	 | +3.328412e-01 	 | +2.170162e-02 	 | -1.693793e-01 
1170 	 | -7.769999e-02 	 | -3.403254e-03 	 | -1.186706e-01 	 | -3.756740e-02 	 | -3.353806e-02 	 | -4.998337e-03 
1186 	 | +8.990054e-01 	 | -5.618069e-01 	 | +7.156634e-02 	 | -2.656322e-01 	 | +5.983972e-03 	 | -6.971351e-01 
1202 	 | -9.118721e-01 	 | +6.276557e-01 	 | -4.851321e-02 	 | +2.357032e-01 	 | +7.223612e-03 	 | +7.819761e-01 
1155 	 | +7.174362e-02 	 | +5.998741e-02 	 | +6.130991e-02 	 | -7.042112e-02 	 | +1.171051e-02 	 | +1.240874e-01 
1171 	 | +9.812651e-02 	 | +3.561393e-01 	 | +2.636373e-01 	 | -1.906285e-01 	 | -2.421214e-02 	 | +4.270112e-01 
1187 	 | +1.303472e-01 	 | +2.717669e-01 	 | -2.635241e-01 	 | -6.656381e-01 	 | +1.602209e-02 	 | +4.194407e-01 
1203 	 | +1.049435e-01 	 | +3.786634e-01 	 | +4.637579e-01 	 | -1.984899e-02 	 | -2.641465e-02 	 | +5.214489e-01 
1156 	 | +8.821608e-02 	 | -9.498263e-03 	 | -1.169443e-01 	 | -1.956621e-01 	 | +3.108452e-03 	 | +4.957115e-02 
1172 	 | -5.873010e-02 	 | +5.104085e-02 	 | +7.120813e-01 	 | +7.197706e-01 	 | +9.130922e-03 	 | -5.785182e-02 
1188 	 | +2.022711e-02 	 | +6.810598e-03 	 | +5.367742e-01 	 | +5.097365e-01 	 | +1.760024e-02 	 | +2.023722e-02 
1204 	 | +7.801307e-02 	 | +9.662656e-02 	 | +5.776948e-02 	 | -1.168701e-01 	 | +6.025809e-03 	 | +1.322429e-01 
1157 	 | -2.141804e-02 	 | +4.196350e-01 	 | +5.147259e-01 	 | +1.165090e-01 	 | -2.131215e-02 	 | +4.461298e-01 
1173 	 | +2.696552e-02 	 | +1.593903e-01 	 | -4.825218e-01 	 | -6.688776e-01 	 | -1.924993e-02 	 | +2.034184e-01 
1189 	 | -3.810551e-03 	 | -1.458815e-01 	 | -8.068876e-02 	 | +6.900325e-02 	 | +1.391515e-02 	 | -1.986470e-01 
1205 	 | +1.395612e-03 	 | -2.538375e-01 	 | -4.835150e-01 	 | -2.310730e-01 	 | +2.105630e-03 	 | -3.000924e-01 
1158 	 | +1.802992e-02 	 | +3.807572e-01 	 | +8.585079e-02 	 | -3.129363e-01 	 | -8.192384e-03 	 | +4.045429e-01 
1174 	 | -5.733418e-02 	 | -2.307542e-02 	 | +1.519341e-01 	 | +2.323437e-01 	 | +2.628028e-03 	 | -6.484274e-03 
1190 	 | +2.003601e-02 	 | -2.338356e-01 	 | -1.793837e-02 	 | +1.958612e-01 	 | +8.476447e-03 	 | -2.194637e-01 
1206 	 | +5.268286e-02 	 | -7.637863e-02 	 | -3.871805e-01 	 | -3.634848e-01 	 | +6.737968e-03 	 | -1.009427e-01 
1159 	 | +4.330070e-03 	 | -1.203530e-01 	 | +2.992113e-01 	 | +4.152342e-01 	 | -3.375359e-03 	 | -1.447566e-01 
1175 	 | +9.377329e-01 	 | -2.712681e-01 	 | +1.864507e-01 	 | -4.800141e-01 	 | +1.174725e-02 	 | -3.278889e-01 
1191 	 | +3.484167e-02 	 | +7.646459e-02 	 | +4.162496e-01 	 | +3.049433e-01 	 | -9.328871e-03 	 | +1.050755e-01 
1207 	 | -2.392377e-04 	 | +4.932795e-01 	 | +9.222373e-02 	 | -4.008165e-01 	 | +9.504383e-03 	 | +5.647324e-01 
1160 	 | -3.265880e-02 	 | -1.457344e-01 	 | +5.564823e-02 	 | +2.340414e-01 	 | +1.272628e-02 	 | -1.758085e-01 
1176 	 | -5.567160e-02 	 | +2.718375e-02 	 | +2.915984e-01 	 | +3.200863e-01 	 | +2.049647e-03 	 | -2.373500e-02 
1192 	 | -1.407377e-01 	 | -3.983615e-02 	 | -4.318605e-01 	 | -2.512867e-01 	 | +1.041774e-02 	 | -1.302122e-01 
1208 	 | +3.004931e-02 	 | -4.876849e-02 	 | -2.115570e-01 	 | -1.928378e-01 	 | -1.570102e-02 	 | -3.876233e-02 
1161 	 | -3.109718e-02 	 | +9.775057e-02 	 | +1.885288e-01 	 | +1.218754e-01 	 | -1.139199e-02 	 | +1.147339e-01 
1177 	 | +7.474700e-02 	 | +2.270536e-01 	 | +4.628026e-01 	 | +1.610020e-01 	 | -1.502495e-02 	 | +2.676347e-01 
1193 	 | +6.664109e-02 	 | -3.334403e-01 	 | -4.241945e-01 	 | -1.573953e-01 	 | +1.763353e-02 	 | -2.914811e-01 
1209 	 | +7.306682e-02 	 | +2.628728e-01 	 | +3.729045e-01 	 | +3.696491e-02 	 | -1.206563e-02 	 | +2.862816e-01 
1162 	 | -5.008077e-02 	 | +1.169722e-01 	 | -3.001265e-02 	 | -9.690404e-02 	 | +2.414754e-03 	 | +8.248053e-02 
1178 	 | -5.887799e-02 	 | +1.252253e-01 	 | -3.323523e-01 	 | -3.986996e-01 	 | -2.946276e-02 	 | +5.825766e-02 
1194 	 | +2.225749e-02 	 | -3.305599e-01 	 | +6.239075e-03 	 | +3.145415e-01 	 | -9.270837e-04 	 | -3.488968e-01 
1210 	 | -3.719574e-03 	 | +1.183259e-01 	 | +3.473244e-01 	 | +2.327180e-01 	 | -2.371149e-03 	 | +9.561319e-02 
1163 	 | +3.761416e-02 	 | +2.806151e-02 	 | +1.162859e-01 	 | +5.061024e-02 	 | -2.683828e-03 	 | +1.153827e-01 
1179 	 | +4.582998e-02 	 | +5.902600e-02 	 | +1.028106e-01 	 | -2.045340e-03 	 | +9.476457e-03 	 | +1.481222e-01 
1195 	 | +1.308848e-01 	 | -3.712401e-02 	 | +7.283608e-01 	 | +6.346000e-01 	 | -2.008427e-03 	 | +7.485351e-02 
1211 	 | -1.169019e-02 	 | -3.995936e-01 	 | -1.836741e-01 	 | +2.276097e-01 	 | -2.133732e-02 	 | -4.342045e-01 
1164 	 | +1.128760e-01 	 | -2.374805e-02 	 | -1.469240e-01 	 | -2.360520e-01 	 | -2.094754e-02 	 | +8.195305e-02 
1180 	 | -9.169691e-02 	 | -1.197010e-01 	 | +1.015137e-01 	 | +3.129117e-01 	 | -2.413087e-02 	 | -2.140060e-01 
1196 	 | +9.187380e-02 	 | +3.579592e-01 	 | +2.518555e-01 	 | -1.979775e-01 	 | -2.923486e-05 	 | +4.833459e-01 
1212 	 | -4.278500e-02 	 | -5.528552e-01 	 | -5.937611e-02 	 | +5.362641e-01 	 | +1.032407e-02 	 | -6.670194e-01 
1165 	 | +5.021791e-03 	 | -1.378120e-01 	 | -6.224250e-01 	 | -4.896349e-01 	 | +6.419063e-03 	 | -1.197149e-01 
1181 	 | +2.454035e-02 	 | +1.770807e-01 	 | +4.129872e-02 	 | -1.603223e-01 	 | -1.595977e-02 	 | +1.796459e-01 
1197 	 | -1.490877e-03 	 | -3.664726e-01 	 | -7.121442e-01 	 | -3.441808e-01 	 | +3.528751e-03 	 | -4.041809e-01 
1213 	 | -2.067071e-02 	 | +2.002902e-02 	 | +4.815304e-01 	 | +4.821721e-01 	 | -2.059828e-02 	 | +1.579251e-02 
1166 	 | -8.567124e-01 	 | +2.668843e-02 	 | -7.313346e-01 	 | +9.868934e-02 	 | +7.665386e-03 	 | +1.219798e-01 
1182 	 | -5.735583e-02 	 | -6.109891e-01 	 | -1.135751e-01 	 | +5.547698e-01 	 | -1.302795e-02 	 | -6.817228e-01 
1198 	 | -5.783168e-02 	 | +1.992481e-01 	 | -1.713747e-02 	 | -1.585539e-01 	 | -2.371989e-03 	 | +1.807336e-01 
1214 	 | -4.519884e-02 	 | -1.777172e-01 	 | -6.166757e-01 	 | -3.937597e-01 	 | -8.916327e-03 	 | -2.681686e-01 
1167 	 | +8.416098e-02 	 | +9.129756e-03 	 | -4.952812e-01 	 | -5.885719e-01 	 | +2.314737e-02 	 | +9.086914e-02 
1183 	 | +1.561205e-01 	 | -1.049111e-01 	 | -7.978301e-01 	 | -8.490395e-01 	 | -1.660824e-02 	 | -8.251056e-03 
1199 	 | -7.495397e-03 	 | -7.226945e-02 	 | -4.839071e-01 	 | -4.041422e-01 	 | +7.844768e-03 	 | -6.648808e-02 
1215 	 | +8.422903e-02 	 | +9.707012e-02 	 | +1.611765e-01 	 | -2.012266e-02 	 | -4.351241e-03 	 | +1.921044e-01 
1168 	 | +7.156029e-02 	 | -1.519096e-01 	 | +3.262914e-01 	 | +4.066407e-01 	 | +3.115142e-02 	 | -1.454516e-01 
1184 	 | -1.685681e-02 	 | +1.624679e-01 	 | -3.221262e-01 	 | -4.677373e-01 	 | +2.210793e-02 	 | +2.459964e-01 
1200 	 | -3.768211e-02 	 | -2.204616e-01 	 | -1.139753e-01 	 | +1.441684e-01 	 | +1.360577e-02 	 | -2.846849e-01 
1216 	 | -7.567960e-02 	 | +2.100465e-01 	 | +1.570715e-01 	 | +2.270461e-02 	 | -1.418438e-02 	 | +2.019452e-01 
1217 	 | -1.857708e-01 	 | -1.946158e-01 	 | -3.615302e-01 	 | +1.885632e-02 	 | +4.302211e-02 	 | -2.799785e-01 
1233 	 | +4.779120e-02 	 | -5.967507e-02 	 | -3.060851e-01 	 | -2.942012e-01 	 | -4.769086e-03 	 | -9.618561e-03 
1249 	 | -8.555991e-02 	 | +2.336740e-01 	 | +3.004281e-02 	 | -1.180713e-01 	 | -1.399722e-02 	 | +1.757531e-01 
1265 	 | +8.777887e-02 	 | +1.864772e-01 	 | +8.020610e-01 	 | +5.278049e-01 	 | -1.519126e-02 	 | +2.211886e-01 
1218 	 | +7.808616e-02 	 | -1.603709e-01 	 | +9.161319e-02 	 | +1.738979e-01 	 | +8.479567e-04 	 | -1.186452e-01 
1234 	 | +9.524482e-02 	 | -3.190536e-01 	 | +1.166134e-01 	 | +3.404222e-01 	 | +8.607172e-03 	 | -2.772531e-01 
1250 	 | +4.070854e-02 	 | +8.546463e-02 	 | +1.854739e-01 	 | +5.930069e-02 	 | -3.565088e-03 	 | +1.191147e-01 
1266 	 | +3.373306e-02 	 | +9.175854e-02 	 | -5.448567e-01 	 | -6.703483e-01 	 | -7.908213e-03 	 | +2.642200e-02 
1219 	 | +1.013501e+00 	 | -3.629805e-01 	 | +2.339490e-01 	 | -4.165717e-01 	 | -8.923627e-03 	 | -3.758525e-01 
1235 	 | -1.188067e-01 	 | -2.038102e-01 	 | -1.766180e-01 	 | +1.459990e-01 	 | +2.424184e-02 	 | -3.264016e-01 
1251 	 | +3.657923e-02 	 | +2.783234e-01 	 | +2.643976e-01 	 | -5.050501e-02 	 | +6.751181e-03 	 | +3.520814e-01 
1267 	 | +8.963800e-03 	 | -3.992771e-02 	 | +1.374892e-01 	 | +1.684531e-01 	 | +8.638571e-03 	 | -6.362204e-02 
1220 	 | -1.740402e-03 	 | -2.477828e-01 	 | -9.788376e-02 	 | +1.516394e-01 	 | +4.476576e-04 	 | -2.922361e-01 
1236 	 | +1.823057e-02 	 | +1.722914e-01 	 | -1.538553e-01 	 | -3.443773e-01 	 | -1.070741e-02 	 | +2.092904e-01 
1252 	 | -5.392911e-03 	 | +3.984682e-02 	 | -3.326321e-01 	 | -3.670860e-01 	 | +9.380145e-03 	 | +3.017424e-02 
1268 	 | -2.145441e-02 	 | +4.573078e-01 	 | +2.351369e-01 	 | -2.007165e-01 	 | -3.196635e-03 	 | +4.830915e-01 
1221 	 | -8.839081e-02 	 | -1.338655e-01 	 | -1.725668e-01 	 | +4.968946e-02 	 | -1.547063e-02 	 | -2.067211e-01 
1237 	 | -4.697311e-02 	 | -5.295027e-01 	 | -7.593935e-01 	 | -1.829177e-01 	 | +6.545125e-03 	 | -6.338310e-01 
1253 	 | -7.837399e-03 	 | +1.059516e-01 	 | +2.542913e-01 	 | +1.561770e-01 	 | -2.727611e-03 	 | +1.357248e-01 
1269 	 | +2.032722e-02 	 | +2.359118e-01 	 | +2.017267e-01 	 | -5.451224e-02 	 | -1.110101e-02 	 | +2.613555e-01 
1222 	 | -6.827427e-02 	 | +9.629628e-02 	 | -4.502858e-01 	 | -4.783078e-01 	 | +4.118462e-02 	 | +1.000244e-01 
1238 	 | -5.044679e-02 	 | +8.796825e-02 	 | +3.704713e-01 	 | +3.329499e-01 	 | -5.856423e-03 	 | +3.158874e-02 
1254 	 | -1.466441e-02 	 | +1.301589e-01 	 | +3.632101e-01 	 | +2.477156e-01 	 | +1.580193e-03 	 | +1.155200e-01 
1270 	 | +6.221476e-02 	 | -4.531941e-01 	 | -2.375127e-01 	 | +1.534667e-01 	 | -1.663479e-02 	 | -4.499954e-01 
1223 	 | -3.413999e-02 	 | -7.511353e-02 	 | -6.429536e-01 	 | -5.337001e-01 	 | -1.646130e-02 	 | +3.739605e-03 
1239 	 | -2.899450e-02 	 | +2.285085e-01 	 | +6.776870e-01 	 | +4.781730e-01 	 | +2.987655e-02 	 | +2.881941e-01 
1255 	 | -2.100513e-02 	 | +3.627084e-01 	 | +5.824945e-01 	 | +2.407912e-01 	 | -5.206119e-03 	 | +3.886735e-01 
1271 	 | -3.636481e-03 	 | -3.463643e-01 	 | +2.434625e-01 	 | +5.934633e-01 	 | -1.367478e-02 	 | -3.680012e-01 
1224 	 | +9.302684e-01 	 | -5.457187e-02 	 | +7.668868e-01 	 | -1.088098e-01 	 | -6.797538e-03 	 | -1.029504e-01 
1240 	 | +1.547189e-01 	 | +4.496861e-01 	 | +3.832727e-01 	 | -2.211324e-01 	 | +1.139830e-02 	 | +5.599575e-01 
1256 	 | +9.528236e-01 	 | -1.079595e-01 	 | +4.912074e-01 	 | -3.536567e-01 	 | -3.861046e-03 	 | -1.502524e-01 
1272 	 | +9.835290e-02 	 | -1.184067e-01 	 | +1.383265e-01 	 | +1.583803e-01 	 | -8.617695e-03 	 | -5.651638e-02 
1225 	 | +9.256696e-02 	 | -2.476494e-01 	 | -2.911154e-01 	 | -1.360329e-01 	 | -3.472660e-03 	 | -1.956044e-01 
1241 	 | -1.607049e-02 	 | +4.063818e-01 	 | +2.070499e-01 	 | -1.832614e-01 	 | +2.029229e-02 	 | +4.023105e-01 
1257 	 | +4.571137e-02 	 | +6.997146e-02 	 | +5.871854e-01 	 | +4.715026e-01 	 | -4.566805e-03 	 | +1.206811e-01 
1273 	 | +3.755498e-02 	 | +3.324713e-02 	 | -2.883104e-01 	 | -3.591125e-01 	 | +2.665878e-03 	 | +4.947886e-02 
1226 	 | +7.265811e-03 	 | -2.250037e-01 	 | -1.831579e-01 	 | +3.458007e-02 	 | -1.222647e-02 	 | -2.278560e-01 
1242 	 | -8.072987e-02 	 | +2.618961e-01 	 | +3.381623e-01 	 | +1.569961e-01 	 | +8.689056e-03 	 | +2.261207e-01 
1258 	 | -2.772738e-03 	 | -1.947462e-01 	 | +5.910015e-01 	 | +7.885205e-01 	 | +3.985340e-03 	 | -1.866385e-01 
1274 	 | +6.194916e-02 	 | -1.456275e-02 	 | -7.692796e-02 	 | -1.243144e-01 	 | -2.237528e-02 	 | -6.806776e-02 
1227 	 | +1.997635e-01 	 | +1.899229e-01 	 | +6.804896e-01 	 | +2.908032e-01 	 | +1.149415e-02 	 | +3.472519e-01 
1243 	 | -1.455777e-02 	 | -2.700844e-01 	 | +4.209295e-02 	 | +3.267351e-01 	 | +1.394758e-02 	 | -3.189458e-01 
1259 	 | +2.713883e-02 	 | -4.823918e-03 	 | +3.667422e-01 	 | +3.444273e-01 	 | -2.217978e-02 	 | -3.838440e-02 
1275 	 | +3.401022e-02 	 | +1.754833e-01 	 | -3.796561e-02 	 | -2.474592e-01 	 | +2.425295e-05 	 | +1.609638e-01 
1228 	 | +4.052910e-02 	 | -2.864144e-01 	 | +4.239053e-01 	 | +6.697906e-01 	 | +4.905602e-03 	 | -3.065653e-01 
1244 	 | -3.500022e-02 	 | -2.972443e-03 	 | +1.553600e-01 	 | +1.933327e-01 	 | +1.545600e-02 	 | -5.696491e-02 
1260 	 | +2.860233e-01 	 | +7.978400e-02 	 | +1.360421e-01 	 | -2.297653e-01 	 | +6.555655e-03 	 | +3.015379e-01 
1276 	 | +5.738547e-02 	 | +2.797372e-01 	 | -1.111879e-02 	 | -3.482414e-01 	 | -1.007832e-02 	 | +3.333990e-01 
1229 	 | +7.501092e-02 	 | +1.521356e-02 	 | +7.189820e-02 	 | -1.832628e-02 	 | -2.136412e-02 	 | +1.349321e-02 
1245 	 | +3.664248e-02 	 | -2.819107e-01 	 | +2.120552e-01 	 | +4.573235e-01 	 | +2.406220e-03 	 | -2.670489e-01 
1261 	 | +1.230886e-01 	 | +2.369517e-01 	 | -8.549008e-02 	 | -4.455303e-01 	 | +7.897632e-03 	 | +3.116616e-01 
1277 	 | -7.513079e-02 	 | +2.103474e-01 	 | -2.116860e-01 	 | -3.469026e-01 	 | +8.144426e-03 	 | +1.666764e-01 
1230 	 | +6.305131e-02 	 | +8.093875e-01 	 | +1.165997e+00 	 | +2.935579e-01 	 | +2.554696e-03 	 | +8.966625e-01 
1246 	 | +5.210288e-03 	 | +3.027127e-01 	 | +9.769241e-01 	 | +6.690011e-01 	 | -4.047049e-03 	 | +3.767587e-01 
1262 	 | +2.498063e-02 	 | +1.910818e-01 	 | +2.708065e-01 	 | +5.474405e-02 	 | +2.980430e-02 	 | +2.274084e-01 
1278 	 | -6.513422e-02 	 | -2.383446e-01 	 | +2.531821e-01 	 | +5.566609e-01 	 | +9.128998e-03 	 | -3.378958e-01 
1231 	 | +7.970460e-03 	 | +6.069560e-02 	 | +4.734798e-01 	 | +4.048138e-01 	 | +1.613675e-03 	 | +9.924812e-02 
1247 	 | +5.241467e-02 	 | -1.747675e-01 	 | +2.161654e-01 	 | +3.385182e-01 	 | -1.049429e-02 	 | -1.494822e-01 
1263 	 | -8.570895e-03 	 | -1.329609e-01 	 | +1.271280e-01 	 | +2.686598e-01 	 | +1.803887e-02 	 | -1.563884e-01 
1279 	 | +7.345008e-02 	 | +1.206266e-01 	 | +4.935683e-02 	 | -1.447199e-01 	 | +3.518065e-03 	 | +2.189840e-01 
1232 	 | +6.304618e-02 	 | +5.421295e-01 	 | +3.294886e-01 	 | -2.756870e-01 	 | +1.178189e-03 	 | +6.625531e-01 
1248 	 | +8.847019e-02 	 | +5.003206e-02 	 | +2.343653e-01 	 | +9.586303e-02 	 | -1.153927e-02 	 | +7.402104e-02 
1264 	 | -9.806000e-02 	 | +3.456480e-01 	 | +3.472737e-01 	 | +9.968573e-02 	 | +3.798438e-03 	 | +3.338829e-01 
1280 	 | +7.621778e-03 	 | -2.795287e-01 	 | +6.926319e-01 	 | +9.645388e-01 	 | -1.140552e-02 	 | -3.168756e-01 
1281 	 | -1.435490e-01 	 | -7.173362e-02 	 | -1.957810e-01 	 | +1.950161e-02 	 | -1.015524e-02 	 | -1.329287e-01 
1297 	 | -3.974434e-02 	 | +1.222896e-01 	 | -2.622546e-01 	 | -3.447998e-01 	 | +9.979554e-04 	 | +1.222167e-01 
1313 	 | -9.915010e-02 	 | -4.854405e-02 	 | +6.185552e-01 	 | +7.662493e-01 	 | -3.890688e-03 	 | -1.294957e-01 
1329 	 | -2.862205e-02 	 | +1.440257e-01 	 | +8.130666e-02 	 | -3.409702e-02 	 | +2.159775e-03 	 | +1.255520e-01 
1282 	 | +1.937574e-01 	 | -2.574248e-02 	 | +6.458610e-02 	 | -1.034289e-01 	 | -1.156245e-02 	 | +1.406399e-01 
1298 	 | -7.254005e-02 	 | -6.280608e-01 	 | -4.269416e-01 	 | +2.736592e-01 	 | -1.265439e-03 	 | -7.948010e-01 
1314 	 | +2.630904e-02 	 | +1.105458e-01 	 | +6.094044e-01 	 | +4.725495e-01 	 | -6.090059e-04 	 | +1.440408e-01 
1330 	 | -8.398228e-01 	 | +1.297110e-01 	 | -7.464830e-01 	 | -3.637114e-02 	 | -2.292217e-02 	 | +2.397345e-01 
1283 	 | -4.705938e-02 	 | +3.043492e-01 	 | +8.482649e-01 	 | +5.909751e-01 	 | +1.415038e-02 	 | +2.372376e-01 
1299 	 | +1.671719e-02 	 | -1.349878e-01 	 | -4.640678e-01 	 | -3.457972e-01 	 | -1.685428e-02 	 | -1.460575e-01 
1315 	 | -1.168100e-01 	 | -3.613779e-01 	 | +5.445242e-01 	 | +1.022712e+00 	 | +8.400500e-03 	 | -5.135328e-01 
1331 	 | +1.518841e-01 	 | -9.801018e-02 	 | -2.143318e-01 	 | -2.682058e-01 	 | -5.524176e-03 	 | +8.731853e-02 
1284 	 | -2.975034e-02 	 | +7.088599e-03 	 | -6.198470e-02 	 | -3.932295e-02 	 | +1.805720e-02 	 | +7.625471e-03 
1300 	 | -8.239320e-02 	 | -1.775446e-01 	 | -3.333563e-01 	 | -7.341851e-02 	 | +1.915642e-02 	 | -2.438159e-01 
1316 	 | -2.855763e-02 	 | -1.613648e-01 	 | +3.713944e-01 	 | +5.613168e-01 	 | +2.659794e-02 	 | -1.901921e-01 
1332 	 | -1.182831e-01 	 | -3.152419e-02 	 | -9.847135e-01 	 | -8.349062e-01 	 | -7.805904e-05 	 | -1.557164e-01 
1285 	 | -8.366232e-02 	 | +5.631594e-02 	 | -4.232465e-01 	 | -3.959001e-01 	 | +2.179305e-02 	 | +1.701110e-02 
1301 	 | +1.736801e-01 	 | +1.117449e-01 	 | -8.488095e-01 	 | -1.134234e+00 	 | +6.594090e-03 	 | +2.586861e-01 
1317 	 | -3.742307e-02 	 | +1.541294e-01 	 | +5.308895e-02 	 | -6.361735e-02 	 | +6.046394e-04 	 | +1.499646e-01 
1333 	 | -5.266878e-02 	 | +2.072999e-03 	 | +4.220263e-02 	 | +9.279841e-02 	 | +1.432687e-03 	 | -6.572653e-02 
1286 	 | +1.001610e-01 	 | -3.117209e-01 	 | -6.266453e-01 	 | -4.150854e-01 	 | -1.518091e-02 	 | -2.911002e-01 
1302 	 | -9.674691e-02 	 | -2.541770e-01 	 | -4.388287e-01 	 | -8.790479e-02 	 | +6.645590e-03 	 | -3.098402e-01 
1318 	 | -1.508849e-02 	 | +1.363175e-01 	 | +1.557916e-01 	 | +3.456258e-02 	 | +1.252264e-02 	 | +1.244812e-01 
1334 	 | -6.458359e-02 	 | +2.846842e-01 	 | +5.693394e-01 	 | +3.492388e-01 	 | -1.183674e-02 	 | +2.969524e-01 
1287 	 | -9.448867e-01 	 | -3.630453e-01 	 | -8.025321e-01 	 | +5.053999e-01 	 | -5.307747e-03 	 | -4.052572e-01 
1303 	 | +1.071393e-01 	 | +6.928899e-01 	 | +3.806024e-01 	 | -4.194267e-01 	 | +2.609200e-03 	 | +8.592454e-01 
1319 	 | -1.280814e-02 	 | +2.247159e-02 	 | +2.038602e-01 	 | +1.941967e-01 	 | -4.817291e-03 	 | -2.362185e-02 
1335 	 | +3.075001e-02 	 | -5.888284e-02 	 | +1.797122e-01 	 | +2.078450e-01 	 | -8.019151e-03 	 | -5.182069e-02 
1288 	 | -2.936037e-02 	 | +2.167439e-01 	 | -2.520310e-01 	 | -4.394145e-01 	 | +1.819336e-02 	 | +2.000549e-01 
1304 	 | +7.944324e-02 	 | -3.094163e-02 	 | -2.442636e-01 	 | -2.927652e-01 	 | +1.389687e-02 	 | -6.089649e-03 
1320 	 | -1.098249e-01 	 | -2.952229e-01 	 | +4.854448e-01 	 | +8.904926e-01 	 | +3.453935e-03 	 | -4.076995e-01 
1336 	 | +1.187898e+00 	 | +2.534826e-01 	 | +5.401394e-01 	 | -9.012412e-01 	 | -1.570976e-02 	 | +4.590843e-01 
1289 	 | +6.985088e-02 	 | -2.258362e-01 	 | +3.667354e-02 	 | +1.926588e-01 	 | +4.973589e-03 	 | -1.400103e-01 
1305 	 | +1.270126e-01 	 | -8.961010e-02 	 | -6.447484e-01 	 | -6.821509e-01 	 | -1.464495e-02 	 | +1.186632e-02 
1321 	 | -9.396540e-02 	 | +2.501934e-01 	 | +4.104271e-01 	 | +2.541991e-01 	 | +1.494658e-02 	 | +1.844194e-01 
1337 	 | -9.691570e-02 	 | +2.304076e-01 	 | -4.343019e-01 	 | -5.677938e-01 	 | +1.433777e-02 	 | +1.332461e-01 
1290 	 | -9.344316e-04 	 | -1.545351e-01 	 | -1.243822e-01 	 | +3.108731e-02 	 | +1.202146e-02 	 | -1.596417e-01 
1306 	 | +1.988368e-02 	 | +8.030239e-02 	 | -2.789064e-01 	 | -3.790924e-01 	 | -2.973327e-02 	 | +9.533057e-02 
1322 	 | +4.528678e-02 	 | -1.219074e-01 	 | -4.731507e-01 	 | -3.965301e-01 	 | -1.891503e-03 	 | -6.812234e-02 
1338 	 | -3.744193e-02 	 | -2.254898e-01 	 | +5.627795e-01 	 | +8.257112e-01 	 | +6.675236e-03 	 | -2.666210e-01 
1291 	 | +7.322852e-02 	 | -8.980336e-02 	 | -1.393675e-01 	 | -1.227926e-01 	 | +1.341713e-02 	 | -1.255717e-01 
1307 	 | -8.704545e-02 	 | +6.642100e-03 	 | -4.267832e-01 	 | -3.463799e-01 	 | +8.044977e-03 	 | -6.556028e-02 
1323 	 | +1.449081e-02 	 | -7.812002e-02 	 | -1.846726e-01 	 | -1.210434e-01 	 | +6.929286e-03 	 | -1.125439e-01 
1339 	 | +5.618335e-02 	 | +2.049618e-01 	 | -2.672433e-01 	 | -5.283884e-01 	 | +1.316539e-02 	 | +2.809077e-01 
1292 	 | +1.263987e-02 	 | +5.004353e-01 	 | +3.644560e-01 	 | -1.486192e-01 	 | -2.827064e-03 	 | +6.113799e-01 
1308 	 | -1.842760e-02 	 | +4.837062e-01 	 | -9.071263e-02 	 | -5.559912e-01 	 | +1.288613e-02 	 | +5.505162e-01 
1324 	 | -5.297649e-02 	 | -1.869151e-01 	 | -2.696593e-01 	 | -2.976766e-02 	 | +2.729336e-03 	 | -2.289405e-01 
1340 	 | +7.225351e-02 	 | +6.009607e-02 	 | -3.565052e-01 	 | -4.888548e-01 	 | -1.281009e-02 	 | +1.916029e-01 
1293 	 | -2.878317e-02 	 | +4.250306e-02 	 | +1.636959e-02 	 | +2.649708e-03 	 | +2.061552e-04 	 | -1.197546e-03 
1309 	 | +7.614488e-02 	 | -1.591195e-01 	 | -5.584289e-01 	 | -4.754543e-01 	 | +1.777211e-02 	 | -9.115697e-02 
1325 	 | +9.985053e-01 	 | +2.810073e-02 	 | +7.851641e-01 	 | -2.414419e-01 	 | +2.654713e-04 	 | +3.738622e-02 
1341 	 | +5.307198e-03 	 | +8.314563e-02 	 | -1.140960e-01 	 | -2.025489e-01 	 | +2.006829e-02 	 | +1.053872e-01 
1294 	 | -6.374599e-02 	 | +9.423312e-02 	 | +1.320472e-01 	 | +1.015600e-01 	 | -1.356984e-03 	 | +2.995422e-02 
1310 	 | +8.694030e-03 	 | +2.545693e-01 	 | -2.760604e-01 	 | -5.393238e-01 	 | +4.366451e-03 	 | +3.222245e-01 
1326 	 | +1.119885e-01 	 | +3.863035e-01 	 | +4.137015e-01 	 | -8.459055e-02 	 | +3.929985e-02 	 | +5.376010e-01 
1342 	 | -1.087569e-01 	 | +9.334188e-02 	 | +7.495177e-02 	 | +9.036683e-02 	 | -1.333448e-02 	 | -3.580930e-02 
1295 	 | -1.001779e-01 	 | -2.299094e-01 	 | -8.576720e-01 	 | -5.275847e-01 	 | +7.871434e-03 	 | -3.244562e-01 
1311 	 | -4.794894e-02 	 | +1.542880e-02 	 | +6.723170e-01 	 | +7.048371e-01 	 | -2.289916e-03 	 | +2.378643e-03 
1327 	 | -1.153638e-01 	 | -2.396029e-01 	 | +1.314002e-01 	 | +4.863669e-01 	 | +8.094921e-03 	 | -3.854622e-01 
1343 	 | -4.731256e-02 	 | -9.202763e-03 	 | +1.730802e-01 	 | +2.295955e-01 	 | -7.017398e-03 	 | -1.111803e-02 
1296 	 | +9.382443e-02 	 | +3.257614e-01 	 | -3.791122e-01 	 | -7.986980e-01 	 | -1.709439e-02 	 | +4.015999e-01 
1312 	 | +2.622030e-02 	 | +3.982032e-01 	 | +7.750820e-01 	 | +3.506586e-01 	 | -1.099943e-03 	 | +4.336277e-01 
1328 	 | +9.245474e-02 	 | -6.154379e-02 	 | +2.999141e-01 	 | +2.690032e-01 	 | -6.750516e-03 	 | -3.154117e-02 
1344 	 | -1.313519e-01 	 | +1.802429e-01 	 | +6.737784e-01 	 | +6.248874e-01 	 | -2.791620e-03 	 | +6.093608e-02 
1345 	 | +9.173593e-04 	 | -9.999232e-02 	 | +1.691664e-01 	 | +2.682413e-01 	 | -4.037022e-02 	 | -1.497058e-01 
1361 	 | -2.254574e-02 	 | +8.570384e-02 	 | -1.994484e-01 	 | -2.626065e-01 	 | -1.351214e-02 	 | +9.444404e-02 
1377 	 | +1.014107e+00 	 | -2.749149e-02 	 | +5.067270e-01 	 | -4.798880e-01 	 | +8.434977e-03 	 | -3.028929e-02 
1393 	 | -1.014542e-01 	 | -5.511860e-02 	 | +4.068312e-01 	 | +5.634040e-01 	 | -2.631565e-03 	 | -1.233872e-01 
1346 	 | +1.041850e+00 	 | -1.818364e-01 	 | +3.058901e-01 	 | -5.541234e-01 	 | +1.181011e-02 	 | -1.671493e-01 
1362 	 | -7.908320e-02 	 | +2.645048e-02 	 | +3.770296e-02 	 | +9.033568e-02 	 | +1.817207e-02 	 | -3.042530e-02 
1378 	 | -9.983417e-01 	 | +8.451075e-02 	 | -2.867438e-01 	 | +6.270872e-01 	 | +1.951623e-02 	 | +8.587897e-02 
1394 	 | +6.413767e-03 	 | -7.668291e-01 	 | -4.699387e-01 	 | +2.904766e-01 	 | -2.858366e-02 	 | -8.612635e-01 
1347 	 | +6.679793e-02 	 | +1.403906e-01 	 | -2.365232e-01 	 | -4.437118e-01 	 | -9.576625e-03 	 | +2.031762e-01 
1363 	 | +3.795645e-02 	 | +4.045729e-01 	 | +5.594076e-01 	 | +1.168782e-01 	 | -1.069140e-02 	 | +4.921093e-01 
1379 	 | -9.756170e-01 	 | -1.646913e-01 	 | -5.420667e-01 	 | +5.982416e-01 	 | -3.312812e-03 	 | -1.536901e-01 
1395 	 | -3.639559e-02 	 | -1.198255e-01 	 | -3.134173e-01 	 | -1.571961e-01 	 | -1.224225e-02 	 | -1.550284e-01 
1348 	 | -1.323108e-01 	 | -1.334491e-01 	 | -6.070883e-01 	 | -3.413284e-01 	 | +1.724622e-02 	 | -2.486603e-01 
1364 	 | -9.824898e-01 	 | +1.402839e-01 	 | -6.818478e-01 	 | +1.603581e-01 	 | +1.149015e-02 	 | +1.706833e-01 
1380 	 | +7.479826e-02 	 | +6.105884e-01 	 | +8.655538e-01 	 | +1.801672e-01 	 | +3.936940e-02 	 | +7.938704e-01 
1396 	 | +1.373224e-01 	 | -1.917379e-02 	 | +1.238491e-01 	 | +5.700498e-03 	 | +8.566437e-03 	 | +1.164394e-01 
1349 	 | +9.306892e-02 	 | +1.058961e-01 	 | -2.339305e-01 	 | -4.328955e-01 	 | -1.173191e-02 	 | +1.884275e-01 
1365 	 | +5.778698e-02 	 | +2.232138e-01 	 | -1.464647e-01 	 | -4.274654e-01 	 | -2.183845e-03 	 | +2.650820e-01 
1381 	 | +1.341593e-01 	 | +2.927262e-01 	 | +3.033516e-01 	 | -1.235339e-01 	 | +1.256028e-02 	 | +4.208464e-01 
1397 	 | -7.724588e-02 	 | -6.196302e-02 	 | -1.043940e-01 	 | +3.481491e-02 	 | -5.826916e-03 	 | -1.048658e-01 
1350 	 | -1.809974e-02 	 | -4.913210e-02 	 | -5.840324e-01 	 | -5.168006e-01 	 | +1.976612e-02 	 | -8.774533e-02 
1366 	 | -4.044022e-02 	 | -7.314744e-02 	 | -3.599383e-01 	 | -2.463507e-01 	 | -1.536782e-02 	 | -8.452334e-02 
1382 	 | -6.192175e-02 	 | +1.157743e-01 	 | -3.752010e-01 	 | -4.290535e-01 	 | +1.753308e-02 	 | +1.115472e-01 
1398 	 | -2.684114e-02 	 | -3.128436e-01 	 | -1.033262e-01 	 | +2.363585e-01 	 | -2.739837e-02 	 | -3.845992e-01 
1351 	 | +5.167128e-02 	 | +2.434070e-01 	 | +3.069460e-01 	 | +1.186772e-02 	 | +1.294144e-02 	 | +2.832758e-01 
1367 	 | +5.234127e-02 	 | +3.520675e-01 	 | -3.520360e-01 	 | -7.564448e-01 	 | -1.095537e-02 	 | +4.376388e-01 
1383 	 | -3.638934e-02 	 | -6.230612e-02 	 | -1.960160e-01 	 | -9.732056e-02 	 | -3.690114e-04 	 | -9.097187e-02 
1399 	 | -8.363954e-02 	 | +1.286726e-02 	 | -3.968553e-01 	 | -3.260831e-01 	 | -7.192527e-03 	 | -5.673857e-02 
1352 	 | -5.687976e-02 	 | +5.298521e-01 	 | +2.551839e-01 	 | -2.177885e-01 	 | -1.375597e-02 	 | +5.407742e-01 
1368 	 | -1.925935e-01 	 | -6.318301e-03 	 | -4.113840e-01 	 | -2.124722e-01 	 | -1.771198e-02 	 | -1.289503e-01 
1384 	 | -4.119366e-02 	 | +1.193664e-02 	 | +2.905596e-01 	 | +3.198166e-01 	 | +9.890795e-03 	 | +4.316936e-03 
1400 	 | +6.093353e-02 	 | +1.509497e-01 	 | +6.339400e-01 	 | +4.220567e-01 	 | +1.285208e-02 	 | +2.332175e-01 
1353 	 | +1.490343e-01 	 | -2.035312e-01 	 | -1.503357e-01 	 | -9.583892e-02 	 | -2.143507e-02 	 | -1.671492e-01 
1369 	 | +1.112778e-01 	 | +8.341579e-02 	 | +5.882998e-02 	 | -1.358636e-01 	 | -4.941582e-03 	 | +1.574955e-01 
1385 	 | -6.334056e-02 	 | +4.465308e-02 	 | -2.483819e-01 	 | -2.296944e-01 	 | +2.026934e-03 	 | +2.982161e-02 
1401 	 | +6.205091e-02 	 | -7.800655e-02 	 | -2.380099e-01 	 | -2.220542e-01 	 | -6.193362e-03 	 | -4.635864e-02 
1354 	 | +1.065377e-02 	 | -4.470687e-02 	 | -3.076308e-01 	 | -2.735777e-01 	 | +3.347326e-03 	 | -3.168688e-02 
1370 	 | -2.622507e-02 	 | -3.880144e-01 	 | +1.754949e-02 	 | +4.317889e-01 	 | -8.900736e-03 	 | -4.435594e-01 
1386 	 | +4.406639e-02 	 | -7.259704e-02 	 | +4.255236e-02 	 | +7.108301e-02 	 | +7.130650e-03 	 | -9.631117e-03 
1402 	 | +6.925368e-02 	 | -8.605357e-02 	 | +4.462182e-01 	 | +4.630181e-01 	 | -2.898328e-02 	 | -1.332411e-01 
1355 	 | -8.427837e-02 	 | -1.345083e-01 	 | -3.626661e-01 	 | -1.438795e-01 	 | -1.084155e-02 	 | -2.237246e-01 
1371 	 | +7.587430e-02 	 | +3.139684e-01 	 | -1.650163e-01 	 | -5.548589e-01 	 | +1.972035e-02 	 | +4.095881e-01 
1387 	 | +2.843222e-02 	 | -2.179906e-01 	 | +3.069960e-01 	 | +4.965544e-01 	 | +2.490934e-03 	 | -2.221721e-01 
1403 	 | -1.119992e-01 	 | -5.682745e-01 	 | -2.049454e-02 	 | +6.597792e-01 	 | +9.090461e-03 	 | -6.687182e-01 
1356 	 | +4.741258e-02 	 | +2.504458e-01 	 | -5.143240e-01 	 | -8.121824e-01 	 | -2.168145e-03 	 | +3.602636e-01 
1372 	 | -2.151635e-03 	 | -1.134583e-01 	 | -2.336838e-01 	 | -1.180738e-01 	 | +1.111550e-02 	 | -1.633903e-01 
1388 	 | -2.843909e-02 	 | +2.353122e-01 	 | +5.543512e-01 	 | +3.474781e-01 	 | +2.551606e-02 	 | +2.438924e-01 
1404 	 | -1.664984e-01 	 | -5.392387e-02 	 | -5.461337e-01 	 | -3.257115e-01 	 | +1.608667e-02 	 | -1.960482e-01 
1357 	 | +5.134164e-02 	 | -7.875660e-02 	 | -5.660071e-01 	 | -5.385922e-01 	 | -6.856035e-04 	 | -6.304094e-02 
1373 	 | -5.735727e-02 	 | +8.015373e-02 	 | -4.791144e-02 	 | -7.070790e-02 	 | +4.983524e-03 	 | +5.741603e-02 
1389 	 | +7.284482e-02 	 | +2.745546e-01 	 | +2.861532e-01 	 | -6.124618e-02 	 | -2.089933e-03 	 | +4.251422e-01 
1405 	 | -1.023292e-01 	 | -1.953622e-01 	 | -9.456513e-01 	 | -6.479598e-01 	 | -4.102137e-03 	 | -3.046397e-01 
1358 	 | -2.158630e-02 	 | -5.730818e-01 	 | +6.412786e-03 	 | +6.010809e-01 	 | -4.461376e-03 	 | -6.775964e-01 
1374 	 | +7.446464e-02 	 | -6.325577e-01 	 | -2.938884e-01 	 | +2.642047e-01 	 | -2.615958e-02 	 | -6.805629e-01 
1390 	 | -5.209669e-02 	 | -4.223538e-01 	 | -2.699443e-01 	 | +2.045062e-01 	 | -2.071328e-02 	 | -5.217036e-01 
1406 	 | +8.320118e-02 	 | -4.473015e-02 	 | -4.410208e-02 	 | -8.257311e-02 	 | +1.487014e-03 	 | +3.016019e-02 
1359 	 | +8.266665e-02 	 | -3.297558e-01 	 | +1.940907e-01 	 | +4.411799e-01 	 | +2.138423e-02 	 | -2.928036e-01 
1375 	 | +2.372807e-02 	 | +4.205011e-02 	 | -1.975379e-01 	 | -2.633161e-01 	 | -2.287879e-02 	 | +8.027193e-02 
1391 	 | +8.108725e-02 	 | +2.314971e-02 	 | -1.943563e-01 	 | -2.985933e-01 	 | +6.430440e-03 	 | +4.789345e-02 
1407 	 | -3.373162e-02 	 | +2.589832e-01 	 | +5.326439e-01 	 | +3.073923e-01 	 | -1.421236e-02 	 | +2.400759e-01 
1360 	 | +1.794841e-01 	 | +1.898919e-01 	 | +5.622476e-01 	 | +1.928716e-01 	 | -4.715131e-03 	 | +3.334276e-01 
1376 	 | +1.086386e+00 	 | -2.357366e-01 	 | +1.507740e-01 	 | -6.998756e-01 	 | -5.390957e-03 	 | -2.112670e-01 
1392 	 | +6.422214e-03 	 | +3.330632e-01 	 | +4.906689e-01 	 | +1.511835e-01 	 | +5.948145e-03 	 | +3.648059e-01 
1408 	 | -3.085262e-02 	 | -3.818274e-01 	 | -7.787179e-02 	 | +3.348082e-01 	 | -4.792706e-03 	 | -5.110852e-01 
1409 	 | -3.598002e-02 	 | -4.387764e-01 	 | -1.314836e-01 	 | +3.432728e-01 	 | +1.825541e-02 	 | -4.968555e-01 
1425 	 | -6.737165e-02 	 | -7.032720e-02 	 | -6.023315e-02 	 | +7.746570e-02 	 | -1.611223e-02 	 | -9.339871e-02 
1441 	 | -1.891470e-01 	 | -4.611255e-01 	 | -2.920484e-01 	 | +3.582240e-01 	 | +1.922233e-02 	 | -6.019481e-01 
1457 	 | +3.403645e-02 	 | +3.223894e-01 	 | -9.011707e-01 	 | -1.257597e+00 	 | -2.198241e-02 	 | +3.040023e-01 
1410 	 | -4.176800e-02 	 | -5.655958e-01 	 | -2.423118e-01 	 | +3.650521e-01 	 | -3.640976e-03 	 | -6.192356e-01 
1426 	 | +1.182460e-01 	 | +8.017468e-02 	 | +9.385955e-02 	 | -1.045612e-01 	 | +1.819135e-02 	 | +2.002050e-01 
1442 	 | -2.452118e-02 	 | +1.583462e-01 	 | -5.337109e-02 	 | -1.871961e-01 	 | -1.583128e-02 	 | +1.603073e-01 
1458 	 | -9.068461e-01 	 | +4.721521e-01 	 | -4.257870e-01 	 | +8.907017e-03 	 | -1.272665e-02 	 | +5.793131e-01 
1411 	 | -2.648361e-02 	 | -4.067134e-01 	 | -6.928537e-02 	 | +3.639117e-01 	 | +5.088760e-03 	 | -4.920690e-01 
1427 	 | -1.004969e-01 	 | -5.340477e-02 	 | +6.008226e-02 	 | +2.139839e-01 	 | -2.086530e-02 	 | -1.634573e-01 
1443 	 | -1.290966e-01 	 | +1.932432e-01 	 | +2.456866e-01 	 | +1.815400e-01 	 | +2.516112e-02 	 | +1.661874e-01 
1459 	 | -8.195789e-02 	 | +1.553839e-01 	 | -6.403619e-01 	 | -7.137880e-01 	 | +4.139090e-03 	 | +9.387679e-02 
1412 	 | +1.300791e-02 	 | +3.941181e-01 	 | +5.007743e-01 	 | +9.364823e-02 	 | -8.506998e-03 	 | +4.534798e-01 
1428 	 | -6.986455e-02 	 | -6.703798e-02 	 | -3.100960e-01 	 | -1.731934e-01 	 | +1.231661e-02 	 | -1.243142e-01 
1444 	 | -8.347809e-02 	 | +1.280912e-01 	 | -6.330798e-02 	 | -1.079211e-01 	 | -2.682148e-03 	 | +1.835001e-01 
1460 	 | +1.000713e-01 	 | +4.428653e-02 	 | -6.112108e-01 	 | -7.555687e-01 	 | -1.813887e-02 	 | +1.808073e-01 
1413 	 | -5.127523e-02 	 | +2.249970e-01 	 | +1.562553e-01 	 | -1.746643e-02 	 | -3.354816e-04 	 | +1.829435e-01 
1429 	 | -2.143605e-02 	 | -1.866517e-01 	 | -4.911164e-01 	 | -2.830287e-01 	 | +6.804679e-03 	 | -1.745639e-01 
1445 	 | +6.906495e-02 	 | +5.742363e-02 	 | +3.122336e-01 	 | +1.857450e-01 	 | -1.924506e-03 	 | +1.190081e-01 
1461 	 | -1.921511e-01 	 | +1.535393e-01 	 | +3.474112e-01 	 | +3.860229e-01 	 | -6.398229e-04 	 | +6.871429e-04 
1414 	 | +4.152247e-02 	 | +3.167891e-01 	 | +4.634477e-01 	 | +1.051362e-01 	 | +1.055831e-02 	 | +4.224196e-01 
1430 	 | -3.665168e-02 	 | -2.569444e-01 	 | -5.983131e-02 	 | +2.337648e-01 	 | +2.982464e-02 	 | -3.175512e-01 
1446 	 | -8.812674e-03 	 | +1.263452e-01 	 | +4.900757e-02 	 | -6.852499e-02 	 | -1.418456e-02 	 | +1.030307e-01 
1462 	 | +5.295699e-02 	 | +1.016858e-01 	 | +2.099164e-01 	 | +5.527359e-02 	 | +9.424004e-03 	 | +1.814678e-01 
1415 	 | +2.917662e-02 	 | +1.183993e-01 	 | +2.877008e-01 	 | +1.401248e-01 	 | -5.219823e-04 	 | +1.264467e-01 
1431 	 | +6.839532e-02 	 | +1.346873e-01 	 | +4.220621e-01 	 | +2.189795e-01 	 | -2.011492e-02 	 | +2.265432e-01 
1447 	 | -9.907583e-02 	 | -1.862404e-01 	 | -2.449179e-01 	 | +4.039834e-02 	 | +1.908868e-02 	 | -2.766647e-01 
1463 	 | -8.529846e-03 	 | +5.855868e-01 	 | +1.008256e+00 	 | +4.311987e-01 	 | +3.025493e-02 	 | +6.876693e-01 
1416 	 | +1.162216e-02 	 | -5.072040e-02 	 | +1.295571e-01 	 | +1.686554e-01 	 | -1.414345e-02 	 | -1.083743e-01 
1432 	 | -1.132288e-02 	 | -1.375114e-01 	 | +6.474269e-01 	 | +7.962612e-01 	 | -1.784384e-02 	 | -1.919291e-01 
1448 	 | +7.678644e-02 	 | +1.522833e-01 	 | -4.798815e-01 	 | -7.089513e-01 	 | +2.084905e-02 	 | +2.292822e-01 
1464 	 | -2.152782e-01 	 | +4.806866e-01 	 | +9.358443e-01 	 | +6.704359e-01 	 | +1.771466e-03 	 | +3.980947e-01 
1417 	 | +1.696450e-01 	 | -3.085606e-01 	 | -2.630963e-02 	 | +1.126060e-01 	 | -5.359125e-03 	 | -2.559126e-01 
1433 	 | +1.870960e-02 	 | -2.426619e-01 	 | -2.021246e-01 	 | +2.182772e-02 	 | +1.750022e-02 	 | -2.491767e-01 
1449 	 | -5.011415e-02 	 | +1.896083e-01 	 | -1.930174e-01 	 | -3.325116e-01 	 | -4.042665e-03 	 | +1.549735e-01 
1465 	 | -5.175765e-02 	 | +1.123814e-01 	 | +1.136169e-01 	 | +5.299315e-02 	 | +1.049019e-02 	 | +1.549692e-01 
1418 	 | +5.184314e-02 	 | +2.848208e-01 	 | +3.639631e-01 	 | +2.729913e-02 	 | -2.149105e-02 	 | +3.818141e-01 
1434 	 | +3.342316e-02 	 | +2.397749e-01 	 | +3.589615e-01 	 | +8.576347e-02 	 | -2.770016e-02 	 | +2.335557e-01 
1450 	 | -7.013887e-02 	 | +3.932868e-01 	 | +4.468873e-01 	 | +1.237394e-01 	 | -7.938685e-03 	 | +3.525115e-01 
1466 	 | +9.020629e-02 	 | -1.546823e-01 	 | +2.170668e-01 	 | +2.815427e-01 	 | -5.946923e-03 	 | -1.357840e-01 
1419 	 | +9.803726e-02 	 | +1.113336e-01 	 | +1.291142e+00 	 | +1.081771e+00 	 | -2.984977e-03 	 | +2.545153e-01 
1435 	 | +3.619960e-02 	 | +3.181760e-01 	 | +4.210210e-01 	 | +6.664533e-02 	 | -7.134555e-03 	 | +4.149027e-01 
1451 	 | +1.186252e-01 	 | +5.435776e-02 	 | +3.091310e-01 	 | +1.361480e-01 	 | +6.246517e-03 	 | +1.316744e-01 
1467 	 | +6.360227e-02 	 | +4.516164e-02 	 | +5.440920e-01 	 | +4.353281e-01 	 | -1.954359e-02 	 | +1.097698e-01 
1420 	 | -1.715059e-01 	 | -4.380282e-01 	 | -3.245755e-01 	 | +2.849585e-01 	 | -1.139429e-03 	 | -6.175091e-01 
1436 	 | -7.429646e-02 	 | -1.579698e-01 	 | +3.603433e-01 	 | +5.926096e-01 	 | -1.247567e-02 	 | -2.528863e-01 
1452 	 | +3.154452e-02 	 | +1.510535e-01 	 | -2.894780e-03 	 | -1.854928e-01 	 | -1.756685e-02 	 | +1.729249e-01 
1468 	 | -3.184175e-02 	 | +1.890832e-02 	 | +4.977159e-01 	 | +5.106493e-01 	 | +7.748491e-03 	 | +2.791307e-02 
1421 	 | +1.470147e-02 	 | +7.796721e-02 	 | +2.167392e-01 	 | +1.240705e-01 	 | +1.375119e-02 	 | +9.484073e-02 
1437 	 | +1.044192e-02 	 | -2.207334e-02 	 | +1.652505e-01 	 | +1.768819e-01 	 | +1.083847e-02 	 | -1.092539e-02 
1453 	 | +5.912026e-02 	 | +5.314685e-02 	 | -5.555846e-01 	 | -6.678518e-01 	 | +9.744889e-03 	 | +1.448346e-01 
1469 	 | -1.334554e-02 	 | -3.107037e-01 	 | +5.891112e-01 	 | +9.131605e-01 	 | +3.186374e-03 	 | -3.417284e-01 
1422 	 | -2.345955e-02 	 | +8.269196e-02 	 | +9.909979e-01 	 | +9.317655e-01 	 | +9.745989e-03 	 | +8.587145e-02 
1438 	 | +9.690035e-01 	 | +1.566056e-01 	 | +6.575187e-01 	 | -4.680904e-01 	 | +4.636404e-04 	 | +1.838076e-01 
1454 	 | -1.980153e-03 	 | +2.560240e-01 	 | +2.951156e-01 	 | +4.107173e-02 	 | +1.128386e-02 	 | +3.176454e-01 
1470 	 | -3.653101e-02 	 | +2.006274e-01 	 | -2.656708e-01 	 | -4.297672e-01 	 | +1.738265e-02 	 | +1.908043e-01 
1423 	 | -1.732698e-02 	 | +1.390763e-01 	 | +3.339129e-01 	 | +2.121636e-01 	 | -2.704692e-02 	 | +1.252937e-01 
1439 	 | +3.317590e-02 	 | +3.106869e-01 	 | +3.871320e-01 	 | +4.326915e-02 	 | +1.312440e-02 	 | +3.125459e-01 
1455 	 | +1.487064e-01 	 | +1.481830e-01 	 | -4.950018e-02 	 | -3.463895e-01 	 | -1.385780e-02 	 | +2.687627e-01 
1471 	 | +1.258412e-02 	 | +1.584963e-01 	 | +1.686664e-01 	 | -2.414011e-03 	 | -2.351217e-02 	 | +1.977676e-01 
1424 	 | +9.586783e-01 	 | +8.468210e-02 	 | +1.525149e-01 	 | -8.908455e-01 	 | -1.897319e-02 	 | +4.789221e-02 
1440 	 | +3.861594e-03 	 | -1.127395e-01 	 | -2.921014e-01 	 | -1.832235e-01 	 | +1.051036e-02 	 | -9.377082e-02 
1456 	 | -1.285348e-01 	 | -5.064335e-01 	 | -1.052952e+00 	 | -4.179833e-01 	 | -2.964542e-03 	 | -6.115418e-01 
1472 	 | +1.002609e+00 	 | -3.301509e-01 	 | +1.485740e-01 	 | -5.238837e-01 	 | -1.566642e-03 	 | -3.863401e-01 
1473 	 | +2.246269e-02 	 | -1.620676e-01 	 | +2.308730e-01 	 | +3.704779e-01 	 | -7.253840e-03 	 | -1.764487e-01 
1489 	 | -8.471822e-01 	 | +4.888740e-01 	 | -5.220022e-01 	 | -1.636940e-01 	 | -1.661714e-02 	 | +6.483982e-01 
1505 	 | -4.858868e-02 	 | +9.530588e-02 	 | -3.648011e-01 	 | -4.115183e-01 	 | +2.472096e-02 	 | +4.529785e-02 
1521 	 | -8.690456e-01 	 | +2.716603e-01 	 | -6.382978e-01 	 | -4.091244e-02 	 | -1.226363e-02 	 | +4.072340e-01 
1474 	 | +3.081589e-02 	 | -4.460423e-01 	 | -2.531432e-01 	 | +1.620832e-01 	 | -3.272352e-03 	 | -4.860881e-01 
1490 	 | -9.501654e-01 	 | +7.076546e-01 	 | +1.018356e-01 	 | +3.443465e-01 	 | -7.557273e-03 	 | +8.278349e-01 
1506 	 | -1.851256e-02 	 | -2.828190e-01 	 | -3.531447e-01 	 | -5.181311e-02 	 | -1.778850e-02 	 | -3.726969e-01 
1522 	 | -6.496812e-02 	 | +3.618115e-01 	 | -4.944824e-01 	 | -7.913258e-01 	 | +4.062369e-03 	 | +3.843417e-01 
1475 	 | -2.790160e-02 	 | +1.357069e-01 	 | +3.984193e-01 	 | +2.906140e-01 	 | -2.342814e-03 	 | +1.601853e-01 
1491 	 | -4.494095e-02 	 | +3.282927e-01 	 | +3.278933e-01 	 | +4.454158e-02 	 | +2.817771e-02 	 | +3.686021e-01 
1507 	 | +3.784164e-02 	 | +4.892725e-01 	 | +3.355684e-01 	 | -1.915458e-01 	 | -2.933096e-03 	 | +5.059375e-01 
1523 	 | +1.158100e-01 	 | -1.510483e-01 	 | +3.935036e-01 	 | +4.287420e-01 	 | -4.363175e-02 	 | -1.464261e-01 
1476 	 | -3.993588e-02 	 | +3.050097e-01 	 | +6.328356e-02 	 | -2.017902e-01 	 | +1.237932e-02 	 | +3.000033e-01 
1492 	 | +1.195422e-01 	 | +1.786376e-01 	 | +4.166267e-01 	 | +1.184468e-01 	 | -1.179037e-02 	 | +3.285595e-01 
1508 	 | +3.251015e-03 	 | +7.737882e-02 	 | +5.319718e-01 	 | +4.513419e-01 	 | -9.308530e-03 	 | +8.958865e-02 
1524 	 | +8.412585e-02 	 | -4.360132e-01 	 | -1.123083e+00 	 | -7.711958e-01 	 | +8.694176e-03 	 | -4.063086e-01 
1477 	 | -1.056022e-01 	 | +1.021767e-02 	 | -1.235802e-03 	 | +9.414877e-02 	 | -3.249212e-03 	 | -7.548086e-02 
1493 	 | +1.555261e-02 	 | +2.189173e-01 	 | +2.203040e-01 	 | -1.416596e-02 	 | +4.703290e-03 	 | +2.439862e-01 
1509 	 | +9.894876e-02 	 | +1.277796e-01 	 | -5.184479e-01 	 | -7.451763e-01 	 | +4.506492e-03 	 | +2.674565e-01 
1525 	 | -9.165751e-01 	 | +6.501399e-02 	 | -3.661384e-01 	 | +4.854227e-01 	 | -1.630520e-02 	 | +1.024927e-01 
1478 	 | +1.384285e-01 	 | +2.156901e-01 	 | +1.506056e-01 	 | -2.035130e-01 	 | +3.519302e-03 	 | +3.435067e-01 
1494 	 | +2.310865e-02 	 | +2.024431e-01 	 | -2.418252e-01 	 | -4.673769e-01 	 | +2.905884e-03 	 | +2.443610e-01 
1510 	 | +4.085749e-02 	 | +3.466675e-01 	 | -3.926425e-01 	 | -7.801675e-01 	 | -7.093271e-03 	 | +4.245330e-01 
1526 	 | +1.012936e+00 	 | -2.280852e-01 	 | +5.156137e-01 	 | -2.692376e-01 	 | +9.893792e-03 	 | -2.428764e-01 
1479 	 | +5.660028e-02 	 | -3.851983e-02 	 | -1.586452e-01 	 | -1.767257e-01 	 | +8.124979e-03 	 | -1.364145e-02 
1495 	 | -2.990290e-02 	 | -2.681800e-01 	 | -7.468021e-01 	 | -4.487192e-01 	 | +3.434496e-02 	 | -3.165720e-01 
1511 	 | +9.029648e-02 	 | -6.416586e-02 	 | +2.198396e-01 	 | +1.937089e-01 	 | -2.126860e-02 	 | -6.013274e-02 
1527 	 | +6.161970e-03 	 | -3.285338e-01 	 | +6.601667e-02 	 | +3.883885e-01 	 | +7.797381e-03 	 | -3.824585e-01 
1480 	 | -3.961731e-02 	 | -5.961661e-02 	 | -1.344681e-01 	 | -3.523419e-02 	 | -1.286202e-02 	 | -7.483805e-02 
1496 	 | -6.564483e-02 	 | +7.585681e-03 	 | -1.165645e-02 	 | +4.640270e-02 	 | +2.327458e-02 	 | -1.107418e-02 
1512 	 | +2.790375e-02 	 | +3.410654e-01 	 | +5.563183e-03 	 | -3.634060e-01 	 | -1.323187e-02 	 | +3.703848e-01 
1528 	 | +2.247953e-02 	 | +2.525733e-01 	 | +4.014714e-01 	 | +1.264186e-01 	 | -2.525943e-03 	 | +3.089151e-01 
1481 	 | +1.243074e-02 	 | -2.380989e-01 	 | -3.185985e-01 	 | -9.293036e-02 	 | -7.463963e-03 	 | -1.994636e-01 
1497 	 | -1.470290e-02 	 | -9.610616e-02 	 | -4.599909e-01 	 | -3.491818e-01 	 | +8.639314e-03 	 | -9.288282e-02 
1513 	 | +2.409591e-02 	 | +2.463766e-02 	 | +4.849880e-02 	 | -2.347744e-04 	 | -1.999799e-02 	 | +4.037260e-02 
1529 	 | +1.390338e-01 	 | -3.022991e-01 	 | -4.235023e-02 	 | +1.209151e-01 	 | -2.076724e-03 	 | -1.906168e-01 
1482 	 | -1.532615e-02 	 | +5.848716e-01 	 | -2.489979e-01 	 | -8.185433e-01 	 | +2.955726e-03 	 | +6.607746e-01 
1498 	 | +5.037050e-02 	 | +2.209493e-02 	 | +3.038436e-01 	 | +2.313781e-01 	 | -1.373794e-02 	 | +3.979951e-02 
1514 	 | +1.859180e-02 	 | +6.939613e-02 	 | +8.436447e-02 	 | -3.623458e-03 	 | -1.560433e-02 	 | +1.510919e-02 
1530 	 | +1.370133e-02 	 | -3.680420e-01 	 | +2.165861e-01 	 | +5.709269e-01 	 | -1.487894e-02 	 | -4.471856e-01 
1483 	 | -1.003815e+00 	 | -1.503017e-02 	 | -5.514278e-01 	 | +4.674174e-01 	 | -5.738576e-03 	 | -1.973654e-02 
1499 	 | -1.092111e-01 	 | -8.867564e-02 	 | -1.658481e-01 	 | +3.203864e-02 	 | +1.851996e-02 	 | -2.125944e-01 
1515 	 | -6.307981e-03 	 | +1.795106e-01 	 | +3.717924e-01 	 | +1.985897e-01 	 | +9.488973e-03 	 | +2.515017e-01 
1531 	 | +1.043526e-01 	 | +2.228946e-01 	 | +2.804367e-01 	 | -4.681053e-02 	 | -7.628185e-04 	 | +3.169346e-01 
1484 	 | -1.040159e-02 	 | -2.681287e-01 	 | +5.676116e-01 	 | +8.461419e-01 	 | -1.559947e-02 	 | -3.073796e-01 
1500 	 | +1.057870e+00 	 | -3.742847e-02 	 | +6.338715e-01 	 | -3.865703e-01 	 | -4.880806e-03 	 | +1.325649e-02 
1516 	 | +1.013815e+00 	 | +1.666195e-01 	 | +5.304254e-01 	 | -6.500090e-01 	 | +1.500604e-03 	 | +1.912280e-01 
1532 	 | +5.833765e-02 	 | -5.534029e-02 	 | +3.581832e-01 	 | +3.551858e-01 	 | -1.616579e-03 	 | +7.056969e-02 
1485 	 | -1.671491e-01 	 | -6.357704e-02 	 | +3.844971e-01 	 | +6.152232e-01 	 | +4.550592e-03 	 | -1.394320e-01 
1501 	 | -3.642111e-02 	 | +4.349518e-02 	 | -6.083485e-01 	 | -6.154225e-01 	 | +2.121239e-02 	 | -5.809766e-03 
1517 	 | -1.393916e-01 	 | +2.665360e-01 	 | +2.161697e-01 	 | +8.902521e-02 	 | +8.037463e-03 	 | +2.082963e-01 
1533 	 | -6.063374e-02 	 | +3.217438e-01 	 | -2.466860e-01 	 | -5.077961e-01 	 | -1.918453e-02 	 | +3.360231e-01 
1486 	 | -7.796075e-01 	 | +1.948704e-01 	 | -1.369426e-01 	 | +4.477945e-01 	 | +1.224264e-02 	 | +4.055803e-01 
1502 	 | +5.797928e-02 	 | -1.108016e-01 	 | -2.749263e-01 	 | -2.221040e-01 	 | -2.769004e-02 	 | -4.893873e-02 
1518 	 | +8.674892e-02 	 | +2.645905e-01 	 | +5.284785e-01 	 | +1.771390e-01 	 | +1.681963e-02 	 | +3.409674e-01 
1534 	 | +1.168289e-02 	 | +3.426298e-01 	 | -7.839827e-02 	 | -4.327110e-01 	 | +7.584973e-03 	 | +3.580026e-01 
1487 	 | +1.378791e-02 	 | -3.094922e-01 	 | -1.775876e-01 	 | +1.181168e-01 	 | -2.213684e-02 	 | -3.621738e-01 
1503 	 | +7.141861e-02 	 | -9.753041e-02 	 | +8.844454e-03 	 | +3.495625e-02 	 | -9.947578e-03 	 | -1.025103e-01 
1519 	 | -3.130957e-02 	 | +2.916190e-01 	 | +5.584780e-01 	 | +2.981686e-01 	 | +1.750915e-03 	 | +2.924941e-01 
1535 	 | -4.991745e-02 	 | -1.038650e-01 	 | +3.592584e-02 	 | +1.897083e-01 	 | +1.022944e-02 	 | -1.832446e-01 
1488 	 | -4.298826e-02 	 | +1.481991e-01 	 | -2.567850e-02 	 | -1.308893e-01 	 | -3.414365e-02 	 | +1.596816e-01 
1504 	 | -2.426512e-02 	 | -5.196185e-02 	 | +6.661071e-01 	 | +7.423341e-01 	 | -6.528604e-03 	 | -4.127455e-02 
1520 	 | +6.518007e-02 	 | -5.003080e-01 	 | -8.379545e-01 	 | -4.028266e-01 	 | +9.547086e-03 	 | -5.299430e-01 
1536 	 | -1.401450e-01 	 | +8.656558e-03 	 | +2.143224e-01 	 | +3.458109e-01 	 | +1.198555e-02 	 | -7.074590e-02 
1537 	 | +7.893578e-02 	 | +1.119548e-01 	 | +1.796559e-01 	 | -1.123463e-02 	 | -4.813092e-03 	 | +2.133276e-01 
1553 	 | -5.480332e-02 	 | -7.176733e-02 	 | +1.528259e-01 	 | +2.793966e-01 	 | -1.422930e-02 	 | -1.321374e-01 
1569 	 | -6.947860e-02 	 | +8.452210e-02 	 | -6.058106e-01 	 | -6.208541e-01 	 | +1.281445e-02 	 | +8.035085e-02 
1585 	 | -9.220518e-02 	 | +5.110570e-02 	 | +5.873309e-02 	 | +9.983256e-02 	 | -4.777915e-03 	 | -2.715631e-02 
1538 	 | +4.449265e-02 	 | +5.444616e-01 	 | +4.654119e-01 	 | -1.235423e-01 	 | -8.573223e-03 	 | +6.474608e-01 
1554 	 | -1.004563e+00 	 | +1.448934e-01 	 | -4.760260e-01 	 | +3.836432e-01 	 | -8.815458e-03 	 | +1.602077e-01 
1570 	 | -8.821906e-02 	 | -1.077047e-01 	 | -5.506545e-01 	 | -3.547307e-01 	 | -2.312663e-03 	 | -2.389434e-01 
1586 	 | -6.609537e-02 	 | -2.046483e-01 	 | -2.272546e-02 	 | +2.480182e-01 	 | +3.895256e-03 	 | -3.137558e-01 
1539 	 | +6.665352e-02 	 | -2.132294e-01 	 | -1.706401e-01 	 | -2.406424e-02 	 | -1.529033e-02 	 | -1.634912e-01 
1555 	 | +1.102454e-03 	 | -3.089345e-01 	 | -4.563008e-01 	 | -1.484688e-01 	 | +1.138625e-02 	 | -3.343749e-01 
1571 	 | +1.305353e-01 	 | +3.828275e-01 	 | +6.892600e-02 	 | -4.444368e-01 	 | +1.305577e-02 	 | +5.370169e-01 
1587 	 | +4.879518e-02 	 | +4.965091e-01 	 | +6.411536e-01 	 | +9.584935e-02 	 | -4.737582e-03 	 | +5.722464e-01 
1540 	 | +3.687102e-02 	 | +1.691874e-01 	 | -4.085229e-01 	 | -6.145814e-01 	 | +1.962081e-02 	 | +2.479575e-01 
1556 	 | +1.045488e-01 	 | +1.728334e-01 	 | +3.750799e-01 	 | +9.769761e-02 	 | +5.799551e-03 	 | +2.486387e-01 
1572 	 | -2.318067e-02 	 | +9.847843e-02 	 | -1.599323e-01 	 | -2.352301e-01 	 | +9.842017e-03 	 | +1.097734e-01 
1588 	 | -3.165843e-02 	 | +2.214457e-01 	 | +1.125288e-01 	 | -7.725856e-02 	 | +2.900047e-03 	 | +1.681588e-01 
1541 	 | +6.978886e-02 	 | +1.462037e-01 	 | +2.443010e-03 	 | -2.135496e-01 	 | -7.311575e-04 	 | +2.269182e-01 
1557 	 | +6.462862e-02 	 | +3.549316e-02 	 | -1.027078e-02 	 | -1.103926e-01 	 | +2.652587e-02 	 | +6.660181e-02 
1573 	 | +9.547883e-01 	 | -4.246414e-02 	 | +6.590707e-01 	 | -2.532535e-01 	 | +1.388661e-02 	 | -7.711457e-02 
1589 	 | -5.237654e-02 	 | -1.694378e-01 	 | +1.329691e-01 	 | +3.547835e-01 	 | -1.770549e-02 	 | -2.208418e-01 
1542 	 | -7.832149e-02 	 | +2.203465e-02 	 | -1.734446e-01 	 | -1.171578e-01 	 | +9.445409e-04 	 | -1.878958e-02 
1558 	 | +1.274536e-01 	 | +1.820275e-01 	 | +3.131642e-02 	 | -2.781646e-01 	 | +1.288217e-02 	 | +3.203834e-01 
1574 	 | -8.310374e-02 	 | +2.367901e-01 	 | -6.058079e-01 	 | -7.594942e-01 	 | +1.922889e-02 	 | +2.716323e-01 
1590 	 | +6.037405e-02 	 | -9.005600e-02 	 | +3.355840e-01 	 | +3.652660e-01 	 | +2.305276e-03 	 | -3.905012e-02 
1543 	 | +1.844966e-01 	 | +2.980540e-01 	 | +2.810613e-01 	 | -2.014893e-01 	 | -3.226722e-02 	 | +4.051105e-01 
1559 	 | +4.081816e-02 	 | +5.507296e-02 	 | -2.527756e-01 	 | -3.486668e-01 	 | +7.852096e-03 	 | +8.095842e-02 
1575 	 | +9.635058e-02 	 | +3.410002e-01 	 | -9.663887e-02 	 | -5.339896e-01 	 | -2.288982e-02 	 | +5.116136e-01 
1591 	 | +9.679713e-02 	 | +2.757237e-01 	 | +1.027138e-01 	 | -2.698070e-01 	 | +2.968780e-03 	 | +3.360903e-01 
1544 	 | +8.721182e-01 	 | -1.990087e-01 	 | +4.304968e-01 	 | -2.426127e-01 	 | -1.302634e-02 	 | -3.446316e-01 
1560 	 | +4.173719e-02 	 | +1.832121e-01 	 | -2.190508e-01 	 | -4.440001e-01 	 | +1.370297e-02 	 | +2.376875e-01 
1576 	 | -3.221639e-04 	 | +3.524103e-02 	 | +2.690908e-01 	 | +2.341720e-01 	 | -3.877916e-03 	 | -4.732979e-02 
1592 	 | -2.106689e-02 	 | -2.004945e-01 	 | -5.392422e-01 	 | -3.176808e-01 	 | +1.408740e-02 	 | -2.260223e-01 
1545 	 | +5.686834e-02 	 | -4.142812e-01 	 | +4.271893e-01 	 | +7.846022e-01 	 | -1.792883e-02 	 | -4.223026e-01 
1561 	 | -7.187481e-02 	 | -5.476942e-01 	 | -2.404249e-01 	 | +3.791441e-01 	 | -3.421808e-03 	 | -6.501063e-01 
1577 	 | -1.497504e-03 	 | +3.575269e-02 	 | +1.589391e-01 	 | +1.246839e-01 	 | -3.364957e-02 	 | +1.509496e-02 
1593 	 | -4.088183e-02 	 | -2.475854e-01 	 | +4.709354e-03 	 | +2.931766e-01 	 | -6.608518e-04 	 | -2.866064e-01 
1546 	 | -1.212086e-01 	 | +3.813690e-03 	 | -5.621805e-02 	 | +6.117688e-02 	 | -6.278969e-03 	 | -5.433066e-02 
1562 	 | +1.572667e-02 	 | +5.381254e-02 	 | +2.526945e-01 	 | +1.831553e-01 	 | +5.109011e-03 	 | +1.151353e-01 
1578 	 | -3.735453e-02 	 | -2.411118e-01 	 | -6.044992e-01 	 | -3.260329e-01 	 | +2.352627e-02 	 | -3.060089e-01 
1594 	 | -6.854092e-02 	 | +3.637590e-01 	 | -3.718174e-01 	 | -6.670355e-01 	 | +2.374716e-02 	 | +3.681510e-01 
1547 	 | -2.306561e-02 	 | +6.237549e-01 	 | +6.455903e-01 	 | +4.490105e-02 	 | -3.413432e-03 	 | +6.070759e-01 
1563 	 | -1.086841e-02 	 | -2.811239e-01 	 | -3.336917e-01 	 | -4.169942e-02 	 | -1.197602e-02 	 | -3.241463e-01 
1579 	 | -5.835535e-02 	 | +1.962123e-01 	 | -1.092972e-01 	 | -2.471542e-01 	 | -2.867167e-02 	 | +9.319718e-02 
1595 	 | +1.042071e+00 	 | +2.504920e-02 	 | +4.741881e-01 	 | -5.929325e-01 	 | +4.001119e-02 	 | +7.128929e-02 
1548 	 | +5.927511e-02 	 | +1.153559e-01 	 | +6.205776e-01 	 | +4.459466e-01 	 | -1.485689e-02 	 | +1.998235e-01 
1564 	 | -1.152165e-01 	 | -1.328548e-01 	 | -7.209227e-01 	 | -4.728514e-01 	 | +1.411113e-02 	 | -1.661464e-01 
1580 	 | -4.852849e-02 	 | -2.004122e-01 	 | -2.312776e-01 	 | +1.766304e-02 	 | -1.255311e-02 	 | -1.770843e-01 
1596 	 | -4.458857e-02 	 | -3.237113e-01 	 | -7.396671e-01 	 | -3.713673e-01 	 | +3.513018e-03 	 | -3.770524e-01 
1549 	 | +9.646578e-01 	 | -5.595054e-01 	 | +5.060751e-01 	 | +1.009227e-01 	 | -2.142112e-03 	 | -6.941962e-01 
1565 	 | +1.819237e-01 	 | -1.036371e-01 	 | +5.390021e-01 	 | +4.607155e-01 	 | -8.710864e-03 	 | -1.799139e-02 
1581 	 | +7.482878e-02 	 | +6.943983e-02 	 | -5.510126e-01 	 | -6.952812e-01 	 | -6.071569e-03 	 | +1.068663e-01 
1597 	 | +3.729707e-02 	 | -1.607837e-01 	 | -3.383774e-01 	 | -2.148907e-01 	 | -1.648010e-02 	 | -2.361720e-01 
1550 	 | -1.266934e-01 	 | +6.724851e-01 	 | +9.267677e-01 	 | +3.809760e-01 	 | -3.356462e-03 	 | +6.809914e-01 
1566 	 | +3.830012e-02 	 | -1.237595e-01 	 | -4.925796e-01 	 | -4.071202e-01 	 | +1.823538e-02 	 | -8.309934e-02 
1582 	 | -8.412862e-02 	 | -3.167938e-02 	 | -2.948246e-01 	 | -1.790166e-01 	 | +5.692051e-03 	 | -1.079445e-01 
1598 	 | +7.334577e-02 	 | -2.251262e-01 	 | +4.681661e-03 	 | +1.564621e-01 	 | -3.581203e-03 	 | -2.119436e-01 
1551 	 | +3.854398e-02 	 | +1.904883e-01 	 | +5.023267e-01 	 | +2.732944e-01 	 | -9.612219e-03 	 | +2.919147e-01 
1567 	 | -6.318425e-02 	 | +3.567339e-01 	 | -2.111788e-01 	 | -5.047285e-01 	 | +3.313346e-03 	 | +3.829343e-01 
1583 	 | -2.713135e-02 	 | -9.199880e-03 	 | -3.936247e-01 	 | -3.572934e-01 	 | -1.189324e-02 	 | -6.756055e-02 
1599 	 | +5.379529e-02 	 | +1.047091e-01 	 | +2.487675e-01 	 | +9.026303e-02 	 | -1.017848e-02 	 | +1.560673e-01 
1552 	 | +1.409134e-01 	 | -5.695453e-01 	 | -3.314816e-02 	 | +3.954837e-01 	 | -4.622553e-03 	 | -5.266046e-01 
1568 	 | +3.156605e-02 	 | +2.643343e-01 	 | -5.753695e-01 	 | -8.712698e-01 	 | +9.355488e-03 	 | +3.475810e-01 
1584 	 | +6.967746e-02 	 | +1.706874e-02 	 | +2.253657e-01 	 | +1.386195e-01 	 | +3.079246e-02 	 | +4.977908e-02 
1600 	 | -3.021695e-02 	 | +2.011464e-01 	 | +8.883609e-02 	 | -8.209333e-02 	 | -2.476746e-03 	 | +2.144834e-01 
1601 	 | -2.174828e-02 	 | -1.125927e-01 	 | -2.099541e-01 	 | -7.561304e-02 	 | -1.876464e-02 	 | -1.644831e-01 
1617 	 | +5.595296e-02 	 | +6.784529e-02 	 | -2.779168e-01 	 | -4.017150e-01 	 | -7.583904e-03 	 | +1.281381e-01 
1633 	 | +1.407546e-02 	 | +5.963484e-01 	 | +1.572185e-01 	 | -4.532054e-01 	 | +2.115928e-02 	 | +7.340730e-01 
1649 	 | -1.243951e-02 	 | +3.028206e-03 	 | +2.265261e-02 	 | +3.206391e-02 	 | +7.053176e-03 	 | -9.592808e-04 
1602 	 | -1.197469e-01 	 | +4.791278e-01 	 | -7.339415e-02 	 | -4.327750e-01 	 | +7.156615e-03 	 | +4.807413e-01 
1618 	 | +2.398652e-01 	 | +1.758534e-01 	 | +1.014029e+00 	 | +5.983107e-01 	 | -3.363530e-02 	 | +3.552600e-01 
1634 	 | -3.319081e-02 	 | -3.866282e-01 	 | -3.070400e-01 	 | +1.127790e-01 	 | -5.601028e-03 	 | -5.016164e-01 
1650 	 | -8.097416e-02 	 | -7.328880e-02 	 | +1.416903e-01 	 | +2.959533e-01 	 | +3.089627e-03 	 | -1.565780e-01 
1603 	 | -2.784860e-02 	 | -3.459185e-01 	 | -6.886834e-02 	 | +3.048988e-01 	 | +9.273555e-03 	 | -3.880511e-01 
1619 	 | +8.783473e-01 	 | -2.799916e-01 	 | +1.839116e-01 	 | -4.144441e-01 	 | -1.133432e-02 	 | -4.006405e-01 
1635 	 | +6.381980e-02 	 | +5.430425e-01 	 | +8.561617e-01 	 | +2.492994e-01 	 | +4.320253e-03 	 | +6.044310e-01 
1651 	 | +1.674987e-01 	 | +1.471983e-02 	 | +5.184774e-01 	 | +3.362589e-01 	 | -5.499911e-03 	 | +7.673599e-02 
1604 	 | +5.893350e-02 	 | +3.415689e-01 	 | +2.908832e-01 	 | -1.096192e-01 	 | -1.773986e-02 	 | +3.806993e-01 
1620 	 | -9.591789e-02 	 | +2.998014e-01 	 | +4.598585e-01 	 | +2.559750e-01 	 | -3.318021e-04 	 | +2.732471e-01 
1636 	 | +1.894331e-01 	 | +1.532729e-01 	 | -2.605190e-01 	 | -6.032250e-01 	 | +5.293635e-04 	 | +3.152159e-01 
1652 	 | +6.092785e-02 	 | +3.024665e-01 	 | +1.661680e-01 	 | -1.972264e-01 	 | -1.132533e-04 	 | +4.026399e-01 
1605 	 | -4.645727e-02 	 | -2.924454e-01 	 | -4.775515e-01 	 | -1.386489e-01 	 | +1.746990e-02 	 | -3.453818e-01 
1621 	 | +4.650085e-03 	 | -2.081409e-01 	 | -3.876874e-02 	 | +1.647221e-01 	 | +2.036289e-02 	 | -2.166878e-01 
1637 	 | +1.660615e-02 	 | -1.673060e-01 	 | -5.128552e-01 	 | -3.621553e-01 	 | -2.542973e-02 	 | -1.695574e-01 
1653 	 | +2.210361e-02 	 | -6.953320e-02 	 | +3.031707e-01 	 | +3.506003e-01 	 | -6.835643e-03 	 | -7.753429e-02 
1606 	 | +9.046212e-02 	 | +1.272894e-01 	 | -1.247579e-01 	 | -3.425094e-01 	 | +4.111535e-03 	 | +2.039310e-01 
1622 	 | -3.361791e-04 	 | +3.730477e-01 	 | +3.447907e-01 	 | -2.792081e-02 	 | -8.989878e-03 	 | +4.374068e-01 
1638 	 | -9.340903e-03 	 | -2.567140e-01 	 | -7.392448e-01 	 | -4.731899e-01 	 | +1.791196e-03 	 | -3.031557e-01 
1654 	 | +9.884512e-03 	 | +6.865036e-01 	 | +2.379212e-01 	 | -4.584669e-01 	 | -9.217077e-03 	 | +7.963871e-01 
1607 	 | -1.755398e-02 	 | -1.549450e-01 	 | -2.713585e-01 	 | -9.885947e-02 	 | -3.880493e-03 	 | -1.629810e-01 
1623 	 | +4.884681e-02 	 | +5.610948e-01 	 | -4.545073e-01 	 | -1.064449e+00 	 | -1.585560e-02 	 | +6.074050e-01 
1639 	 | +5.468326e-03 	 | -2.285327e-02 	 | -2.181784e-01 	 | -2.007934e-01 	 | +2.559882e-02 	 | +2.037959e-02 
1655 	 | -4.664906e-02 	 | -1.622693e-01 	 | -5.735235e-01 	 | -3.646051e-01 	 | +1.462338e-02 	 | -1.702326e-01 
1608 	 | -3.077047e-02 	 | -4.164312e-02 	 | -6.370326e-01 	 | -5.646190e-01 	 | +1.573562e-02 	 | -1.254381e-01 
1624 	 | +5.878417e-02 	 | +1.707023e-01 	 | -3.787946e-02 	 | -2.673660e-01 	 | -2.262246e-02 	 | +2.688530e-01 
1640 	 | +6.382896e-02 	 | +3.495134e-01 	 | -2.660455e-01 	 | -6.793879e-01 	 | +1.267712e-02 	 | +4.643910e-01 
1656 	 | +1.406819e-01 	 | -5.127503e-02 	 | -5.566734e-01 	 | -6.460802e-01 	 | +1.660727e-02 	 | +4.783852e-02 
1609 	 | +1.810457e-02 	 | -2.183087e-01 	 | -3.763832e-01 	 | -1.761791e-01 	 | +7.020770e-04 	 | -2.026675e-01 
1625 	 | +8.671038e-02 	 | +2.729058e-01 	 | -2.566806e-01 	 | -6.162968e-01 	 | +1.028010e-02 	 | +3.241167e-01 
1641 	 | -7.200878e-02 	 | +1.541279e-01 	 | +1.715911e-01 	 | +8.947196e-02 	 | +1.589355e-02 	 | +7.500361e-02 
1657 	 | -3.774781e-02 	 | -1.700631e-01 	 | +1.376824e-01 	 | +3.454933e-01 	 | -1.425324e-02 	 | -2.741505e-01 
1610 	 | +1.440426e-01 	 | -7.338671e-02 	 | +2.869122e-01 	 | +2.162563e-01 	 | -1.505476e-02 	 | +3.526403e-02 
1626 	 | +3.386064e-03 	 | +2.416426e-01 	 | -3.682671e-02 	 | -2.818554e-01 	 | +5.421502e-05 	 | +2.506550e-01 
1642 	 | -1.022034e-01 	 | -1.273832e-01 	 | -3.208370e-01 	 | -9.125046e-02 	 | +3.974726e-03 	 | -1.795421e-01 
1658 	 | +1.451168e-02 	 | -2.366425e-01 	 | +3.884875e-01 	 | +6.106183e-01 	 | +7.866753e-03 	 | -2.196281e-01 
1611 	 | +6.018826e-02 	 | -1.059924e-03 	 | +1.859676e-01 	 | +1.268392e-01 	 | -1.611471e-02 	 | +7.097783e-02 
1627 	 | +1.251356e-01 	 | +3.128106e-01 	 | -1.573266e-01 	 | -5.952728e-01 	 | +1.100130e-03 	 | +3.933287e-01 
1643 	 | -1.780616e-02 	 | +1.202551e-01 	 | +7.322058e-01 	 | +6.297569e-01 	 | +3.761896e-02 	 | +2.200864e-01 
1659 	 | -4.614326e-02 	 | -4.776320e-01 	 | -4.269553e-01 	 | +9.682000e-02 	 | +1.040434e-02 	 | -5.336979e-01 
1612 	 | -4.058731e-02 	 | -2.459227e-01 	 | -4.320985e-01 	 | -1.455885e-01 	 | +8.199719e-03 	 | -3.594083e-01 
1628 	 | +1.116680e-01 	 | +3.175852e-01 	 | +1.270610e-01 	 | -3.021922e-01 	 | +1.834089e-03 	 | +4.465421e-01 
1644 	 | +3.061868e-03 	 | +2.448107e-01 	 | +2.242339e-01 	 | -2.363872e-02 	 | -9.163899e-03 	 | +2.422957e-01 
1660 	 | +1.168775e-01 	 | +5.912230e-02 	 | -1.411427e-01 	 | -3.171426e-01 	 | -2.412720e-02 	 | +1.121600e-01 
1613 	 | +2.470258e-02 	 | -2.434686e-01 	 | -2.482766e-01 	 | -2.951055e-02 	 | +8.175423e-03 	 | -3.346716e-01 
1629 	 | -3.317449e-02 	 | -9.544426e-02 	 | -3.517730e-01 	 | -2.231543e-01 	 | -8.920322e-03 	 | -1.014573e-01 
1645 	 | +1.767069e-03 	 | -2.490396e-01 	 | -4.768804e-01 	 | -2.296079e-01 	 | +2.436606e-02 	 | -1.833548e-01 
1661 	 | -7.925546e-03 	 | +1.000717e-01 	 | +4.857583e-01 	 | +3.936122e-01 	 | +7.447527e-04 	 | +9.940949e-02 
1614 	 | +8.680108e-02 	 | +1.611403e-01 	 | -6.868940e-02 	 | -3.166308e-01 	 | +1.178659e-02 	 | +2.460997e-01 
1630 	 | -9.235694e-01 	 | +9.528058e-02 	 | -4.183601e-01 	 | +4.099287e-01 	 | -2.276892e-03 	 | +1.948726e-01 
1646 	 | +1.832097e-01 	 | -1.740683e-02 	 | +5.701942e-01 	 | +4.043913e-01 	 | +3.730787e-03 	 | +7.937490e-02 
1662 	 | -1.277795e-01 	 | -3.200766e-02 	 | -1.978595e-01 	 | -3.807235e-02 	 | -3.076592e-03 	 | -1.168857e-01 
1615 	 | -5.163728e-02 	 | -4.886938e-02 	 | +3.388915e-01 	 | +4.393982e-01 	 | -6.335386e-04 	 | -8.329404e-02 
1631 	 | +1.217773e-01 	 | -2.980992e-01 	 | -8.879923e-02 	 | +8.752272e-02 	 | -1.827028e-02 	 | -2.235927e-01 
1647 	 | -1.315434e-02 	 | -2.136906e-01 	 | -1.170362e-01 	 | +1.098087e-01 	 | -1.917695e-03 	 | -2.015556e-01 
1663 	 | -7.567234e-02 	 | +3.117006e-02 	 | -7.603028e-01 	 | -7.158006e-01 	 | -9.264975e-03 	 | +2.951051e-02 
1616 	 | +1.010646e+00 	 | -1.115946e-01 	 | +5.654583e-01 	 | -3.335935e-01 	 | -1.652744e-02 	 | -1.294437e-01 
1632 	 | -8.182077e-02 	 | +9.217004e-03 	 | -1.561308e-01 	 | -8.352699e-02 	 | -3.738443e-02 	 | -6.449166e-02 
1648 	 | -1.656480e-02 	 | +9.073271e-02 	 | +2.421851e-01 	 | +1.680171e-01 	 | +1.602459e-03 	 | +1.025308e-01 
1664 	 | -3.046144e-02 	 | -5.354872e-02 	 | -1.119609e-01 	 | -2.795078e-02 	 | +2.358500e-02 	 | -2.667802e-02 
1665 	 | +3.839013e-02 	 | -2.803009e-02 	 | +4.654433e-01 	 | +4.550833e-01 	 | +5.429791e-03 	 | +5.152529e-02 
1681 	 | +5.781467e-02 	 | +4.704510e-01 	 | +8.587439e-02 	 | -4.423913e-01 	 | -4.960172e-03 	 | +5.304797e-01 
1697 	 | +3.139484e-03 	 | +3.217187e-01 	 | +1.007462e+00 	 | +6.826037e-01 	 | +1.805586e-02 	 | +3.515604e-01 
1713 	 | +5.886311e-02 	 | -3.005283e-01 	 | -1.197004e-01 	 | +1.219648e-01 	 | +2.378639e-03 	 | -3.501531e-01 
1666 	 | -5.085618e-02 	 | +2.937809e-01 	 | +9.977327e-02 	 | -1.431515e-01 	 | -2.104748e-02 	 | +2.581646e-01 
1682 	 | +9.067255e-02 	 | +1.665407e-01 	 | +9.592617e-01 	 | +7.020484e-01 	 | -3.381519e-03 	 | +2.325409e-01 
1698 	 | +4.118809e-03 	 | -5.797385e-01 	 | -2.885439e-01 	 | +2.870758e-01 	 | +8.695886e-03 	 | -6.490329e-01 
1714 	 | +6.579236e-02 	 | -5.786505e-01 	 | -1.305277e-01 	 | +3.823305e-01 	 | -1.834627e-02 	 | -6.046094e-01 
1667 	 | -6.325876e-02 	 | -1.475398e-01 	 | -3.981227e-02 	 | +1.709863e-01 	 | +2.003619e-02 	 | -2.056362e-01 
1683 	 | -1.472890e-01 	 | +1.392479e-01 	 | -5.255202e-01 	 | -5.174791e-01 	 | -2.031919e-04 	 | +8.825182e-03 
1699 	 | +8.930556e-03 	 | +5.102834e-01 	 | +4.201678e-01 	 | -9.904618e-02 	 | +4.304558e-03 	 | +5.290893e-01 
1715 	 | +1.055747e-04 	 | -2.643745e-01 	 | -6.799503e-02 	 | +1.962739e-01 	 | +2.935757e-03 	 | -2.953938e-01 
1668 	 | -4.484502e-02 	 | -1.308198e-01 	 | -1.600201e-01 	 | +1.564469e-02 	 | -1.947980e-03 	 | -1.745654e-01 
1684 	 | +1.023736e-01 	 | +1.236439e-01 	 | +1.361013e-01 	 | -8.991624e-02 	 | +2.141443e-02 	 | +1.953860e-01 
1700 	 | -9.752500e-02 	 | -8.306573e-02 	 | -2.413601e-01 	 | -6.076932e-02 	 | +4.630905e-03 	 | -1.290621e-01 
1716 	 | -6.717443e-02 	 | +2.059511e-01 	 | +2.131853e-01 	 | +7.440864e-02 	 | -1.846001e-02 	 | +1.824446e-01 
1669 	 | -5.218737e-02 	 | -1.634858e-01 	 | -5.106526e-01 	 | -2.949794e-01 	 | -1.181451e-02 	 | -2.457685e-01 
1685 	 | -5.716457e-02 	 | +3.381746e-02 	 | -5.784228e-01 	 | -5.550757e-01 	 | -1.332209e-03 	 | +4.556879e-02 
1701 	 | -2.519477e-02 	 | +3.221061e-01 	 | -6.149322e-01 	 | -9.118436e-01 	 | +5.379489e-03 	 | +3.337252e-01 
1717 	 | +1.933321e-01 	 | +1.712712e-01 	 | +2.292373e-01 	 | -1.353660e-01 	 | +1.052786e-02 	 | +2.613962e-01 
1670 	 | -5.713190e-03 	 | -3.358078e-01 	 | -9.182744e-01 	 | -5.767534e-01 	 | -9.210312e-03 	 | -3.878292e-01 
1686 	 | +3.993532e-02 	 | +3.012965e-01 	 | -3.167990e-01 	 | -6.580309e-01 	 | -7.270349e-03 	 | +3.832898e-01 
1702 	 | -1.299599e-01 	 | -1.464776e-01 	 | +4.048623e-01 	 | +6.812998e-01 	 | -1.204816e-02 	 | -2.535913e-01 
1718 	 | +1.622969e-01 	 | +3.679938e-01 	 | +5.052448e-01 	 | -2.504593e-02 	 | -1.550446e-02 	 | +5.488310e-01 
1671 	 | +2.479571e-02 	 | +1.906263e-01 	 | +5.735255e-01 	 | +3.581035e-01 	 | +1.707882e-02 	 | +2.107487e-01 
1687 	 | -1.030071e+00 	 | -6.677100e-03 	 | -4.672027e-01 	 | +5.695456e-01 	 | -2.637054e-02 	 | -6.655389e-02 
1703 	 | -2.021834e-01 	 | -7.648189e-02 	 | +1.931611e-01 	 | +4.718263e-01 	 | +1.574826e-02 	 | -2.255184e-01 
1719 	 | +1.094361e-01 	 | +2.544848e-01 	 | +7.406898e-01 	 | +3.767690e-01 	 | -4.565386e-03 	 | +3.498040e-01 
1672 	 | -9.349617e-01 	 | +1.408348e-01 	 | -6.527499e-02 	 | +7.288519e-01 	 | -2.178870e-02 	 | +1.408582e-01 
1688 	 | -5.227153e-02 	 | -2.116710e-01 	 | -2.240831e-01 	 | +3.985945e-02 	 | +1.223994e-02 	 | -2.440568e-01 
1704 	 | +2.857191e-02 	 | +1.530749e-01 	 | +7.983172e-02 	 | -1.018151e-01 	 | +2.998533e-03 	 | +1.202664e-01 
1720 	 | -1.223144e-02 	 | +1.089998e-01 	 | -6.242501e-01 	 | -7.210185e-01 	 | -1.004518e-03 	 | +1.450803e-01 
1673 	 | -2.868091e-03 	 | +2.431181e-01 	 | +5.930493e-01 	 | +3.527993e-01 	 | +5.791896e-03 	 | +2.750662e-01 
1689 	 | +9.331373e-03 	 | -3.680938e-01 	 | -5.734474e-01 	 | -2.146850e-01 	 | -1.168775e-02 	 | -4.251872e-01 
1705 	 | -6.096101e-02 	 | +1.337322e-01 	 | -3.522641e-01 	 | -4.250353e-01 	 | +4.978135e-03 	 | +1.487963e-01 
1721 	 | +7.587879e-03 	 | -7.625120e-02 	 | -4.078267e-01 	 | -3.391634e-01 	 | -2.369349e-03 	 | -2.080559e-02 
1674 	 | -3.051570e-02 	 | +2.510185e-02 	 | -2.100572e-01 	 | -2.046434e-01 	 | -2.499012e-03 	 | +5.022016e-02 
1690 	 | -5.016999e-03 	 | -5.771749e-01 	 | -7.233536e-01 	 | -1.411618e-01 	 | -9.891266e-03 	 | -6.631060e-01 
1706 	 | +3.804082e-02 	 | +9.259413e-02 	 | -5.194164e-02 	 | -1.825766e-01 	 | -2.261734e-03 	 | +1.535058e-01 
1722 	 | +9.361492e-02 	 | +4.171546e-01 	 | -7.042043e-02 	 | -5.811900e-01 	 | +1.798299e-02 	 | +5.591004e-01 
1675 	 | +4.919240e-02 	 | +1.322232e-01 	 | +5.010611e-01 	 | +3.196454e-01 	 | -3.219209e-02 	 | +2.229692e-01 
1691 	 | +3.536434e-02 	 | -4.088534e-01 	 | -3.921341e-01 	 | -1.864513e-02 	 | -4.650922e-03 	 | -3.787886e-01 
1707 	 | -1.981221e-02 	 | -1.806936e-01 	 | +1.854388e-01 	 | +3.859446e-01 	 | +1.893154e-02 	 | -1.968037e-01 
1723 	 | +1.807794e-02 	 | +4.666688e-01 	 | +9.490803e-02 	 | -3.898387e-01 	 | +6.143414e-03 	 | +4.549198e-01 
1676 	 | -5.194811e-02 	 | -1.802583e-01 	 | -1.054084e-01 	 | +1.267981e-01 	 | -1.354059e-03 	 | -2.457123e-01 
1692 	 | -2.321791e-02 	 | -4.475584e-01 	 | -9.389111e-01 	 | -4.681349e-01 	 | -2.210174e-02 	 | -5.446549e-01 
1708 	 | +1.025451e+00 	 | +2.418090e-01 	 | +8.642709e-01 	 | -4.029891e-01 	 | +3.437066e-03 	 | +3.666983e-01 
1724 	 | -4.533735e-02 	 | +2.100431e-02 	 | +3.900458e-02 	 | +6.333762e-02 	 | -1.657257e-02 	 | -5.295092e-02 
1677 	 | +1.062023e-02 	 | -2.700647e-02 	 | -1.917305e-01 	 | -1.753442e-01 	 | +1.288658e-02 	 | -2.828397e-02 
1693 	 | +6.114061e-02 	 | -1.527640e-01 	 | -6.363300e-01 	 | -5.447066e-01 	 | -1.140463e-02 	 | -1.105323e-01 
1709 	 | -1.656611e-02 	 | -2.944039e-02 	 | -1.442928e-01 	 | -9.828632e-02 	 | -8.767418e-03 	 | -3.971581e-02 
1725 	 | +5.001638e-02 	 | +4.620434e-01 	 | +1.063151e-01 	 | -4.057447e-01 	 | +8.126508e-03 	 | +5.613869e-01 
1678 	 | +4.077680e-02 	 | -4.942808e-02 	 | -2.360670e-01 	 | -2.274157e-01 	 | +8.653795e-03 	 | -1.074009e-01 
1694 	 | -1.565088e-01 	 | -2.522262e-01 	 | -4.625775e-01 	 | -5.384247e-02 	 | +1.004953e-02 	 | -3.553317e-01 
1710 	 | +7.048289e-02 	 | +4.054726e-01 	 | -2.107366e-02 	 | -4.970292e-01 	 | -1.083070e-02 	 | +4.616351e-01 
1726 	 | -5.148757e-03 	 | +8.888732e-02 	 | +1.128132e-01 	 | +2.907461e-02 	 | +3.518584e-03 	 | +9.760250e-02 
1679 	 | +4.585706e-02 	 | -6.857711e-02 	 | +2.117219e-01 	 | +2.344420e-01 	 | +6.757317e-03 	 | -5.333090e-03 
1695 	 | -1.843380e-01 	 | -2.028987e-01 	 | -6.428734e-01 	 | -2.556367e-01 	 | -1.320082e-02 	 | -3.422586e-01 
1711 	 | -8.705997e-02 	 | +2.809769e-01 	 | -4.309934e-02 	 | -2.370163e-01 	 | +1.184976e-02 	 | +2.278113e-01 
1727 	 | -6.669173e-02 	 | -3.549194e-01 	 | +4.350799e-02 	 | +4.651191e-01 	 | -3.390145e-03 	 | -4.543336e-01 
1680 	 | +1.051930e-01 	 | -6.247255e-03 	 | +2.481615e-01 	 | +1.492158e-01 	 | -6.892630e-03 	 | +6.851312e-02 
1696 	 | -2.155928e-01 	 | -2.567777e-01 	 | -5.201515e-01 	 | -4.778099e-02 	 | -5.413623e-03 	 | -3.622436e-01 
1712 	 | +5.856727e-02 	 | -1.962486e-01 	 | -6.577323e-02 	 | +7.190806e-02 	 | +1.661889e-02 	 | -1.459074e-01 
1728 	 | +1.334548e-01 	 | +5.502592e-02 	 | -5.829423e-01 	 | -7.714230e-01 	 | -1.278182e-02 	 | +1.256381e-01 
1729 	 | -3.806952e-02 	 | -1.149693e-01 	 | +6.022300e-02 	 | +2.132618e-01 	 | +1.297861e-02 	 | -1.533332e-01 
1745 	 | -1.088892e-03 	 | +1.435601e-01 	 | -4.472022e-01 	 | -5.896734e-01 	 | +1.461050e-02 	 | +1.558980e-01 
1761 	 | -9.945274e-03 	 | +5.594600e-02 	 | -4.997445e-01 	 | -5.457452e-01 	 | -6.541924e-03 	 | -1.662720e-02 
1777 	 | -7.195648e-02 	 | -4.309898e-01 	 | +2.739400e-02 	 | +5.303403e-01 	 | +1.122560e-02 	 | -5.588626e-01 
1730 	 | +5.093175e-02 	 | +2.887182e-01 	 | +1.862265e-01 	 | -1.534234e-01 	 | -2.163851e-03 	 | +3.222882e-01 
1746 	 | +1.989984e-03 	 | -1.590381e-01 	 | -3.407548e-02 	 | +1.229727e-01 	 | +1.413428e-02 	 | -1.858401e-01 
1762 	 | +2.306407e-02 	 | -2.000670e-02 	 | -7.000137e-01 	 | -7.030711e-01 	 | +3.779546e-03 	 | -5.224066e-02 
1778 	 | -3.155346e-03 	 | +4.272932e-01 	 | +4.135862e-01 	 | -1.055165e-02 	 | +8.486674e-03 	 | +4.190810e-01 
1731 	 | +6.647891e-03 	 | +2.158001e-01 	 | -8.411563e-02 	 | -3.065636e-01 	 | +7.043545e-04 	 | +2.424819e-01 
1747 	 | +5.292037e-03 	 | +3.676359e-01 	 | -3.374547e-01 	 | -7.103827e-01 	 | -2.811461e-03 	 | +4.176920e-01 
1763 	 | +4.454173e-02 	 | +3.832543e-01 	 | -1.846531e-01 	 | -6.124491e-01 	 | +5.899063e-03 	 | +5.239257e-01 
1779 	 | -5.744412e-02 	 | -2.510983e-01 	 | -1.517410e-01 	 | +1.568014e-01 	 | +1.706459e-02 	 | -2.797050e-01 
1732 	 | +9.747940e-02 	 | +1.698331e-01 	 | -2.686930e-01 	 | -5.360056e-01 	 | +2.870706e-03 	 | +1.696363e-01 
1748 	 | -3.492215e-02 	 | +6.086772e-01 	 | +6.637955e-02 	 | -5.073755e-01 	 | -3.573370e-02 	 | +6.691348e-01 
1764 	 | -1.145998e-02 	 | -4.256891e-01 	 | -3.958740e-01 	 | +4.127506e-02 	 | +2.799381e-02 	 | -5.303953e-01 
1780 	 | -5.152014e-02 	 | +1.483407e-01 	 | -2.893726e-02 	 | -1.257579e-01 	 | -8.186054e-03 	 | +1.739851e-01 
1733 	 | -8.072326e-02 	 | -2.381259e-01 	 | -4.089064e-01 	 | -9.005728e-02 	 | +2.085960e-02 	 | -2.887505e-01 
1749 	 | +5.352320e-02 	 | +9.077038e-03 	 | -3.000514e-01 	 | -3.626517e-01 	 | -2.483691e-04 	 | +7.468807e-02 
1765 	 | -7.134125e-02 	 | +4.078949e-01 	 | -4.734753e-02 	 | -3.839012e-01 	 | -2.684342e-03 	 | +3.821855e-01 
1781 	 | +1.151227e-02 	 | +1.832465e-01 	 | +5.329256e-02 	 | -1.414662e-01 	 | +1.411297e-02 	 | +2.029664e-01 
1734 	 | -1.923652e-02 	 | -3.017596e-01 	 | -7.547798e-01 	 | -4.337837e-01 	 | +2.082587e-02 	 | -3.404534e-01 
1750 	 | -8.438532e-02 	 | -1.607804e-01 	 | -1.027695e-01 	 | +1.423962e-01 	 | -2.262556e-02 	 | -2.169584e-01 
1766 	 | +5.692258e-02 	 | -1.026075e-01 	 | -4.799676e-01 	 | -4.342827e-01 	 | +1.445116e-02 	 | -8.298960e-02 
1782 	 | +3.774653e-02 	 | +1.554113e-01 	 | +2.472163e-01 	 | +5.405844e-02 	 | -1.157757e-02 	 | +1.969462e-01 
1735 	 | +1.029685e+00 	 | +3.246643e-02 	 | +2.832841e-01 	 | -7.788676e-01 	 | +9.248825e-03 	 | +4.439832e-02 
1751 	 | -5.843903e-02 	 | -2.148829e-01 	 | -9.677408e-02 	 | +1.765479e-01 	 | +1.440782e-03 	 | -2.428098e-01 
1767 	 | +8.302387e-02 	 | -2.055474e-01 	 | -7.198225e-01 	 | -5.972989e-01 	 | +1.573496e-02 	 | -1.776730e-01 
1783 	 | +1.196289e-01 	 | -2.053130e-02 	 | -2.960833e-01 	 | -3.951810e-01 	 | -2.868267e-02 	 | +2.358346e-02 
1736 	 | -4.607279e-02 	 | +2.136237e-01 	 | +5.646672e-01 	 | +3.971163e-01 	 | +6.302273e-03 	 | +1.840886e-01 
1752 	 | -6.658675e-02 	 | -1.605294e-01 	 | -2.963780e-01 	 | -6.926182e-02 	 | +2.300211e-02 	 | -2.283655e-01 
1768 	 | -9.640253e-03 	 | -1.971502e-01 	 | -2.848837e-01 	 | -7.809327e-02 	 | -2.415238e-02 	 | -1.950950e-01 
1784 	 | +6.323292e-02 	 | -1.911016e-01 	 | -2.843979e-01 	 | -1.565292e-01 	 | -9.886842e-03 	 | -1.365498e-01 
1737 	 | -9.577798e-02 	 | -2.911497e-01 	 | +4.413914e-01 	 | +8.283191e-01 	 | -3.158267e-03 	 | -3.351822e-01 
1753 	 | -6.375699e-02 	 | +3.645858e-01 	 | -4.340132e-01 	 | -7.348420e-01 	 | -1.233292e-02 	 | +3.780535e-01 
1769 	 | +4.014536e-02 	 | +4.118752e-01 	 | -1.687495e-01 	 | -6.207701e-01 	 | -1.339770e-02 	 | +5.022492e-01 
1785 	 | -9.054311e-02 	 | +2.997308e-01 	 | -3.412899e-01 	 | -5.504776e-01 	 | -9.697881e-03 	 | +2.025624e-01 
1738 	 | -1.531099e-02 	 | -1.807800e-01 	 | -2.829619e-01 	 | -8.687088e-02 	 | -1.313935e-03 	 | -1.795205e-01 
1754 	 | +7.186749e-04 	 | -6.870648e-01 	 | -1.297302e-01 	 | +5.566159e-01 	 | -1.265966e-02 	 | -7.446918e-01 
1770 	 | -4.482838e-02 	 | +3.263638e-01 	 | -1.763535e-01 	 | -4.578889e-01 	 | +1.029887e-02 	 | +3.198045e-01 
1786 	 | -4.381312e-02 	 | +5.146343e-02 	 | +5.783031e-01 	 | +5.706528e-01 	 | +1.695690e-02 	 | +5.556442e-02 
1739 	 | +6.915384e-02 	 | +2.211766e-01 	 | +1.171161e-01 	 | -1.732144e-01 	 | +2.452766e-02 	 | +2.614979e-01 
1755 	 | -8.790400e-02 	 | +1.023427e-01 	 | -1.179472e-01 	 | -1.323859e-01 	 | +7.375174e-03 	 | +7.742818e-03 
1771 	 | -3.002474e-02 	 | -3.264443e-01 	 | -3.889028e-01 	 | -3.243369e-02 	 | -2.034774e-04 	 | -3.141945e-01 
1787 	 | +1.091588e-02 	 | +3.383833e-01 	 | +3.055830e-01 	 | -4.371615e-02 	 | +1.616923e-02 	 | +3.995734e-01 
1740 	 | -1.171426e-02 	 | -1.636769e-01 	 | +2.130812e-01 	 | +3.884723e-01 	 | +6.343234e-03 	 | -1.895559e-01 
1756 	 | -4.755636e-02 	 | -5.471734e-02 	 | +4.854728e-01 	 | +5.877465e-01 	 | -1.764330e-02 	 | -1.765625e-01 
1772 	 | -2.561287e-03 	 | +1.694703e-01 	 | -5.845557e-02 	 | -2.253645e-01 	 | +4.838178e-03 	 | +1.653170e-01 
1788 	 | +6.052655e-02 	 | -4.132872e-01 	 | +6.354969e-04 	 | +3.533961e-01 	 | +8.556524e-04 	 | -4.137614e-01 
1741 	 | +5.123769e-02 	 | -4.574437e-01 	 | +5.247152e-01 	 | +9.309212e-01 	 | -1.247842e-02 	 | -4.615151e-01 
1757 	 | +1.721157e-03 	 | -8.992399e-02 	 | -2.641337e-01 	 | -1.759308e-01 	 | -9.086287e-03 	 | -7.584729e-02 
1773 	 | +1.142627e-01 	 | +4.878439e-01 	 | +7.077995e-02 	 | -5.313266e-01 	 | +1.488909e-02 	 | +5.943676e-01 
1789 	 | -1.009455e+00 	 | -5.766305e-02 	 | -1.104320e+00 	 | -3.720236e-02 	 | +4.716268e-03 	 | -9.815016e-02 
1742 	 | -8.970159e-02 	 | -4.201352e-01 	 | +1.689943e-02 	 | +5.267362e-01 	 | -1.351252e-02 	 | -5.301885e-01 
1758 	 | +9.604788e-02 	 | -5.861145e-01 	 | +4.706257e-01 	 | +9.606923e-01 	 | +1.179831e-02 	 | -5.725655e-01 
1774 	 | -4.628826e-02 	 | -3.000765e-02 	 | +1.489385e-01 	 | +2.252344e-01 	 | -1.976292e-02 	 | -9.651653e-02 
1790 	 | +7.537036e-02 	 | +2.387781e-01 	 | -1.205460e-02 	 | -3.262030e-01 	 | +4.591721e-03 	 | +2.968230e-01 
1743 	 | -1.016775e+00 	 | +1.714690e-01 	 | +2.202754e-01 	 | +1.065582e+00 	 | -8.386319e-03 	 | +1.206382e-01 
1759 	 | -1.943012e-02 	 | -2.802879e-01 	 | +1.647870e-01 	 | +4.645050e-01 	 | +1.006915e-02 	 | -3.336349e-01 
1775 	 | +3.186762e-02 	 | +3.100036e-01 	 | -4.928179e-02 	 | -3.911530e-01 	 | +3.843863e-03 	 | +4.074585e-01 
1791 	 | -1.104063e-01 	 | -2.814197e-01 	 | -2.079203e-02 	 | +3.710340e-01 	 | -4.322652e-03 	 | -4.088869e-01 
1744 	 | +6.610857e-02 	 | +2.007568e-01 	 | +4.392890e-01 	 | +1.724236e-01 	 | +8.932569e-05 	 | +2.385763e-01 
1760 	 | -1.952461e-02 	 | +1.118102e-01 	 | +3.233940e-01 	 | +2.311084e-01 	 | +1.152058e-02 	 | +1.565197e-01 
1776 	 | -3.249324e-02 	 | -1.845907e-01 	 | +9.426448e-02 	 | +3.113484e-01 	 | +6.953358e-03 	 | -2.791069e-01 
1792 	 | +6.457281e-02 	 | +5.501982e-01 	 | -6.291904e-02 	 | -6.776900e-01 	 | +1.103739e-02 	 | +6.474567e-01 
1793 	 | +4.631256e-02 	 | -1.334018e-01 	 | -2.095765e-01 	 | -1.224873e-01 	 | -7.743689e-03 	 | -1.204259e-01 
1809 	 | +1.157029e-01 	 | +6.077572e-02 	 | +8.868212e-02 	 | -8.779653e-02 	 | -8.488160e-03 	 | +6.281484e-02 
1825 	 | -4.394629e-04 	 | +5.877479e-01 	 | +1.483678e-01 	 | -4.389407e-01 	 | +2.513013e-02 	 | +6.700892e-01 
1841 	 | +1.676016e-02 	 | -1.868013e-01 	 | +4.550083e-02 	 | +2.155420e-01 	 | +1.644627e-02 	 | -2.021412e-01 
1794 	 | -4.927596e-02 	 | -3.512520e-02 	 | +2.687787e-01 	 | +3.531799e-01 	 | -3.484550e-03 	 | -1.148694e-01 
1810 	 | -2.322487e-02 	 | -2.668509e-01 	 | -3.871630e-01 	 | -9.708728e-02 	 | +6.228901e-03 	 | -3.106787e-01 
1826 	 | +7.514390e-02 	 | -1.347159e-01 	 | -3.832290e-01 	 | -3.236571e-01 	 | -6.168291e-03 	 | -8.543037e-02 
1842 	 | -9.674024e-03 	 | -1.918889e-01 	 | +1.637835e-02 	 | +2.179413e-01 	 | +6.413044e-03 	 | -2.433559e-01 
1795 	 | -4.005708e-02 	 | -1.306065e-01 	 | -5.537561e-01 	 | -3.830924e-01 	 | +1.220207e-02 	 | -1.697803e-01 
1811 	 | +3.843813e-03 	 | +5.234180e-02 	 | -3.142254e-01 	 | -3.704110e-01 	 | +2.306482e-02 	 | +6.701052e-02 
1827 	 | +1.553597e-01 	 | +3.333505e-02 	 | +2.942361e-01 	 | +1.055413e-01 	 | -8.341145e-03 	 | +1.297359e-01 
1843 	 | -7.397512e-02 	 | +3.134267e-02 	 | -2.275092e-01 	 | -1.848767e-01 	 | -1.543003e-02 	 | +2.015503e-02 
1796 	 | -1.542579e-02 	 | +2.335857e-01 	 | +1.563100e-01 	 | -6.184993e-02 	 | -1.451546e-02 	 | +2.407511e-01 
1812 	 | +8.825590e-02 	 | +6.520553e-02 	 | -2.398963e-01 	 | -3.933578e-01 	 | +1.653578e-02 	 | +1.221751e-01 
1828 	 | -6.109132e-02 	 | +1.861860e-02 	 | +1.688062e-01 	 | +2.112790e-01 	 | +2.277607e-03 	 | +1.380276e-02 
1844 	 | -6.135115e-02 	 | -2.841823e-01 	 | -2.115510e-01 	 | +1.339824e-01 	 | -2.277680e-02 	 | -2.906715e-01 
1797 	 | +1.355165e-01 	 | +2.944876e-03 	 | +1.912806e-01 	 | +5.281923e-02 	 | -1.471604e-03 	 | +1.696474e-01 
1813 	 | -5.015177e-02 	 | +1.233368e-01 	 | -1.312291e-01 	 | -2.044142e-01 	 | +1.972471e-02 	 | +1.125216e-01 
1829 	 | +4.705371e-02 	 | +3.800646e-01 	 | +3.389194e-02 	 | -3.932264e-01 	 | +1.129585e-02 	 | +4.233203e-01 
1845 	 | +8.895584e-01 	 | -7.584913e-01 	 | -3.936074e-01 	 | -5.246744e-01 	 | -1.132714e-02 	 | -9.897606e-01 
1798 	 | +9.518512e-02 	 | +3.437140e-01 	 | +6.093010e-01 	 | +1.704019e-01 	 | -1.790734e-03 	 | +4.261686e-01 
1814 	 | +1.685649e-02 	 | +2.005673e-01 	 | +2.221664e-02 	 | -1.952072e-01 	 | -1.570694e-02 	 | +2.144681e-01 
1830 	 | -3.510613e-02 	 | +3.759622e-01 	 | +1.987555e-01 	 | -1.421006e-01 	 | -5.100420e-03 	 | +3.366130e-01 
1846 	 | -3.329637e-02 	 | +4.301629e-02 	 | +2.827470e-01 	 | +2.730270e-01 	 | +2.899135e-03 	 | +6.437924e-02 
1799 	 | +4.172551e-02 	 | +1.587188e-01 	 | +1.385812e-02 	 | -1.865862e-01 	 | -1.422176e-02 	 | +2.448847e-01 
1815 	 | -4.163787e-02 	 | +2.698203e-01 	 | -1.042148e-01 	 | -3.323972e-01 	 | +6.792601e-03 	 | +2.745460e-01 
1831 	 | +6.912489e-02 	 | -1.397042e-01 	 | -4.726823e-01 	 | -4.021030e-01 	 | -1.857230e-03 	 | -5.183446e-02 
1847 	 | +3.089725e-03 	 | -4.814054e-02 	 | +1.972586e-01 	 | +2.423095e-01 	 | +1.431364e-02 	 | -3.335710e-03 
1800 	 | +4.736092e-03 	 | -3.437926e-02 	 | +3.158152e-01 	 | +3.454584e-01 	 | -7.157671e-03 	 | -2.523825e-02 
1816 	 | +8.271231e-02 	 | +3.382472e-02 	 | +3.556660e-01 	 | +2.391290e-01 	 | -1.356398e-02 	 | +2.826268e-02 
1832 	 | -4.582891e-02 	 | -6.577725e-02 	 | -1.703640e-01 	 | -5.875786e-02 	 | +3.337905e-03 	 | -1.209397e-01 
1848 	 | +8.933651e-02 	 | -3.018351e-01 	 | -2.957617e-01 	 | -8.326311e-02 	 | +1.130822e-02 	 | -2.201623e-01 
1801 	 | +6.407190e-02 	 | +3.830185e-01 	 | +2.844485e-01 	 | -1.626419e-01 	 | +2.451017e-02 	 | +4.847774e-01 
1817 	 | -6.991828e-02 	 | +4.188164e-01 	 | +8.642705e-01 	 | +5.153724e-01 	 | +2.096032e-03 	 | +4.275853e-01 
1833 	 | -8.796588e-03 	 | +4.020803e-01 	 | +2.858624e-01 	 | -1.074213e-01 	 | -2.823545e-02 	 | +4.288306e-01 
1849 	 | -1.087121e-01 	 | -5.658382e-01 	 | -7.533059e-01 	 | -7.875565e-02 	 | +6.395490e-04 	 | -7.349516e-01 
1802 	 | +1.723260e-02 	 | +1.212407e-02 	 | -4.380216e-01 	 | -4.673783e-01 	 | -2.474529e-02 	 | +6.245238e-02 
1818 	 | -1.116467e-01 	 | +2.068814e-01 	 | -1.641048e-01 	 | -2.593396e-01 	 | -1.798984e-02 	 | +1.574510e-01 
1834 	 | -5.148026e-02 	 | -1.822588e-01 	 | -4.224559e-01 	 | -1.887169e-01 	 | -1.605808e-02 	 | -2.276989e-01 
1850 	 | -1.893868e-02 	 | +1.537745e-01 	 | +4.701588e-01 	 | +3.353231e-01 	 | -3.605279e-04 	 | +1.593892e-01 
1803 	 | -5.919697e-02 	 | -4.680367e-01 	 | -3.652746e-01 	 | +1.619590e-01 	 | -2.233956e-02 	 | -5.906352e-01 
1819 	 | -9.361558e-01 	 | +8.828320e-01 	 | -4.768063e-01 	 | -4.234826e-01 	 | -1.604372e-02 	 | +1.034723e+00 
1835 	 | -6.557134e-02 	 | -2.934066e-01 	 | -2.207869e-01 	 | +1.381910e-01 	 | -2.020333e-02 	 | -4.497701e-01 
1851 	 | -3.750615e-02 	 | -1.633071e-01 	 | +9.099947e-02 	 | +2.918127e-01 	 | +5.996903e-05 	 | -2.546561e-01 
1804 	 | -9.836995e-02 	 | -5.298895e-01 	 | -7.767509e-01 	 | -1.484914e-01 	 | +9.699427e-03 	 | -6.655869e-01 
1820 	 | -4.796166e-02 	 | +3.601309e-01 	 | -4.894003e-01 	 | -8.015696e-01 	 | -1.437634e-02 	 | +3.779723e-01 
1836 	 | +7.959576e-02 	 | -4.456304e-01 	 | -2.959077e-01 	 | +7.012690e-02 	 | -3.414428e-03 	 | -4.177101e-01 
1852 	 | +1.213206e-01 	 | -1.842427e-01 	 | -2.841815e-01 	 | -2.212594e-01 	 | -1.284011e-03 	 | -1.600818e-01 
1805 	 | -9.924248e-01 	 | -8.066317e-02 	 | -6.153826e-01 	 | +4.577054e-01 	 | -7.241736e-03 	 | -6.449442e-02 
1821 	 | -4.273771e-02 	 | +2.708057e-02 	 | -2.943007e-02 	 | -1.377294e-02 	 | +1.447196e-02 	 | +2.633650e-02 
1837 	 | -2.324872e-02 	 | +2.325999e-02 	 | -3.961268e-01 	 | -3.961380e-01 	 | +1.613242e-02 	 | +2.852883e-02 
1853 	 | -9.392113e-02 	 | +1.159392e-02 	 | -1.748689e-01 	 | -9.254171e-02 	 | -7.504705e-03 	 | -7.480591e-02 
1806 	 | +1.019649e+00 	 | +7.080581e-02 	 | +5.270024e-01 	 | -5.634523e-01 	 | -6.249565e-03 	 | +1.301528e-01 
1822 	 | -1.218526e-01 	 | -2.499415e-01 	 | -1.489261e-01 	 | +2.228680e-01 	 | +1.501300e-02 	 | -3.468694e-01 
1838 	 | +1.501040e-02 	 | -2.870252e-01 	 | +5.308666e-01 	 | +8.028814e-01 	 | -1.314096e-02 	 | -2.594676e-01 
1854 	 | -1.076392e-01 	 | -1.094988e-02 	 | +5.715167e-01 	 | +6.901058e-01 	 | +1.785897e-02 	 | -5.387303e-02 
1807 	 | -1.389181e-01 	 | -1.889109e-01 	 | +4.396535e-01 	 | +7.674825e-01 	 | -2.831725e-03 	 | -3.070325e-01 
1823 	 | -8.320481e-02 	 | -3.201028e-01 	 | -3.835410e-01 	 | +1.976668e-02 	 | +1.209418e-02 	 | -3.259025e-01 
1839 	 | -4.979549e-03 	 | +1.480947e-01 	 | +2.934050e-01 	 | +1.502898e-01 	 | -4.661292e-03 	 | +1.391821e-01 
1855 	 | -8.778726e-01 	 | -1.622656e-02 	 | -7.593562e-01 	 | +1.347430e-01 	 | +4.932714e-03 	 | +4.104663e-02 
1808 	 | -1.112986e-01 	 | -3.971581e-02 	 | -4.686049e-02 	 | +1.041539e-01 	 | +1.428472e-02 	 | -9.679112e-02 
1824 	 | -6.017797e-02 	 | -3.577006e-01 	 | -3.754989e-01 	 | +4.237963e-02 	 | -1.019232e-02 	 | -4.265262e-01 
1840 	 | -1.295801e-01 	 | +1.959993e-01 	 | +4.333683e-01 	 | +3.669491e-01 	 | -1.630313e-02 	 | +5.546573e-02 
1856 	 | -3.092005e-02 	 | -5.697463e-01 	 | -7.606141e-01 	 | -1.599478e-01 	 | -4.228022e-04 	 | -6.847430e-01 
1857 	 | +5.100085e-02 	 | +7.791964e-02 	 | +2.005440e-01 	 | +7.162351e-02 	 | -2.657441e-03 	 | +1.829153e-01 
1873 	 | +9.009487e-01 	 | +4.636410e-02 	 | +9.533367e-01 	 | +6.023924e-03 	 | +6.638175e-03 	 | +6.355100e-03 
1889 	 | -5.951120e-02 	 | +5.685840e-01 	 | +3.711473e-02 	 | -4.719581e-01 	 | +2.731926e-02 	 | +6.195575e-01 
1905 	 | +5.440686e-03 	 | -7.406657e-02 	 | -2.756693e-01 	 | -2.070434e-01 	 | -1.325746e-02 	 | -6.660562e-02 
1858 	 | -4.440027e-03 	 | -3.645189e-01 	 | -1.528006e-01 	 | +2.161584e-01 	 | +7.480395e-03 	 | -4.359812e-01 
1874 	 | +5.657882e-02 	 | +1.914475e-01 	 | +8.017260e-01 	 | +5.536997e-01 	 | -2.235567e-02 	 | +2.262253e-01 
1890 	 | -9.171992e-02 	 | +1.582398e-01 	 | +1.145970e-01 	 | +4.807704e-02 	 | +1.338458e-03 	 | +8.970837e-02 
1906 	 | +6.175361e-02 	 | -1.196875e-02 	 | +3.874856e-01 	 | +3.377007e-01 	 | -7.646617e-03 	 | -2.228030e-02 
1859 	 | -4.364067e-02 	 | -4.092381e-02 	 | -3.825084e-01 	 | -2.979440e-01 	 | +1.191165e-02 	 | -4.911262e-02 
1875 	 | +4.715803e-03 	 | +1.632036e-01 	 | +5.631319e-01 	 | +3.952125e-01 	 | -2.018417e-02 	 | +1.825508e-01 
1891 	 | -6.651598e-02 	 | +7.993969e-02 	 | +2.853684e-01 	 | +2.719447e-01 	 | +4.331932e-03 	 | +6.742841e-02 
1907 	 | +8.383804e-02 	 | -2.206527e-02 	 | +1.346616e-02 	 | -4.830661e-02 	 | +2.415786e-03 	 | -2.951431e-02 
1860 	 | +1.982013e-02 	 | +1.112685e-01 	 | +6.652500e-02 	 | -6.456361e-02 	 | +6.981453e-03 	 | +1.296220e-01 
1876 	 | +4.762745e-02 	 | -3.131630e-01 	 | +1.750206e-01 	 | +4.405562e-01 	 | -1.090976e-03 	 | -3.222149e-01 
1892 	 | +4.161391e-02 	 | -3.687825e-02 	 | -2.374207e-01 	 | -2.421564e-01 	 | +7.468944e-03 	 | +7.318822e-03 
1908 	 | +6.233991e-02 	 | +9.223005e-02 	 | -1.431729e-01 	 | -2.977429e-01 	 | +1.030850e-02 	 | +1.512456e-01 
1861 	 | -4.274657e-02 	 | +1.548694e-01 	 | -3.461653e-01 	 | -4.582881e-01 	 | -1.111513e-03 	 | +1.179365e-01 
1877 	 | +7.669709e-02 	 | +1.126241e-01 	 | +5.625209e-01 	 | +3.731998e-01 	 | -3.958532e-03 	 | +1.877432e-01 
1893 	 | -1.401766e-02 	 | -3.798783e-02 	 | -5.883171e-01 	 | -5.363116e-01 	 | -1.442321e-02 	 | -5.508484e-02 
1909 	 | +9.046773e-03 	 | -5.335128e-01 	 | +1.079970e-01 	 | +6.324630e-01 	 | -6.540131e-03 	 | -5.752384e-01 
1862 	 | +1.034463e-01 	 | +3.518811e-01 	 | +1.524175e-01 	 | -3.029098e-01 	 | -1.028465e-02 	 | +4.828801e-01 
1878 	 | -1.092006e-01 	 | +8.259414e-02 	 | +7.680860e-02 	 | +1.034151e-01 	 | -1.434559e-03 	 | +7.322391e-02 
1894 	 | +1.183492e-01 	 | +2.142337e-01 	 | -1.528084e-01 	 | -4.853912e-01 	 | +6.986241e-03 	 | +2.811164e-01 
1910 	 | +1.216090e-03 	 | -4.225530e-02 	 | -7.174489e-01 	 | -6.764097e-01 	 | -4.571731e-03 	 | -5.771488e-02 
1863 	 | +1.432918e-01 	 | +7.156566e-02 	 | +1.122370e-01 	 | -1.026205e-01 	 | -1.403639e-02 	 | +1.156470e-01 
1879 	 | -1.608246e-02 	 | -3.175120e-01 	 | +3.053196e-01 	 | +6.389141e-01 	 | +4.665312e-03 	 | -3.633577e-01 
1895 	 | -4.493215e-02 	 | -1.864747e-01 	 | -9.001234e-01 	 | -6.687166e-01 	 | -1.356109e-02 	 | -2.583664e-01 
1911 	 | +1.067759e+00 	 | -4.515531e-01 	 | +1.065661e-01 	 | -5.096398e-01 	 | -9.224802e-03 	 | -4.277050e-01 
1864 	 | +1.119351e-01 	 | +6.612100e-01 	 | +2.826400e-01 	 | -4.905051e-01 	 | +7.839733e-03 	 | +8.159040e-01 
1880 	 | -5.857133e-02 	 | +1.364579e-01 	 | +1.265320e-01 	 | +4.864537e-02 	 | +1.320615e-02 	 | +1.086074e-01 
1896 	 | +5.401819e-03 	 | +4.482859e-02 	 | +5.139056e-01 	 | +4.636752e-01 	 | -2.147224e-02 	 | +2.789068e-02 
1912 	 | +5.370405e-02 	 | -3.160602e-01 	 | +2.398811e-01 	 | +5.022372e-01 	 | +5.117015e-03 	 | -2.188138e-01 
1865 	 | -6.287888e-02 	 | -1.106301e-01 	 | -6.940197e-01 	 | -5.205108e-01 	 | -1.794275e-02 	 | -1.129282e-01 
1881 	 | -1.638387e-02 	 | -1.360641e-01 	 | -2.022531e-02 	 | +1.322227e-01 	 | -3.416166e-02 	 | -1.980317e-01 
1897 	 | +1.054306e-02 	 | -1.148272e-01 	 | +1.580968e-01 	 | +2.623810e-01 	 | -5.021839e-03 	 | -1.175867e-01 
1913 	 | -1.593633e-02 	 | +2.828236e-01 	 | -4.079851e-01 	 | -6.748724e-01 	 | +1.822773e-02 	 | +3.592328e-01 
1866 	 | -6.385804e-03 	 | +2.387672e-01 	 | -5.942743e-01 	 | -8.266557e-01 	 | -7.904722e-04 	 | +2.552879e-01 
1882 	 | -4.494654e-02 	 | -1.414500e-01 	 | -2.548199e-01 	 | -6.842335e-02 	 | -2.326133e-03 	 | -2.043157e-01 
1898 	 | -9.653246e-01 	 | +5.199384e-03 	 | -3.585732e-01 	 | +6.015520e-01 	 | +1.210512e-02 	 | +4.939613e-02 
1914 	 | +9.007133e-01 	 | -2.718979e-01 	 | +8.497840e-01 	 | +2.209687e-01 	 | +1.419123e-02 	 | -3.603225e-01 
1867 	 | +9.974175e-02 	 | +1.253664e-01 	 | -3.711279e-01 	 | -5.962360e-01 	 | +2.791401e-02 	 | +2.279644e-01 
1883 	 | -4.106863e-02 	 | +4.989834e-02 	 | -1.405816e-01 	 | -1.494113e-01 	 | +1.814348e-02 	 | +3.772147e-02 
1899 	 | -6.463708e-02 	 | -1.142277e-01 	 | -7.297007e-01 	 | -5.508360e-01 	 | +9.760241e-03 	 | -1.670475e-01 
1915 	 | +2.139865e-02 	 | +3.997493e-01 	 | +1.304821e-01 	 | -2.906658e-01 	 | +1.217797e-02 	 | +4.708697e-01 
1868 	 | +1.253660e-02 	 | +4.249703e-02 	 | +1.715324e-01 	 | +1.164988e-01 	 | +1.800285e-02 	 | +8.159110e-02 
1884 	 | +8.779535e-02 	 | -4.450338e-03 	 | +1.026567e-01 	 | +1.931169e-02 	 | -1.674783e-02 	 | +1.012278e-01 
1900 	 | +4.398131e-02 	 | +2.577566e-01 	 | -3.449600e-01 	 | -6.466979e-01 	 | +4.697137e-03 	 | +2.963751e-01 
1916 	 | -9.816723e-03 	 | -5.015143e-02 	 | -1.481520e-01 	 | -8.818386e-02 	 | -1.495145e-02 	 | -4.616260e-02 
1869 	 | +4.393767e-02 	 | -7.551670e-02 	 | +2.328838e-01 	 | +2.644628e-01 	 | +1.464248e-02 	 | -6.782280e-02 
1885 	 | +9.807363e-02 	 | +1.633411e-01 	 | -4.405585e-01 	 | -7.019732e-01 	 | +1.444907e-02 	 | +2.243076e-01 
1901 	 | +3.018709e-02 	 | +1.214732e-01 	 | -5.706756e-01 	 | -7.223359e-01 	 | +1.516159e-02 	 | +1.025454e-01 
1917 	 | +1.014077e-01 	 | -1.065856e-01 	 | -1.242337e-01 	 | -1.190557e-01 	 | +2.197941e-03 	 | -8.255949e-02 
1870 	 | -1.272891e-01 	 | -3.715867e-01 	 | -8.128778e-01 	 | -3.140020e-01 	 | +8.836957e-03 	 | -5.045217e-01 
1886 	 | +1.427106e-01 	 | +1.143938e-01 	 | -1.457615e-01 	 | -4.028659e-01 	 | -1.431478e-02 	 | +2.565866e-01 
1902 	 | +5.377197e-02 	 | +1.054042e-01 	 | -2.947525e-01 	 | -4.539286e-01 	 | +1.118099e-02 	 | +1.342821e-01 
1918 	 | -3.780906e-02 	 | +1.029663e-01 	 | +8.161542e-01 	 | +7.509970e-01 	 | +2.415206e-02 	 | +8.901518e-02 
1871 	 | -1.144437e+00 	 | +3.338921e-01 	 | -4.358103e-01 	 | +3.747347e-01 	 | +8.929901e-03 	 | +3.015839e-01 
1887 	 | -2.090752e-02 	 | +1.871627e-01 	 | +1.848472e-02 	 | -1.477704e-01 	 | +4.259306e-03 	 | +1.990696e-01 
1903 	 | -2.607088e-02 	 | -7.178940e-03 	 | -4.357527e-01 	 | -4.025028e-01 	 | -6.511163e-03 	 | -6.829248e-02 
1919 	 | -4.946143e-02 	 | +5.022275e-02 	 | +1.730803e-01 	 | +1.723190e-01 	 | +2.095867e-02 	 | +1.141582e-02 
1872 	 | +6.088797e-02 	 | +2.970181e-01 	 | -2.409358e-01 	 | -5.988418e-01 	 | +1.621527e-02 	 | +3.396531e-01 
1888 	 | +8.564817e-02 	 | +2.314975e-01 	 | +6.696210e-01 	 | +3.524753e-01 	 | -2.034268e-02 	 | +3.338702e-01 
1904 	 | -1.105226e-01 	 | -1.424222e-01 	 | -4.019603e-01 	 | -1.490154e-01 	 | +1.349574e-02 	 | -2.654070e-01 
1920 	 | +1.147896e-01 	 | -1.903280e-01 	 | +4.190796e-01 	 | +4.946181e-01 	 | +6.835081e-03 	 | -1.037835e-01 
1921 	 | -1.132182e+00 	 | +1.825004e-01 	 | -4.116114e-01 	 | +5.380700e-01 	 | -2.477830e-03 	 | +1.248202e-01 
1937 	 | +3.522726e-02 	 | +3.049189e-01 	 | +1.442769e-01 	 | -1.958692e-01 	 | +1.462767e-02 	 | +3.298883e-01 
1953 	 | -6.467381e-02 	 | -1.385289e-02 	 | +3.554870e-01 	 | +4.340137e-01 	 | -1.861720e-03 	 | -7.200316e-02 
1969 	 | -5.914323e-02 	 | -1.269225e-01 	 | +1.422932e-01 	 | +3.283589e-01 	 | -1.463125e-02 	 | -2.344573e-01 
1922 	 | -3.281428e-02 	 | -4.346391e-01 	 | +1.950769e-01 	 | +6.625302e-01 	 | -6.943317e-03 	 | -5.263984e-01 
1938 	 | +2.793666e-02 	 | -2.440558e-01 	 | +5.496128e-01 	 | +7.657319e-01 	 | -2.190871e-02 	 | -2.855367e-01 
1954 	 | +1.244783e-01 	 | +1.636321e-01 	 | -2.898965e-01 	 | -5.780069e-01 	 | +2.081339e-03 	 | +2.663780e-01 
1970 	 | -5.062007e-03 	 | +1.538643e-01 	 | +9.582447e-02 	 | -5.297785e-02 	 | +3.450171e-02 	 | +1.412252e-01 
1923 	 | +7.123422e-02 	 | +4.977650e-02 	 | +2.271526e-01 	 | +1.061419e-01 	 | +8.574662e-03 	 | +6.652878e-02 
1939 	 | -5.763651e-02 	 | +2.165761e-01 	 | +3.697744e-01 	 | +2.108348e-01 	 | +3.794793e-04 	 | +1.869285e-01 
1955 	 | +6.356058e-03 	 | +3.554202e-01 	 | +1.077242e-01 	 | -2.540521e-01 	 | +1.408478e-02 	 | +3.901016e-01 
1971 	 | -9.705878e-04 	 | +1.230235e-01 	 | -3.076030e-01 	 | -4.296560e-01 	 | -7.829207e-03 	 | +1.659167e-01 
1924 	 | -3.906368e-02 	 | -7.641131e-02 	 | -3.960942e-01 	 | -2.806192e-01 	 | +1.852575e-02 	 | -2.806442e-02 
1940 	 | +1.135536e+00 	 | +4.323726e-01 	 | +5.129917e-01 	 | -1.054917e+00 	 | -7.317853e-03 	 | +5.685892e-01 
1956 	 | +3.949137e-02 	 | -1.720359e-01 	 | +3.191107e-01 	 | +4.516552e-01 	 | -1.430590e-02 	 | -1.797369e-01 
1972 	 | +1.520366e-02 	 | -2.941958e-01 	 | -2.600874e-01 	 | +1.890477e-02 	 | +9.145074e-03 	 | -2.728440e-01 
1925 	 | -3.290893e-02 	 | -6.198712e-02 	 | -2.510435e-02 	 | +6.979169e-02 	 | +3.561996e-03 	 | -1.108795e-01 
1941 	 | +4.973280e-02 	 | +2.175837e-01 	 | -4.025495e-02 	 | -3.075715e-01 	 | -5.183789e-03 	 | +3.329799e-01 
1957 	 | +1.794849e-02 	 | -3.510952e-01 	 | -1.136214e-01 	 | +2.195253e-01 	 | -3.348426e-02 	 | -3.659814e-01 
1973 	 | +6.886523e-02 	 | +1.634682e-01 	 | +3.095219e-01 	 | +7.718845e-02 	 | +7.076019e-03 	 | +2.176720e-01 
1926 	 | -1.243344e-01 	 | +2.970542e-02 	 | -5.524072e-01 	 | -4.577782e-01 	 | -1.396182e-03 	 | -7.742650e-02 
1942 	 | +1.233682e-02 	 | +9.200855e-02 	 | +3.918411e-01 	 | +2.874957e-01 	 | +1.906275e-04 	 | +9.320174e-02 
1958 	 | +5.232970e-02 	 | -7.054019e-02 	 | -4.441156e-02 	 | -2.620107e-02 	 | +1.534379e-02 	 | -7.832235e-02 
1974 	 | -9.798337e-01 	 | +9.719326e-02 	 | -3.529244e-01 	 | +5.297161e-01 	 | +1.672818e-02 	 | +1.484617e-01 
1927 	 | -9.071551e-01 	 | +1.709256e-01 	 | -4.811987e-01 	 | +2.550308e-01 	 | -4.689256e-03 	 | +2.310574e-01 
1943 	 | +2.070062e-02 	 | +8.206652e-02 	 | -1.147977e-01 	 | -2.175648e-01 	 | -2.585699e-02 	 | +1.021179e-01 
1959 	 | -9.775095e-02 	 | -2.575417e-01 	 | -2.566829e-01 	 | +9.860977e-02 	 | +1.545175e-02 	 | -3.654833e-01 
1975 	 | +4.447751e-02 	 | +1.045960e-01 	 | -6.216498e-02 	 | -2.112384e-01 	 | -1.567508e-03 	 | +1.335827e-01 
1928 	 | -9.693376e-02 	 | +6.993163e-03 	 | +1.368518e-01 	 | +2.267924e-01 	 | +4.192100e-03 	 | -3.201104e-02 
1944 	 | +1.077567e-01 	 | -3.776710e-01 	 | -2.429694e-01 	 | +2.694490e-02 	 | -9.505342e-03 	 | -3.225504e-01 
1960 	 | +1.157432e-01 	 | -2.975332e-01 	 | -1.945657e-02 	 | +1.623334e-01 	 | -2.466164e-03 	 | -2.654359e-01 
1976 	 | +2.700143e-02 	 | +4.570794e-02 	 | +3.353299e-01 	 | +2.626205e-01 	 | -1.340291e-02 	 | +2.671231e-02 
1929 	 | +6.996834e-02 	 | -1.877069e-02 	 | -1.118269e+00 	 | -1.169466e+00 	 | -7.976797e-03 	 | -2.729127e-02 
1945 	 | -5.796628e-02 	 | -5.964248e-01 	 | +8.123269e-02 	 | +7.356237e-01 	 | -1.044106e-02 	 | -7.982050e-01 
1961 	 | -4.002227e-02 	 | -4.677951e-01 	 | +4.798070e-02 	 | +5.557981e-01 	 | -4.539102e-03 	 | -5.949297e-01 
1977 	 | -1.470334e-01 	 | +3.088922e-02 	 | +1.319629e-01 	 | +2.481071e-01 	 | +1.172250e-02 	 | -8.343580e-02 
1930 	 | -9.845581e-04 	 | -1.598884e-01 	 | +3.551510e-01 	 | +5.160240e-01 	 | -3.398243e-03 	 | -2.080841e-01 
1946 	 | -3.755539e-02 	 | +1.122578e-01 	 | +2.469761e-01 	 | +1.722737e-01 	 | -3.851532e-03 	 | +9.318789e-02 
1962 	 | -1.428354e-02 	 | +8.212215e-02 	 | +4.274942e-01 	 | +3.596556e-01 	 | +1.928905e-02 	 | +5.171037e-02 
1978 	 | -1.402548e-02 	 | +1.812679e-01 	 | +2.689733e-01 	 | +1.017309e-01 	 | +6.609704e-03 	 | +1.463929e-01 
1931 	 | +8.137869e-02 	 | +9.100343e-02 	 | +1.810921e-01 	 | +8.709958e-03 	 | -1.203502e-02 	 | +1.692008e-01 
1947 	 | +5.974958e-02 	 | +4.693073e-01 	 | +3.784630e-01 	 | -1.505939e-01 	 | -1.044326e-02 	 | +5.955869e-01 
1963 	 | +1.476986e-01 	 | -8.565342e-02 	 | +3.649444e-01 	 | +3.028992e-01 	 | -1.091966e-02 	 | -6.589960e-03 
1979 	 | -1.216118e-01 	 | -2.516704e-02 	 | +1.333962e-01 	 | +2.801750e-01 	 | -2.877158e-03 	 | -1.530195e-01 
1932 	 | -7.585602e-02 	 | +3.574325e-02 	 | +6.345690e-02 	 | +1.035697e-01 	 | +3.255196e-03 	 | -1.573930e-02 
1948 	 | +1.187471e-01 	 | +3.271565e-01 	 | +6.164955e-02 	 | -3.842540e-01 	 | -8.817425e-03 	 | +4.626385e-01 
1964 	 | -3.621948e-02 	 | -9.709899e-02 	 | +7.587014e-02 	 | +2.091886e-01 	 | -5.471412e-03 	 | -1.793855e-01 
1980 	 | +1.191023e-02 	 | +1.841542e-01 	 | +3.208188e-01 	 | +1.247543e-01 	 | +2.126939e-02 	 | +1.959323e-01 
1933 	 | +6.225046e-02 	 | -4.013407e-02 	 | -1.623556e-01 	 | -1.844720e-01 	 | -1.742433e-02 	 | +3.577290e-02 
1949 	 | -6.292532e-02 	 | -2.503235e-01 	 | +1.022003e-01 	 | +4.154491e-01 	 | -5.432117e-03 	 | -3.354014e-01 
1965 	 | -1.345439e-02 	 | -4.079160e-01 	 | -1.378573e-01 	 | +2.835130e-01 	 | -7.673141e-03 	 | -4.825380e-01 
1981 	 | -1.040740e-01 	 | -5.869358e-01 	 | -2.848524e-01 	 | +4.061575e-01 	 | +1.054648e-02 	 | -7.285226e-01 
1934 	 | -6.685024e-02 	 | -8.185421e-02 	 | +1.055134e-01 	 | +2.542178e-01 	 | +8.112506e-03 	 | -9.414631e-02 
1950 	 | +1.803315e-02 	 | -8.201518e-02 	 | -7.724039e-01 	 | -7.084218e-01 	 | -6.543573e-03 	 | -5.565728e-02 
1966 	 | -5.686233e-02 	 | +3.626179e-02 	 | +1.077313e-01 	 | +1.283319e-01 	 | -6.368967e-03 	 | -1.593108e-02 
1982 	 | -1.682955e-01 	 | -7.146171e-02 	 | -3.911931e-01 	 | -1.514359e-01 	 | +1.198558e-02 	 | -1.318176e-01 
1935 	 | -4.751741e-02 	 | +5.389195e-02 	 | -2.090607e-01 	 | -2.154353e-01 	 | -2.041525e-02 	 | -2.449315e-02 
1951 	 | -5.123838e-02 	 | -2.850801e-01 	 | -2.101565e-01 	 | +1.261620e-01 	 | +5.487069e-03 	 | -3.403929e-01 
1967 	 | -6.958426e-02 	 | +1.405626e-01 	 | +1.103221e-01 	 | +3.934383e-02 	 | +9.638345e-03 	 | +1.337156e-01 
1983 	 | -3.228866e-02 	 | -4.492184e-01 	 | -5.901937e-01 	 | -1.086866e-01 	 | -7.873845e-03 	 | -5.049377e-01 
1936 	 | -2.047131e-02 	 | +7.555970e-04 	 | +2.727101e-01 	 | +2.924259e-01 	 | -6.968378e-03 	 | -5.129304e-02 
1952 	 | +7.828965e-02 	 | -9.708383e-02 	 | +5.052591e-01 	 | +5.240533e-01 	 | -2.676772e-03 	 | -5.472124e-02 
1968 	 | +2.585511e-02 	 | -1.068895e-02 	 | +6.869570e-01 	 | +6.717908e-01 	 | -1.125469e-02 	 | -9.776943e-03 
1984 	 | +5.760095e-02 	 | -1.243212e-01 	 | -4.729825e-01 	 | -4.062623e-01 	 | -7.161290e-03 	 | -7.015062e-02 
1985 	 | -1.350419e-01 	 | +1.562518e-01 	 | -4.077615e-01 	 | -4.289713e-01 	 | +3.753239e-03 	 | +7.777717e-02 
2001 	 | +4.756470e-02 	 | +8.658649e-02 	 | -6.817914e-02 	 | -2.023303e-01 	 | -3.232953e-02 	 | +1.561536e-01 
2017 	 | +1.635838e-01 	 | +2.874964e-01 	 | +6.969278e-01 	 | +2.458475e-01 	 | -3.188549e-02 	 | +4.213959e-01 
2033 	 | -3.819039e-03 	 | -3.085507e-02 	 | -3.376447e-01 	 | -3.029706e-01 	 | -4.235810e-03 	 | +1.331846e-02 
1986 	 | +9.980977e-02 	 | +7.526696e-01 	 | -9.955139e-03 	 | -8.624345e-01 	 | -1.487512e-03 	 | +8.965889e-01 
2002 	 | -4.427936e-02 	 | -1.143480e-01 	 | -2.806214e-01 	 | -1.219940e-01 	 | +1.364416e-02 	 | -1.771800e-01 
2018 	 | -1.785911e-02 	 | -7.675163e-02 	 | +1.264130e-02 	 | +1.072520e-01 	 | -1.924803e-02 	 | -6.812524e-02 
2034 	 | +2.050786e-03 	 | -4.138748e-02 	 | -2.025668e-01 	 | -1.632301e-01 	 | -1.972826e-02 	 | -8.158132e-02 
1987 	 | +2.924156e-02 	 | +1.928841e-01 	 | +1.363301e-01 	 | -8.579546e-02 	 | +8.398230e-03 	 | +2.321901e-01 
2003 	 | -1.012144e-02 	 | +2.370459e-01 	 | -4.395386e-01 	 | -6.664630e-01 	 | -3.476829e-03 	 | +2.439633e-01 
2019 	 | +9.121597e-03 	 | +4.177540e-01 	 | +3.631925e-01 	 | -6.368312e-02 	 | -4.466270e-03 	 | +4.919725e-01 
2035 	 | +6.041573e-02 	 | +1.569814e-02 	 | -2.035924e-01 	 | -2.797063e-01 	 | -2.468050e-02 	 | +2.870161e-02 
1988 	 | +1.302805e-01 	 | +5.511916e-02 	 | +1.302280e-01 	 | -5.517164e-02 	 | -1.979356e-02 	 | +1.513177e-01 
2004 	 | -7.747280e-02 	 | -1.569320e-01 	 | -4.697656e-01 	 | -2.353607e-01 	 | +1.683321e-02 	 | -2.265690e-01 
2020 	 | +1.094172e-01 	 | -1.952589e-01 	 | +1.355587e-01 	 | +2.214004e-01 	 | -3.604058e-03 	 | -1.049363e-01 
2036 	 | +2.835673e-02 	 | -2.600201e-02 	 | +5.875059e-01 	 | +5.851512e-01 	 | +2.385495e-02 	 | -4.461820e-02 
1989 	 | +2.768854e-02 	 | -6.379543e-01 	 | -3.881465e-01 	 | +2.221193e-01 	 | +3.794708e-03 	 | -7.090796e-01 
2005 	 | -9.924870e-02 	 | -4.843608e-02 	 | -3.158454e-01 	 | -1.681607e-01 	 | +2.482292e-02 	 | -1.055340e-01 
2021 	 | +9.419405e-02 	 | -9.787176e-02 	 | -2.035874e-01 	 | -1.999097e-01 	 | -6.674714e-03 	 | -6.272860e-02 
2037 	 | -8.493830e-02 	 | +1.296392e-01 	 | +3.909961e-01 	 | +3.462952e-01 	 | -1.008367e-02 	 | +6.978309e-02 
1990 	 | +3.524317e-02 	 | +3.348321e-01 	 | +4.085333e-01 	 | +3.845802e-02 	 | +6.483455e-03 	 | +4.033411e-01 
2006 	 | +1.326962e-01 	 | +5.246614e-02 	 | -4.074738e-01 	 | -5.926361e-01 	 | +2.470029e-02 	 | +1.924652e-01 
2022 	 | +5.592735e-02 	 | +1.788284e-01 	 | -6.500388e-02 	 | -2.997596e-01 	 | +8.635254e-03 	 | +2.554002e-01 
2038 	 | -1.607120e-01 	 | -3.147306e-01 	 | +3.941191e-02 	 | +5.148545e-01 	 | +1.745311e-02 	 | -4.895375e-01 
1991 	 | -7.422774e-02 	 | +3.270156e-01 	 | +4.397222e-01 	 | +1.869343e-01 	 | +9.771359e-03 	 | +3.311416e-01 
2007 	 | -4.979701e-02 	 | +4.265987e-02 	 | -2.956820e-01 	 | -2.885449e-01 	 | +4.459631e-03 	 | -1.437074e-02 
2023 	 | -5.209401e-02 	 | +2.016984e-01 	 | -4.250631e-01 	 | -5.746674e-01 	 | +1.136134e-02 	 | +1.964476e-01 
2039 	 | -6.528264e-02 	 | -1.360632e-02 	 | +1.791721e-01 	 | +2.580611e-01 	 | +2.382427e-02 	 | -1.085917e-03 
1992 	 | +1.537295e-02 	 | +4.363197e-01 	 | +3.412707e-01 	 | -1.104219e-01 	 | +1.098141e-03 	 | +4.141018e-01 
2008 	 | +1.808340e-02 	 | -1.180050e-02 	 | +5.442181e-01 	 | +5.379352e-01 	 | -5.418112e-03 	 | -1.652046e-02 
2024 	 | +7.270237e-02 	 | +9.549710e-02 	 | -2.678778e-01 	 | -4.360773e-01 	 | -1.848608e-02 	 | +1.449542e-01 
2040 	 | -4.273302e-02 	 | +2.153798e-01 	 | -2.209980e-01 	 | -3.936447e-01 	 | +1.607074e-02 	 | +1.680032e-01 
1993 	 | +6.934355e-02 	 | -4.900532e-01 	 | +6.765693e-02 	 | +4.883666e-01 	 | +6.146285e-03 	 | -4.756388e-01 
2009 	 | -8.010958e-03 	 | -9.724399e-02 	 | -4.058093e-03 	 | +1.011969e-01 	 | +4.265633e-03 	 | -1.013417e-01 
2025 	 | -1.092879e-03 	 | +4.956038e-02 	 | +2.654955e-04 	 | -4.820201e-02 	 | -1.669742e-02 	 | +3.371487e-02 
2041 	 | +2.030794e-01 	 | -3.674420e-01 	 | +1.726717e-01 	 | +3.370344e-01 	 | -1.846080e-02 	 | -3.653834e-01 
1994 	 | -7.572272e-02 	 | -8.530162e-02 	 | -1.551484e-04 	 | +1.608692e-01 	 | -3.413722e-03 	 | -1.603719e-01 
2010 	 | -1.314447e-01 	 | -5.434188e-02 	 | +7.145387e-02 	 | +2.572405e-01 	 | +1.240869e-02 	 | -8.689406e-02 
2026 	 | -5.993774e-02 	 | -1.340497e-01 	 | -5.758712e-01 	 | -3.818837e-01 	 | -8.458165e-03 	 | -1.881586e-01 
2042 	 | -5.283299e-02 	 | -3.258459e-01 	 | -2.686594e-01 	 | +1.100195e-01 	 | -8.828094e-03 	 | -4.062062e-01 
1995 	 | -6.293484e-02 	 | -4.175233e-01 	 | -6.218390e-01 	 | -1.413808e-01 	 | -2.095196e-02 	 | -4.816091e-01 
2011 	 | +2.387663e-02 	 | -2.798002e-01 	 | +3.364705e-01 	 | +5.923941e-01 	 | -5.828586e-03 	 | -3.177203e-01 
2027 	 | +1.273935e-01 	 | -4.574036e-02 	 | -9.040691e-02 	 | -1.720601e-01 	 | -2.729228e-02 	 | -1.082237e-03 
2043 	 | -1.124355e-01 	 | -1.853808e-01 	 | -4.429360e-02 	 | +2.535227e-01 	 | +1.486509e-02 	 | -2.707041e-01 
1996 	 | +4.849705e-02 	 | -9.782965e-02 	 | -2.756529e-01 	 | -2.263203e-01 	 | -5.024898e-02 	 | -6.397166e-02 
2012 	 | -2.018953e-04 	 | +7.106148e-02 	 | +4.568734e-01 	 | +3.860138e-01 	 | -9.629088e-03 	 | +6.307002e-02 
2028 	 | +8.356138e-03 	 | +1.452248e-01 	 | +3.906175e-01 	 | +2.370366e-01 	 | +1.473905e-02 	 | +1.606125e-01 
2044 	 | -2.609248e-02 	 | +1.910789e-01 	 | +4.949320e-01 	 | +3.299456e-01 	 | +6.191500e-03 	 | +2.236649e-01 
1997 	 | +1.632567e-01 	 | +2.274566e-02 	 | -1.885261e-01 	 | -3.745285e-01 	 | -5.231630e-03 	 | +1.676377e-01 
2013 	 | -1.158181e-01 	 | -3.769378e-01 	 | -7.876341e-01 	 | -2.948783e-01 	 | +2.048351e-03 	 | -5.026518e-01 
2029 	 | -1.529076e-01 	 | -4.601362e-02 	 | -3.728128e-01 	 | -1.738916e-01 	 | +2.012914e-02 	 | -1.436890e-01 
2045 	 | -8.941158e-02 	 | -3.886701e-02 	 | +3.503357e-01 	 | +4.786143e-01 	 | -5.131273e-03 	 | -1.175354e-01 
1998 	 | -3.221716e-02 	 | -2.130514e-01 	 | -3.366464e-01 	 | -9.137787e-02 	 | -2.849549e-03 	 | -2.440688e-01 
2014 	 | -3.886967e-02 	 | -4.390755e-01 	 | -1.755094e-02 	 | +4.603942e-01 	 | -2.606531e-02 	 | -5.283516e-01 
2030 	 | -1.117219e-01 	 | -5.845051e-04 	 | -3.228897e-01 	 | -2.105834e-01 	 | -1.072434e-02 	 | -1.230255e-01 
2046 	 | +7.178102e-03 	 | -1.630971e-01 	 | -5.185904e-01 	 | -3.626714e-01 	 | +8.648923e-03 	 | -1.674365e-01 
1999 	 | -1.128297e-02 	 | -2.694487e-01 	 | -5.027525e-01 	 | -2.220208e-01 	 | +5.273579e-03 	 | -3.273656e-01 
2015 	 | +1.353978e-02 	 | +1.473922e-01 	 | +6.056245e-01 	 | +4.446926e-01 	 | -2.596319e-02 	 | +1.391846e-01 
2031 	 | -1.038096e+00 	 | +2.779305e-02 	 | -7.635258e-01 	 | +2.467769e-01 	 | -7.171998e-03 	 | +5.272473e-03 
2047 	 | -7.413938e-02 	 | -3.187011e-02 	 | -6.522320e-02 	 | +4.078629e-02 	 | +2.311084e-02 	 | -4.885329e-02 
2000 	 | +6.094132e-02 	 | +1.659627e-01 	 | +6.874447e-01 	 | +4.605407e-01 	 | -1.389508e-02 	 | +2.896143e-01 
2016 	 | +4.123852e-02 	 | -5.942198e-01 	 | -7.750658e-01 	 | -2.220845e-01 	 | -1.267493e-02 	 | -6.107111e-01 
2032 	 | -1.371912e-01 	 | -2.386442e-01 	 | +2.140165e-01 	 | +5.898519e-01 	 | -1.930821e-02 	 | -4.478920e-01 
2048 	 | -6.803717e-03 	 | -8.502443e-02 	 | -3.871397e-02 	 | +5.311418e-02 	 | +4.275149e-03 	 | -9.051487e-02 
2049 	 | -8.510280e-03 	 | +3.678202e-01 	 | +3.102101e-01 	 | -4.909982e-02 	 | -1.438962e-02 	 | +4.180299e-01 
2065 	 | +1.162385e-01 	 | +1.793730e-01 	 | +3.382941e-01 	 | +4.268261e-02 	 | -2.616345e-02 	 | +2.812055e-01 
2081 	 | -1.027639e-01 	 | +1.531639e-01 	 | +2.585804e-01 	 | +2.081804e-01 	 | +2.985810e-03 	 | +1.066183e-01 
2097 	 | -1.065210e-01 	 | -1.237272e-01 	 | +4.502354e-02 	 | +2.752718e-01 	 | -1.981563e-02 	 | -2.097574e-01 
2050 	 | +2.055065e-02 	 | -1.811636e-01 	 | +2.133561e-01 	 | +3.739691e-01 	 | +9.959853e-03 	 | -1.686102e-01 
2066 	 | +1.073468e-02 	 | +3.434376e-01 	 | +7.438046e-01 	 | +3.896323e-01 	 | -5.808998e-03 	 | +3.436288e-01 
2082 	 | +1.118057e+00 	 | -1.762830e-01 	 | +2.750529e-01 	 | -6.667208e-01 	 | +5.528970e-03 	 | -1.776013e-01 
2098 	 | -4.685499e-02 	 | -2.102803e-01 	 | +2.598468e-01 	 | +5.169820e-01 	 | +5.987828e-03 	 | -2.508202e-01 
2051 	 | +1.353208e-01 	 | +4.057528e-01 	 | +5.357413e-02 	 | -4.874994e-01 	 | +1.487279e-02 	 | +5.320378e-01 
2067 	 | +6.482553e-02 	 | +2.324848e-01 	 | +5.427595e-01 	 | +2.454492e-01 	 | -1.396948e-03 	 | +2.991037e-01 
2083 	 | -4.923438e-02 	 | +9.845773e-02 	 | +5.033841e-01 	 | +4.541607e-01 	 | +1.627176e-02 	 | +7.716373e-02 
2099 	 | +7.665253e-02 	 | +1.354786e-01 	 | +2.272777e-01 	 | +1.514658e-02 	 | -1.527939e-03 	 | +2.048768e-01 
2052 	 | +5.528011e-02 	 | -7.654728e-02 	 | -6.283337e-02 	 | -4.156621e-02 	 | +7.303641e-03 	 | -8.903256e-02 
2068 	 | -1.014440e-01 	 | +3.254432e-02 	 | -5.544598e-01 	 | -4.855600e-01 	 | -2.791686e-04 	 | -1.287221e-02 
2084 	 | +5.645647e-02 	 | -1.524057e-02 	 | -2.563036e-01 	 | -2.975195e-01 	 | -2.310402e-02 	 | +3.278324e-02 
2100 	 | -4.012184e-02 	 | -7.327465e-01 	 | +9.402215e-02 	 | +8.668905e-01 	 | -2.123666e-02 	 | -8.590919e-01 
2053 	 | -1.511355e-01 	 | -2.367969e-01 	 | -5.466628e-01 	 | -1.587304e-01 	 | +2.723765e-02 	 | -3.572428e-01 
2069 	 | -1.354169e-01 	 | +3.903762e-02 	 | -1.589671e-01 	 | -6.258780e-02 	 | +1.329093e-02 	 | -1.223380e-01 
2085 	 | +5.846169e-02 	 | +7.968258e-02 	 | -4.541944e-01 	 | -5.923386e-01 	 | -1.849640e-02 	 | +1.191149e-01 
2101 	 | -7.643286e-03 	 | +2.759242e-01 	 | +7.157886e-01 	 | +4.475076e-01 	 | -7.767420e-03 	 | +2.610668e-01 
2054 	 | -2.182473e-03 	 | -1.866020e-01 	 | -5.467714e-01 	 | -3.579870e-01 	 | +1.370461e-03 	 | -2.308068e-01 
2070 	 | -2.727638e-02 	 | +3.736053e-01 	 | +9.543339e-02 	 | -2.508955e-01 	 | -1.467392e-02 	 | +4.172614e-01 
2086 	 | +3.256328e-03 	 | +1.539736e-01 	 | +7.666039e-01 	 | +6.093740e-01 	 | -9.512817e-03 	 | +1.710053e-01 
2102 	 | +1.978731e-02 	 | +4.956906e-01 	 | +7.994194e-01 	 | +2.839415e-01 	 | -1.675012e-03 	 | +5.070060e-01 
2055 	 | -1.032482e-01 	 | +6.651437e-02 	 | -8.382409e-01 	 | -8.015071e-01 	 | -1.182157e-02 	 | +1.196815e-02 
2071 	 | -1.338108e-01 	 | -2.252134e-01 	 | -6.282238e-01 	 | -2.691996e-01 	 | -9.043925e-03 	 | -3.563620e-01 
2087 	 | -9.953470e-01 	 | -2.841605e-01 	 | -8.916057e-01 	 | +3.879018e-01 	 | +1.584472e-02 	 | -3.316644e-01 
2103 	 | -3.914386e-02 	 | +1.322451e-01 	 | +5.461293e-01 	 | +4.530280e-01 	 | +6.564035e-03 	 | +1.298798e-01 
2056 	 | +1.017303e-01 	 | +6.338271e-01 	 | +1.647943e-01 	 | -5.707631e-01 	 | +9.666655e-03 	 | +7.442659e-01 
2072 	 | -9.987154e-02 	 | +2.881719e-02 	 | -9.015532e-02 	 | -1.910097e-02 	 | -1.610691e-02 	 | -4.045890e-02 
2088 	 | +4.414699e-02 	 | -2.515956e-01 	 | -7.917926e-02 	 | +1.282693e-01 	 | +1.340788e-02 	 | -2.276899e-01 
2104 	 | +5.548269e-02 	 | -8.975925e-03 	 | +5.712732e-01 	 | +5.247664e-01 	 | +3.158125e-03 	 | +4.982294e-02 
2057 	 | -9.027611e-03 	 | -1.393525e-01 	 | -6.485735e-01 	 | -5.001933e-01 	 | +1.234733e-03 	 | -1.526279e-01 
2073 	 | -2.414039e-02 	 | -6.921497e-02 	 | +4.159302e-01 	 | +5.092855e-01 	 | +9.615992e-03 	 | -5.847042e-02 
2089 	 | +2.348661e-01 	 | +2.103059e-01 	 | +5.572247e-01 	 | +1.120527e-01 	 | -1.703132e-02 	 | +3.471086e-01 
2105 	 | +9.588922e-02 	 | -7.339394e-02 	 | +5.536675e-01 	 | +5.311722e-01 	 | -2.696966e-02 	 | -5.173042e-02 
2058 	 | +1.109592e-01 	 | -4.359117e-02 	 | -7.891563e-02 	 | -1.462837e-01 	 | +1.691551e-02 	 | +7.082664e-03 
2074 	 | +4.096334e-02 	 | +2.537972e-02 	 | +3.369241e-01 	 | +2.705811e-01 	 | -3.756027e-02 	 | +6.974226e-02 
2090 	 | +3.662742e-03 	 | +1.689929e-01 	 | -5.695564e-01 	 | -7.422120e-01 	 | -1.592356e-02 	 | +1.535183e-01 
2106 	 | -1.009628e+00 	 | -5.368034e-02 	 | -6.481603e-01 	 | +4.151478e-01 	 | +1.507241e-02 	 | -7.749048e-02 
2059 	 | -5.623375e-02 	 | -7.038354e-02 	 | +3.960028e-01 	 | +5.226201e-01 	 | +1.664570e-02 	 | -9.011654e-02 
2075 	 | -1.728870e-01 	 | -7.837321e-02 	 | -3.854982e-03 	 | +2.474053e-01 	 | -1.737997e-03 	 | -2.031887e-01 
2091 	 | -2.154249e-02 	 | -1.949446e-01 	 | -5.682308e-01 	 | -3.517437e-01 	 | -1.339607e-02 	 | -2.190752e-01 
2107 	 | -9.677007e-01 	 | +4.389504e-02 	 | -4.207253e-01 	 | +5.030804e-01 	 | +1.695563e-03 	 | +6.192142e-02 
2060 	 | +1.618169e-01 	 | -7.904224e-02 	 | +3.507140e-01 	 | +2.679394e-01 	 | -5.206218e-03 	 | +1.149341e-03 
2076 	 | -1.322384e-02 	 | +1.288390e-01 	 | -6.146317e-01 	 | -7.302468e-01 	 | +1.323989e-02 	 | +1.310358e-01 
2092 	 | -2.121263e-02 	 | +6.917910e-02 	 | +4.482663e-01 	 | +4.002999e-01 	 | +1.075240e-02 	 | -3.282404e-02 
2108 	 | -1.505205e-03 	 | +5.868783e-01 	 | -1.296876e-01 	 | -7.150608e-01 	 | +1.449109e-02 	 | +6.273220e-01 
2061 	 | -1.063144e-02 	 | -1.854526e-01 	 | +1.532257e-02 	 | +2.114066e-01 	 | +1.548530e-02 	 | -2.437965e-01 
2077 	 | +1.778072e-03 	 | -4.387946e-01 	 | -3.936103e-01 	 | +4.340626e-02 	 | +3.087945e-02 	 | -4.924014e-01 
2093 	 | +5.934658e-02 	 | +8.759750e-03 	 | +7.579364e-01 	 | +6.898300e-01 	 | -1.607829e-02 	 | +7.631397e-02 
2109 	 | +1.115688e-02 	 | -1.594906e-01 	 | +3.274160e-01 	 | +4.757498e-01 	 | +1.043129e-02 	 | -1.966642e-01 
2062 	 | -1.449640e-01 	 | -7.154320e-02 	 | -2.200780e-01 	 | -3.570768e-03 	 | -4.450579e-03 	 | -1.720111e-01 
2078 	 | -1.446413e-01 	 | -5.007179e-01 	 | -5.139975e-01 	 | +1.313617e-01 	 | +5.662575e-03 	 | -6.612886e-01 
2094 	 | +2.812582e-02 	 | -1.494966e-01 	 | +6.784742e-01 	 | +7.998450e-01 	 | +4.462632e-03 	 | -1.429544e-01 
2110 	 | -1.197192e-01 	 | +2.601796e-01 	 | +6.379784e-01 	 | +4.975180e-01 	 | +2.362263e-02 	 | +1.986230e-01 
2063 	 | -8.361214e-03 	 | +5.603825e-02 	 | +2.164319e-01 	 | +1.687549e-01 	 | -2.088133e-03 	 | +3.042603e-02 
2079 	 | +4.217167e-02 	 | +4.189751e-02 	 | +5.431341e-01 	 | +4.590649e-01 	 | +4.273012e-03 	 | +6.976512e-02 
2095 	 | -2.079777e-02 	 | +2.084164e-02 	 | +6.283162e-01 	 | +6.282723e-01 	 | -4.935602e-03 	 | -2.185590e-02 
2111 	 | +1.796420e-01 	 | +3.327486e-01 	 | +2.170438e-01 	 | -2.953467e-01 	 | +1.007059e-02 	 | +5.360632e-01 
2064 	 | +5.829207e-04 	 | -1.266203e-01 	 | -3.910445e-02 	 | +8.693295e-02 	 | -2.311098e-02 	 | -1.636211e-01 
2080 	 | -1.045908e-01 	 | -3.134681e-01 	 | +1.396002e-01 	 | +5.576591e-01 	 | +9.932888e-03 	 | -4.095039e-01 
2096 	 | -6.699224e-02 	 | -1.397717e-01 	 | -2.557438e-01 	 | -4.897990e-02 	 | -1.457560e-02 	 | -1.997637e-01 
2112 	 | -3.196423e-02 	 | -1.414196e-01 	 | +2.135022e-01 	 | +3.868860e-01 	 | +9.140274e-03 	 | -1.232693e-01 
2113 	 | -1.488767e-01 	 | -1.207660e-01 	 | +2.902809e-01 	 | +5.599235e-01 	 | -8.660346e-03 	 | -2.542531e-01 
2129 	 | -1.003030e-01 	 | -2.776224e-01 	 | +5.263410e-01 	 | +9.042663e-01 	 | +5.789446e-03 	 | -3.656010e-01 
2145 	 | -8.116773e-02 	 | +3.270960e-02 	 | -2.970319e-02 	 | +1.875494e-02 	 | -2.885348e-03 	 | -4.706483e-02 
2161 	 | -1.397561e-02 	 | +3.344990e-01 	 | +8.049511e-01 	 | +4.844277e-01 	 | -3.161281e-03 	 | +3.465229e-01 
2114 	 | -5.380118e-02 	 | +1.698648e-01 	 | +4.655688e-01 	 | +3.495052e-01 	 | +1.910226e-02 	 | +1.722957e-01 
2130 	 | -9.234979e-03 	 | -1.239500e-01 	 | +5.798347e-01 	 | +7.130198e-01 	 | -1.907313e-03 	 | -1.837283e-01 
2146 	 | -1.054127e-01 	 | +2.174614e-01 	 | -1.820679e-01 	 | -2.941167e-01 	 | +4.591357e-03 	 | +1.776262e-01 
2162 	 | -9.735405e-01 	 | +2.353792e-01 	 | -4.733335e-01 	 | +2.648278e-01 	 | -3.740850e-02 	 | +1.557731e-01 
2115 	 | +3.147616e-02 	 | +1.978416e-01 	 | +5.431091e-01 	 | +3.137914e-01 	 | -1.462127e-02 	 | +2.199477e-01 
2131 	 | +1.139708e-01 	 | -2.216748e-01 	 | +1.200502e-01 	 | +2.277541e-01 	 | +5.761610e-03 	 | -1.754235e-01 
2147 	 | +4.507185e-02 	 | +2.070012e-01 	 | -7.319781e-02 	 | -3.252708e-01 	 | -1.925441e-03 	 | +2.990382e-01 
2163 	 | +1.420726e-01 	 | +7.844480e-01 	 | +6.672607e-01 	 | -2.592599e-01 	 | -6.774353e-03 	 | +9.635364e-01 
2116 	 | +6.467106e-02 	 | +1.318116e-01 	 | +2.791570e-01 	 | +8.267435e-02 	 | -1.471677e-02 	 | +1.675038e-01 
2132 	 | +1.810233e-01 	 | -1.979638e-01 	 | -7.531407e-01 	 | -7.362002e-01 	 | +1.165512e-03 	 | -1.096938e-01 
2148 	 | -1.049234e-01 	 | -3.217609e-01 	 | -2.542809e-01 	 | +1.724034e-01 	 | +1.994729e-02 	 | -4.464789e-01 
2164 	 | -6.382811e-05 	 | -2.269046e-01 	 | -8.747758e-01 	 | -6.478074e-01 	 | +1.278688e-03 	 | -1.989284e-01 
2117 	 | -6.263449e-02 	 | -6.105795e-02 	 | -2.847170e-01 	 | -1.610245e-01 	 | +1.180527e-02 	 | -9.073156e-02 
2133 	 | -9.249690e-01 	 | +4.096993e-01 	 | -1.530594e-01 	 | +3.622102e-01 	 | -3.606851e-03 	 | +5.519890e-01 
2149 	 | +1.125519e-01 	 | -4.099359e-02 	 | -1.432961e-01 	 | -2.148544e-01 	 | -4.166746e-04 	 | +3.885727e-02 
2165 	 | -8.987542e-02 	 | +2.899171e-02 	 | -2.214149e-01 	 | -1.605312e-01 	 | -9.065374e-03 	 | -1.527940e-02 
2118 	 | -9.529666e-02 	 | +1.180165e-01 	 | +1.845972e-01 	 | +1.618774e-01 	 | +1.927061e-03 	 | +6.544464e-02 
2134 	 | +9.368795e-02 	 | -1.172249e-01 	 | -2.712786e-01 	 | -2.477416e-01 	 | -1.012706e-03 	 | -6.032143e-02 
2150 	 | -5.291039e-02 	 | +4.319475e-02 	 | -2.694726e-01 	 | -2.597570e-01 	 | +9.185722e-03 	 | +3.696361e-02 
2166 	 | +2.430973e-02 	 | -1.245568e-01 	 | -3.325023e-02 	 | +6.699688e-02 	 | -2.527716e-03 	 | -1.252544e-01 
2119 	 | +5.339752e-02 	 | -2.968297e-02 	 | -5.965445e-01 	 | -6.202591e-01 	 | -3.071507e-03 	 | +1.013440e-02 
2135 	 | -1.174200e-01 	 | +3.552803e-01 	 | +2.213921e-01 	 | -1.646808e-02 	 | +2.303304e-02 	 | +3.199456e-01 
2151 	 | +4.839913e-02 	 | +1.439107e-01 	 | +9.030713e-02 	 | -1.020027e-01 	 | -1.720941e-02 	 | +1.685678e-01 
2167 	 | -1.380832e-03 	 | -3.652383e-01 	 | -5.005379e-02 	 | +3.165653e-01 	 | -7.491521e-04 	 | -4.671573e-01 
2120 	 | +2.885978e-02 	 | +4.293535e-02 	 | -4.274859e-01 	 | -4.992810e-01 	 | -2.449146e-04 	 | +2.893171e-02 
2136 	 | +5.909144e-02 	 | +3.867277e-01 	 | +2.184051e-01 	 | -2.274140e-01 	 | -9.912075e-03 	 | +4.554532e-01 
2152 	 | -1.012788e-02 	 | -1.399590e-01 	 | +1.560080e-01 	 | +3.060949e-01 	 | +5.228897e-03 	 | -2.134850e-01 
2168 	 | +1.211811e-02 	 | +1.105128e-01 	 | -1.370356e-01 	 | -2.596665e-01 	 | +1.785078e-02 	 | +1.650848e-01 
2121 	 | +3.834210e-02 	 | -8.442618e-02 	 | -4.075693e-01 	 | -3.614852e-01 	 | -8.864365e-03 	 | -1.781597e-02 
2137 	 | +4.800225e-02 	 | -1.289559e-01 	 | -1.378840e-01 	 | -5.693038e-02 	 | -1.889173e-02 	 | -5.481759e-02 
2153 	 | +7.037181e-03 	 | +3.701322e-01 	 | -1.777088e-01 	 | -5.548782e-01 	 | +1.210051e-02 	 | +4.261473e-01 
2169 	 | +1.252077e-01 	 | -1.171154e-01 	 | +5.438695e-01 	 | +5.357772e-01 	 | +7.242443e-03 	 | +3.645692e-02 
2122 	 | +7.932371e-02 	 | +3.637496e-01 	 | +3.459573e-01 	 | -9.711602e-02 	 | +3.470965e-03 	 | +4.414705e-01 
2138 	 | +3.257874e-02 	 | +1.015396e-01 	 | -6.070705e-01 	 | -7.411889e-01 	 | +4.728749e-03 	 | +1.495735e-01 
2154 	 | +8.470670e-02 	 | -5.632605e-01 	 | -3.045347e-01 	 | +1.740191e-01 	 | -1.056877e-03 	 | -5.169669e-01 
2170 	 | +1.047119e+00 	 | -1.546229e-01 	 | +2.059474e-01 	 | -6.865487e-01 	 | +2.320370e-02 	 | -7.650269e-02 
2123 	 | +1.705582e-01 	 | +1.427978e-01 	 | +3.087755e-01 	 | -4.580572e-03 	 | +9.545121e-03 	 | +2.754059e-01 
2139 	 | +7.727798e-02 	 | +2.049522e-01 	 | +8.693099e-01 	 | +5.870798e-01 	 | -6.052817e-03 	 | +2.609922e-01 
2155 	 | +1.811763e-02 	 | +1.351425e-01 	 | -8.374307e-02 	 | -2.370032e-01 	 | +5.394505e-03 	 | +2.019948e-01 
2171 	 | -1.462497e-01 	 | +1.449127e-01 	 | -8.685453e-01 	 | -8.672084e-01 	 | +1.298825e-02 	 | +7.081748e-02 
2124 	 | +5.719610e-02 	 | -1.205455e-01 	 | +5.569022e-01 	 | +6.202517e-01 	 | -1.764594e-02 	 | -7.674967e-02 
2140 	 | +6.451650e-02 	 | +9.829829e-02 	 | -1.883557e-01 	 | -3.511705e-01 	 | +1.335337e-02 	 | +1.511671e-01 
2156 	 | -6.115494e-02 	 | -3.868159e-01 	 | -2.063063e-01 	 | +2.416646e-01 	 | +1.372387e-02 	 | -5.143085e-01 
2172 	 | -5.172188e-02 	 | -2.254849e-01 	 | -5.701348e-01 	 | -2.929281e-01 	 | -3.016347e-03 	 | -2.786785e-01 
2125 	 | -5.452195e-02 	 | +3.188489e-01 	 | +6.847258e-01 	 | +4.203989e-01 	 | +7.179242e-03 	 | +2.698728e-01 
2141 	 | -3.532421e-02 	 | -1.886402e-01 	 | +1.878423e-01 	 | +4.118067e-01 	 | +6.175128e-03 	 | -2.756615e-01 
2157 	 | -8.366907e-02 	 | +7.424852e-02 	 | +4.703478e-02 	 | +5.645532e-02 	 | +1.471863e-04 	 | +2.076553e-02 
2173 	 | +6.369632e-02 	 | +2.970688e-01 	 | +5.007570e-01 	 | +1.399918e-01 	 | -3.149643e-02 	 | +3.202987e-01 
2126 	 | +3.655917e-02 	 | +6.565364e-02 	 | -7.394341e-02 	 | -1.761562e-01 	 | -1.283099e-03 	 | +8.917407e-02 
2142 	 | +9.992029e-02 	 | -2.086239e-01 	 | -1.869044e-02 	 | +9.001322e-02 	 | +1.229199e-02 	 | -1.207674e-01 
2158 	 | -1.086867e-01 	 | -1.233419e-01 	 | -3.230274e-01 	 | -9.099882e-02 	 | +2.543697e-02 	 | -1.924921e-01 
2174 	 | -1.007232e-02 	 | +2.140066e-01 	 | +5.789862e-01 	 | +3.750519e-01 	 | +8.946900e-03 	 | +1.963693e-01 
2127 	 | -1.045902e-01 	 | +7.717391e-02 	 | -2.947424e-01 	 | -2.673261e-01 	 | -8.975655e-03 	 | -3.253537e-02 
2143 	 | +8.281313e-03 	 | +2.382365e-01 	 | +1.471626e-01 	 | -9.935517e-02 	 | -2.153221e-02 	 | +2.510312e-01 
2159 	 | -7.769522e-02 	 | +1.847711e-01 	 | +8.190635e-02 	 | -2.516948e-02 	 | -8.265202e-03 	 | +9.650428e-02 
2175 	 | -1.121943e-01 	 | +6.469001e-01 	 | +4.162523e-01 	 | -1.184535e-01 	 | -1.081030e-02 	 | +6.382445e-01 
2128 	 | -8.441987e-02 	 | +2.564537e-04 	 | -1.177202e-02 	 | +7.239140e-02 	 | -1.429278e-02 	 | -7.580962e-02 
2144 	 | +3.540067e-02 	 | +1.049049e-01 	 | -6.100322e-01 	 | -7.503378e-01 	 | -1.703157e-02 	 | +1.439525e-01 
2160 	 | -1.724411e-02 	 | -1.275677e-01 	 | +9.101636e-02 	 | +2.358282e-01 	 | +7.822543e-03 	 | -2.022892e-01 
2176 	 | +5.888080e-03 	 | -4.341793e-02 	 | -3.220299e-01 	 | -2.845000e-01 	 | +1.239346e-02 	 | +1.972259e-02 
2177 	 | -7.640803e-02 	 | +3.717014e-02 	 | -4.792289e-01 	 | -4.399910e-01 	 | +9.695144e-03 	 | +7.932017e-02 
2193 	 | -1.190243e-01 	 | -4.823235e-02 	 | +3.462754e-01 	 | +5.135320e-01 	 | +3.333485e-03 	 | -1.376497e-01 
2209 	 | +1.762197e-02 	 | +2.927012e-01 	 | -5.192594e-01 	 | -8.295826e-01 	 | +1.200558e-02 	 | +3.105465e-01 
2225 	 | +1.056405e-01 	 | +1.076348e-02 	 | -1.427227e-01 	 | -2.591266e-01 	 | +1.324824e-02 	 | +1.635569e-01 
2178 	 | -2.434570e-02 	 | +4.105349e-01 	 | +1.994046e-01 	 | -1.867845e-01 	 | +8.912236e-03 	 | +4.318857e-01 
2194 	 | -4.421648e-02 	 | -1.277185e-01 	 | -3.987166e-01 	 | -2.267817e-01 	 | -3.376958e-03 	 | -1.880002e-01 
2210 	 | +3.481780e-02 	 | +3.091123e-02 	 | -1.168762e-01 	 | -1.826053e-01 	 | -3.026628e-03 	 | +8.807376e-02 
2226 	 | +1.230572e+00 	 | -2.097050e-01 	 | +1.983431e-01 	 | -8.225243e-01 	 | -6.225572e-03 	 | -5.025867e-02 
2179 	 | -9.592762e-02 	 | +5.096234e-02 	 | -1.855533e-01 	 | -1.405880e-01 	 | +3.487843e-02 	 | +6.088190e-03 
2195 	 | -2.200161e-02 	 | +2.274005e-01 	 | +2.006376e-01 	 | -4.761283e-03 	 | -7.357347e-03 	 | +2.640648e-01 
2211 	 | -9.594516e-01 	 | -3.489242e-01 	 | -5.164362e-01 	 | +7.919396e-01 	 | +6.997582e-03 	 | -3.677258e-01 
2227 	 | +3.953992e-02 	 | +1.844838e-01 	 | -2.374181e-01 	 | -4.614418e-01 	 | -6.825904e-03 	 | +1.861127e-01 
2180 	 | +8.027783e-02 	 | +8.850615e-02 	 | +1.443668e-01 	 | -2.441715e-02 	 | +2.481921e-02 	 | +1.388651e-01 
2196 	 | -2.130246e-03 	 | +1.138168e-01 	 | +1.293961e-03 	 | -1.103926e-01 	 | +7.979593e-03 	 | +1.415183e-01 
2212 	 | +1.211164e-02 	 | -3.951597e-01 	 | -4.638726e-02 	 | +3.366608e-01 	 | +1.451739e-02 	 | -4.448152e-01 
2228 	 | -4.343503e-02 	 | -1.636453e-01 	 | -3.152122e-01 	 | -1.081319e-01 	 | +1.520835e-02 	 | -2.212819e-01 
2181 	 | -4.588336e-02 	 | +1.338600e-01 	 | -4.965280e-02 	 | -1.376294e-01 	 | -6.986088e-03 	 | +1.050564e-01 
2197 	 | -7.100359e-02 	 | -1.422480e-01 	 | -1.468284e-01 	 | +6.642325e-02 	 | -1.276792e-02 	 | -2.094209e-01 
2213 	 | -4.775575e-02 	 | +7.676139e-02 	 | +2.115959e-01 	 | +1.825902e-01 	 | +1.060819e-03 	 | +4.767718e-02 
2229 	 | -2.246124e-03 	 | -1.723544e-02 	 | -4.622038e-01 	 | -4.427222e-01 	 | +2.840888e-02 	 | -4.245092e-02 
2182 	 | -1.038870e-01 	 | -1.781061e-01 	 | +4.919429e-01 	 | +7.739361e-01 	 | -7.673579e-03 	 | -2.572911e-01 
2198 	 | -4.554102e-03 	 | -2.626732e-01 	 | -6.117620e-01 	 | -3.445347e-01 	 | +1.721344e-02 	 | -2.357640e-01 
2214 	 | -2.354055e-02 	 | +2.426545e-04 	 | +4.560263e-01 	 | +4.793242e-01 	 | -3.886217e-05 	 | -4.587730e-02 
2230 	 | +9.382905e-01 	 | +2.934134e-01 	 | +6.691262e-01 	 | -5.625778e-01 	 | -4.140461e-03 	 | +3.150679e-01 
2183 	 | +1.207874e-01 	 | +6.764387e-02 	 | +9.030971e-02 	 | -9.812155e-02 	 | -1.140979e-02 	 | +1.093173e-01 
2199 	 | -3.064997e-02 	 | +1.180904e-01 	 | +1.226335e-01 	 | +3.519309e-02 	 | +4.562381e-03 	 | +1.320090e-01 
2215 	 | +9.610652e-01 	 | -6.447256e-02 	 | +5.878340e-03 	 | -8.907143e-01 	 | +4.149576e-03 	 | -1.016241e-01 
2231 	 | -1.076482e+00 	 | +1.936320e-01 	 | -5.978350e-01 	 | +2.850149e-01 	 | +1.708602e-02 	 | +1.859872e-01 
2184 	 | -9.592954e-02 	 | -1.224719e-01 	 | -1.021182e-01 	 | +1.162832e-01 	 | -1.915769e-03 	 | -2.046549e-01 
2200 	 | +1.226743e-01 	 | -2.411594e-02 	 | +6.531448e-01 	 | +5.545864e-01 	 | -3.562418e-03 	 | +3.361318e-02 
2216 	 | +9.118162e-02 	 | -8.042169e-02 	 | -1.870549e-01 	 | -1.978149e-01 	 | -1.182068e-03 	 | -1.382013e-02 
2232 	 | -3.045818e-02 	 | -2.004721e-01 	 | +3.412335e-01 	 | +5.721637e-01 	 | +1.376869e-02 	 | -2.018242e-01 
2185 	 | -1.885597e-01 	 | -6.546075e-02 	 | -2.834089e-01 	 | -2.938841e-02 	 | +2.225496e-03 	 | -2.914716e-01 
2201 	 | -2.292310e-02 	 | +5.218060e-02 	 | +6.754753e-01 	 | +6.462178e-01 	 | +3.176959e-04 	 | -1.306769e-02 
2217 	 | +4.087214e-02 	 | -9.183439e-02 	 | -4.951971e-01 	 | -4.442349e-01 	 | -3.181599e-02 	 | -1.136469e-01 
2233 	 | -4.879912e-02 	 | +1.497000e-01 	 | +6.969242e-01 	 | +5.960233e-01 	 | +1.859354e-02 	 | +1.673293e-01 
2186 	 | -9.446253e-01 	 | +2.978502e-01 	 | -2.387191e-02 	 | +6.229032e-01 	 | +7.110588e-03 	 | +2.902404e-01 
2202 	 | +8.833389e-02 	 | -8.125272e-02 	 | -2.350880e-01 	 | -2.421692e-01 	 | -3.177770e-02 	 | -5.444627e-02 
2218 	 | -1.035341e+00 	 | -2.216422e-02 	 | -4.257562e-01 	 | +6.317493e-01 	 | -8.293044e-03 	 | -3.641774e-02 
2234 	 | +6.581177e-02 	 | -6.432550e-02 	 | +1.067295e-01 	 | +1.052432e-01 	 | -1.014195e-02 	 | -1.521534e-02 
2187 	 | -1.248672e-01 	 | +3.189503e-01 	 | -5.664460e-01 	 | -7.605292e-01 	 | +1.771166e-02 	 | +2.426548e-01 
2203 	 | +2.916316e-02 	 | +2.142890e-01 	 | -1.563318e-01 	 | -3.997840e-01 	 | +4.923292e-03 	 | +2.403827e-01 
2219 	 | -9.488256e-01 	 | +2.590003e-01 	 | -3.712399e-01 	 | +3.185854e-01 	 | -7.148262e-03 	 | +3.874103e-01 
2235 	 | -8.620275e-02 	 | +5.418174e-02 	 | +2.716510e-01 	 | +3.036721e-01 	 | -1.193118e-02 	 | -1.285109e-02 
2188 	 | +2.080149e-01 	 | -2.027995e-02 	 | +7.523704e-02 	 | -1.124979e-01 	 | -1.716001e-02 	 | +8.590028e-02 
2204 	 | +2.972104e-02 	 | -2.741333e-02 	 | -1.201589e-01 	 | -1.224666e-01 	 | -1.979070e-03 	 | -6.601357e-02 
2220 	 | +1.522081e-01 	 | -3.072866e-01 	 | -1.155048e+00 	 | -9.999693e-01 	 | +9.559623e-03 	 | -2.549419e-01 
2236 	 | +2.759711e-02 	 | -1.219082e-01 	 | -3.001843e-02 	 | +6.429266e-02 	 | -2.619210e-02 	 | -1.746496e-01 
2189 	 | +8.406780e-02 	 | -1.022994e-01 	 | -7.584340e-01 	 | -7.402024e-01 	 | +9.424913e-03 	 | -1.036685e-01 
2205 	 | +9.733911e-02 	 | +5.505700e-01 	 | -7.784280e-03 	 | -6.556934e-01 	 | +7.879498e-03 	 | +6.960843e-01 
2221 	 | -1.042395e-01 	 | +1.990478e-01 	 | -2.735140e-02 	 | -1.221597e-01 	 | +9.910814e-03 	 | +1.477771e-01 
2237 	 | -6.585392e-02 	 | -5.334178e-03 	 | +1.969671e-01 	 | +2.681552e-01 	 | -3.545537e-03 	 | -3.341284e-02 
2190 	 | -1.487651e-02 	 | -4.219174e-01 	 | -4.781985e-01 	 | -4.140460e-02 	 | +1.495740e-02 	 | -4.482656e-01 
2206 	 | -9.068791e-02 	 | +1.389706e-01 	 | -2.362459e-01 	 | -2.845286e-01 	 | +3.838338e-03 	 | +8.501242e-02 
2222 	 | +9.666122e-02 	 | +3.425779e-01 	 | +4.938300e-01 	 | +5.459086e-02 	 | +7.351110e-03 	 | +3.897564e-01 
2238 	 | -3.106137e-02 	 | -2.274805e-01 	 | -4.922575e-01 	 | -2.337156e-01 	 | +1.633227e-02 	 | -2.601473e-01 
2191 	 | -1.577486e-01 	 | -1.250455e-01 	 | -1.383779e-01 	 | +1.444161e-01 	 | +5.944197e-03 	 | -2.044858e-01 
2207 	 | -8.896256e-03 	 | -2.755838e-02 	 | -3.502460e-01 	 | -3.137913e-01 	 | +5.916066e-03 	 | -1.011116e-01 
2223 	 | +1.186588e-01 	 | -2.709338e-01 	 | -1.607133e-01 	 | -8.438294e-03 	 | -1.123550e-03 	 | -2.736560e-01 
2239 	 | +7.227538e-02 	 | -9.706421e-02 	 | +3.058394e-01 	 | +3.306282e-01 	 | +6.186629e-03 	 | -1.062686e-01 
2192 	 | -1.208028e-01 	 | -2.260993e-01 	 | -1.016689e-01 	 | +2.452333e-01 	 | -1.097192e-02 	 | -2.846350e-01 
2208 	 | -1.163282e-01 	 | -3.201005e-01 	 | -4.134147e-01 	 | +2.301395e-02 	 | +1.141919e-02 	 | -4.278689e-01 
2224 	 | -1.587356e-02 	 | -3.383743e-01 	 | +3.313649e-01 	 | +6.856128e-01 	 | -1.613531e-02 	 | -3.943204e-01 
2240 	 | +2.913842e-02 	 | +1.755177e-01 	 | -5.165890e-01 	 | -7.212451e-01 	 | -8.869594e-03 	 | +1.748397e-01 
2241 	 | -1.313628e-01 	 | -4.216459e-02 	 | +1.049043e-02 	 | +1.840178e-01 	 | -4.933382e-03 	 | -1.899204e-01 
2257 	 | +8.672274e-03 	 | +2.407626e-01 	 | +5.561173e-01 	 | +3.066824e-01 	 | -2.917329e-03 	 | +2.952503e-01 
2273 	 | -8.890289e-03 	 | -2.002346e-01 	 | +4.674929e-01 	 | +6.766178e-01 	 | -1.979635e-02 	 | -2.289969e-01 
2289 	 | +1.086067e-01 	 | +2.496909e-01 	 | -1.987286e-01 	 | -5.570262e-01 	 | -4.028548e-03 	 | +3.331154e-01 
2242 	 | -5.724796e-02 	 | +1.964629e-01 	 | -2.480158e-02 	 | -1.640165e-01 	 | +2.515720e-02 	 | +1.702424e-01 
2258 	 | +4.879970e-02 	 | -7.127824e-02 	 | -1.140291e-01 	 | -9.155057e-02 	 | +4.032868e-03 	 | -9.345579e-03 
2274 	 | +7.727810e-02 	 | -9.832148e-02 	 | +2.464423e-01 	 | +2.674857e-01 	 | +2.671910e-03 	 | -1.126535e-01 
2290 	 | +2.096898e-02 	 | +2.244563e-01 	 | +5.163212e-01 	 | +2.708959e-01 	 | -1.372218e-02 	 | +2.835534e-01 
2243 	 | +1.146455e-01 	 | -2.077917e-01 	 | +2.789006e-01 	 | +3.720468e-01 	 | +7.002260e-03 	 | -1.316593e-01 
2259 	 | -2.829221e-02 	 | +2.214818e-01 	 | +1.429746e-01 	 | -5.021501e-02 	 | +1.755018e-02 	 | +2.300446e-01 
2275 	 | -8.989434e-02 	 | -1.811658e-01 	 | -1.489893e-01 	 | +1.220708e-01 	 | -4.211985e-03 	 | -2.830328e-01 
2291 	 | +7.741064e-02 	 | -4.635131e-02 	 | -9.971332e-02 	 | -1.307727e-01 	 | -3.439449e-03 	 | -5.173194e-02 
2244 	 | -3.176676e-03 	 | -9.471461e-02 	 | +1.599396e-01 	 | +2.578309e-01 	 | -7.425078e-04 	 | -8.660648e-02 
2260 	 | -7.922698e-02 	 | -3.326134e-01 	 | +2.270082e-01 	 | +6.388485e-01 	 | +3.301857e-02 	 | -3.963186e-01 
2276 	 | +1.861007e-02 	 | +2.247482e-01 	 | -4.832763e-01 	 | -7.266346e-01 	 | -4.385985e-04 	 | +2.454283e-01 
2292 	 | +1.271860e-01 	 | +3.292137e-01 	 | +4.230465e-01 	 | -3.335319e-02 	 | -2.018389e-03 	 | +4.649368e-01 
2245 	 | +1.169465e-01 	 | +1.272548e-01 	 | +5.918004e-01 	 | +3.475990e-01 	 | -2.340807e-02 	 | +2.445228e-01 
2261 	 | -3.822375e-02 	 | +2.884446e-01 	 | +5.888166e-01 	 | +3.385957e-01 	 | -1.046924e-04 	 | +2.586479e-01 
2277 	 | -1.964787e-03 	 | -5.029619e-02 	 | -4.459642e-01 	 | -3.937032e-01 	 | +5.386001e-03 	 | -9.462869e-02 
2293 	 | +2.318386e-02 	 | -8.806052e-02 	 | -3.802097e-01 	 | -3.153330e-01 	 | -8.791393e-03 	 | -8.428786e-02 
2246 	 | +2.373728e-02 	 | -4.874044e-02 	 | -9.731681e-01 	 | -9.481649e-01 	 | +1.394940e-03 	 | -4.409181e-03 
2262 	 | +2.558354e-02 	 | -4.102288e-01 	 | -3.424610e-01 	 | +4.218426e-02 	 | -9.802405e-03 	 | -4.766103e-01 
2278 	 | -3.756756e-02 	 | -2.838022e-02 	 | -5.561477e-01 	 | -4.901999e-01 	 | +1.059678e-02 	 | -1.639210e-03 
2294 	 | +3.300261e-02 	 | -2.363417e-01 	 | -5.546113e-01 	 | -3.512722e-01 	 | -7.522736e-03 	 | -2.701391e-01 
2247 	 | +9.867019e-01 	 | +8.654663e-02 	 | +4.114499e-01 	 | -6.617986e-01 	 | -1.591633e-02 	 | +1.397616e-01 
2263 	 | +1.132912e+00 	 | +9.455866e-02 	 | +8.772599e-01 	 | -3.502104e-01 	 | +1.002237e-02 	 | +1.876337e-01 
2279 	 | +1.520887e-02 	 | -2.370694e-01 	 | -3.389813e-01 	 | -1.171208e-01 	 | +2.941697e-04 	 | -2.511649e-01 
2295 	 | -7.035560e-02 	 | -3.638610e-01 	 | -2.769142e-01 	 | +1.573024e-01 	 | +3.770543e-03 	 | -4.863317e-01 
2248 	 | +9.773237e-02 	 | +2.005397e-01 	 | +3.925647e-01 	 | +9.429271e-02 	 | +1.326300e-02 	 | +3.386652e-01 
2264 	 | -6.316130e-02 	 | -4.380722e-02 	 | +2.765369e-01 	 | +3.835054e-01 	 | +6.623151e-03 	 | -4.237715e-02 
2280 	 | -1.352996e-01 	 | +5.193881e-02 	 | -1.821091e-01 	 | -9.874830e-02 	 | -1.049078e-02 	 | -9.675611e-02 
2296 	 | +1.844452e-02 	 | -1.537866e-01 	 | -4.178153e-02 	 | +9.356057e-02 	 | -2.730817e-02 	 | -1.783309e-01 
2249 	 | -6.307110e-02 	 | -3.075389e-01 	 | +1.753044e-01 	 | +5.459145e-01 	 | -2.194558e-02 	 | -4.197751e-01 
2265 	 | -1.391461e-01 	 | +7.864921e-01 	 | -3.229521e-01 	 | -9.702980e-01 	 | +1.967184e-02 	 | +7.536879e-01 
2281 	 | +9.509893e-02 	 | +2.339703e-01 	 | +7.795057e-01 	 | +4.504365e-01 	 | -9.214095e-03 	 | +3.197846e-01 
2297 	 | -4.759630e-02 	 | +1.786621e-01 	 | +1.021300e-01 	 | -2.893579e-02 	 | -3.613915e-03 	 | +1.796279e-01 
2250 	 | +7.299830e-02 	 | -3.295278e-01 	 | -2.943583e-01 	 | -3.782881e-02 	 | -1.179305e-02 	 | -3.779999e-01 
2266 	 | -1.471359e-02 	 | +5.551108e-01 	 | +2.280031e-01 	 | -3.123941e-01 	 | +1.549659e-02 	 | +6.690985e-01 
2282 	 | -1.239802e-01 	 | -6.889947e-01 	 | -9.840124e-02 	 | +7.145737e-01 	 | +4.487997e-03 	 | -8.706680e-01 
2298 	 | +2.672083e-04 	 | +8.385128e-02 	 | +2.613699e-01 	 | +1.772514e-01 	 | -2.596707e-02 	 | +7.857346e-02 
2251 	 | +1.796368e-01 	 | +2.725937e-01 	 | +5.705022e-02 	 | -3.951803e-01 	 | +2.068816e-02 	 | +4.507496e-01 
2267 	 | -6.388416e-02 	 | +2.391211e-01 	 | +7.140429e-02 	 | -1.038327e-01 	 | +5.923265e-03 	 | +2.560360e-01 
2283 	 | -1.169045e-01 	 | -7.646263e-02 	 | +2.018268e-01 	 | +3.951939e-01 	 | +1.498360e-02 	 | -1.910976e-01 
2299 	 | -1.198764e-01 	 | -3.184148e-01 	 | -6.377059e-01 	 | -1.994146e-01 	 | -5.619393e-03 	 | -4.358633e-01 
2252 	 | +1.222805e-02 	 | +8.493823e-02 	 | +1.303974e-01 	 | +3.323112e-02 	 | +3.072423e-03 	 | +8.108263e-02 
2268 	 | +1.340900e-03 	 | +2.041961e-01 	 | +1.700481e-01 	 | -3.548890e-02 	 | +1.243462e-03 	 | +2.492531e-01 
2284 	 | +1.372192e-01 	 | -2.282214e-01 	 | +5.182845e-01 	 | +6.092867e-01 	 | -5.834371e-03 	 | -1.461396e-01 
2300 	 | -1.067689e-02 	 | -2.778527e-01 	 | -6.920861e-01 	 | -4.035564e-01 	 | +2.011341e-02 	 | -3.649627e-01 
2253 	 | +7.855794e-02 	 | +2.052097e-01 	 | -1.308145e-01 	 | -4.145821e-01 	 | +2.649249e-03 	 | +2.929460e-01 
2269 	 | +1.887519e-01 	 | -2.042040e-01 	 | -4.482962e-01 	 | -4.328441e-01 	 | -1.017156e-02 	 | -1.185614e-01 
2285 	 | +8.982721e-02 	 | -1.498971e-01 	 | +3.509907e-01 	 | +4.110606e-01 	 | -8.378907e-03 	 | -1.561999e-01 
2301 	 | +7.081575e-02 	 | -1.246032e-01 	 | +8.834819e-02 	 | +1.421356e-01 	 | +1.674889e-02 	 | -7.862723e-02 
2254 	 | +7.395734e-03 	 | +4.022016e-02 	 | -1.158175e-01 	 | -1.634334e-01 	 | -1.990311e-02 	 | +4.369834e-02 
2270 	 | +9.881702e-01 	 | +4.410926e-01 	 | +7.114435e-01 	 | -7.178193e-01 	 | -2.046616e-02 	 | +5.224876e-01 
2286 	 | -9.016465e-03 	 | -5.835322e-02 	 | +1.632655e-01 	 | +2.306352e-01 	 | +9.588329e-03 	 | -1.112351e-01 
2302 	 | +3.993606e-02 	 | -8.323466e-02 	 | -1.712740e-01 	 | -1.279754e-01 	 | +9.111167e-03 	 | -1.403109e-01 
2255 	 | -5.938833e-02 	 | -5.033857e-01 	 | -1.036096e+00 	 | -4.733217e-01 	 | -1.481075e-03 	 | -6.166685e-01 
2271 	 | +6.965494e-02 	 | -4.786812e-01 	 | -6.245275e-01 	 | -2.155012e-01 	 | -4.170614e-03 	 | -3.993630e-01 
2287 	 | -7.873499e-02 	 | +1.747794e-01 	 | -3.701879e-01 	 | -4.662323e-01 	 | +2.527998e-03 	 | +5.845939e-02 
2303 	 | -1.981300e-02 	 | +6.400625e-02 	 | +1.447690e-01 	 | +1.005758e-01 	 | +4.245179e-03 	 | +1.870521e-02 
2256 	 | -1.617737e-02 	 | -1.605565e-01 	 | +3.548802e-01 	 | +5.316140e-01 	 | +3.762336e-03 	 | -1.984639e-01 
2272 	 | +3.100290e-02 	 | -2.157526e-01 	 | +1.759005e-01 	 | +3.606502e-01 	 | +2.316485e-03 	 | -1.816101e-01 
2288 	 | -2.343451e-02 	 | -4.621050e-01 	 | -3.362584e-01 	 | +1.492811e-01 	 | -9.805662e-03 	 | -5.248521e-01 
2304 	 | -2.232316e-02 	 | -2.705661e-01 	 | -3.789565e-01 	 | -8.606726e-02 	 | +3.140436e-02 	 | -2.958469e-01 
2305 	 | +6.122487e-02 	 | -1.407866e-01 	 | -7.408589e-01 	 | -6.612971e-01 	 | -6.392940e-03 	 | -1.316364e-01 
2321 	 | +5.184872e-02 	 | +1.533404e-01 	 | +9.683498e-02 	 | -1.083541e-01 	 | -1.747072e-03 	 | +2.316302e-01 
2337 	 | -3.485236e-02 	 | -1.360470e-02 	 | +6.183473e-02 	 | +1.102918e-01 	 | +2.591002e-02 	 | -3.414908e-02 
2353 	 | +8.912003e-02 	 | +2.413453e-02 	 | -5.844693e-01 	 | -6.977238e-01 	 | +6.846566e-04 	 | +1.052730e-01 
2306 	 | -9.603372e-01 	 | +5.289396e-02 	 | -5.874040e-01 	 | +3.200392e-01 	 | -3.543176e-03 	 | -1.689315e-03 
2322 	 | +8.842226e-01 	 | -1.417871e-01 	 | -9.084571e-02 	 | -8.332813e-01 	 | -4.593963e-05 	 | -2.234495e-01 
2338 	 | +1.437940e-02 	 | +3.497954e-01 	 | +1.088024e-01 	 | -2.553724e-01 	 | -7.480292e-03 	 | +4.095031e-01 
2354 	 | +1.054518e+00 	 | +9.682486e-02 	 | +4.638200e-01 	 | -6.875226e-01 	 | +1.642512e-02 	 | +1.798846e-01 
2307 	 | -8.715621e-02 	 | +4.470107e-02 	 | -7.320717e-01 	 | -6.896166e-01 	 | +1.946437e-03 	 | +2.069008e-02 
2323 	 | +1.354210e-02 	 | +8.256048e-02 	 | +2.995950e-02 	 | -6.614307e-02 	 | -1.540378e-02 	 | +6.089276e-02 
2339 	 | -1.036778e-01 	 | +1.586580e-01 	 | -3.025296e-01 	 | -3.575098e-01 	 | -6.912559e-03 	 | +9.476788e-02 
2355 	 | +1.784824e-01 	 | -1.052711e-03 	 | +5.770994e-01 	 | +3.996697e-01 	 | -1.528968e-02 	 | +1.503883e-01 
2308 	 | -1.221658e-02 	 | -7.374261e-03 	 | +5.258620e-01 	 | +5.454529e-01 	 | +2.045937e-02 	 | +6.712333e-02 
2324 	 | +1.136174e-01 	 | +1.443921e-01 	 | +3.790662e-01 	 | +1.210566e-01 	 | -7.936463e-03 	 | +2.620959e-01 
2340 	 | -6.933529e-02 	 | +1.990098e-01 	 | -3.500891e-03 	 | -1.331754e-01 	 | -8.839088e-03 	 | +2.138332e-01 
2356 	 | +3.156850e-02 	 | +1.931068e-01 	 | +2.462978e-01 	 | +2.162252e-02 	 | -1.264619e-02 	 | +2.076265e-01 
2309 	 | -8.853698e-01 	 | +1.068632e-01 	 | -5.809988e-01 	 | +1.975079e-01 	 | -5.934112e-03 	 | +2.040884e-01 
2325 	 | +6.921959e-03 	 | -2.149946e-02 	 | -3.051869e-01 	 | -2.906094e-01 	 | +1.336840e-02 	 | +4.709047e-02 
2341 	 | -9.117982e-01 	 | +1.668708e-01 	 | -1.952797e-01 	 | +5.496477e-01 	 | -8.532491e-03 	 | +2.103419e-01 
2357 	 | -9.805338e-01 	 | +1.905793e-01 	 | -3.757055e-02 	 | +7.523840e-01 	 | +1.123661e-02 	 | +2.093358e-01 
2310 	 | +1.117931e+00 	 | +1.426758e-01 	 | +4.449435e-01 	 | -8.156636e-01 	 | -2.867567e-02 	 | +2.512588e-01 
2326 	 | +2.454402e-02 	 | -2.528960e-01 	 | +3.466687e-01 	 | +5.750206e-01 	 | -1.589368e-02 	 | -2.450304e-01 
2342 	 | -1.254133e-01 	 | -1.341192e-01 	 | +1.276411e-01 	 | +3.871737e-01 	 | +2.479429e-03 	 | -2.470384e-01 
2358 	 | -7.131685e-03 	 | +1.436027e-01 	 | +1.682046e-01 	 | +3.173366e-02 	 | +5.063771e-03 	 | +1.116220e-01 
2311 	 | +3.622523e-02 	 | -2.578689e-01 	 | -3.493261e-02 	 | +1.867110e-01 	 | -2.741596e-03 	 | -2.901135e-01 
2327 	 | -6.940181e-02 	 | -1.016761e-01 	 | +6.373040e-01 	 | +8.083820e-01 	 | -3.922111e-03 	 | -1.913714e-01 
2343 	 | +1.115178e-01 	 | +1.521902e-01 	 | +9.135541e-01 	 | +6.498461e-01 	 | +1.821265e-02 	 | +2.370601e-01 
2359 	 | -3.632779e-02 	 | +9.416538e-02 	 | +3.753918e-01 	 | +3.175543e-01 	 | +1.000625e-02 	 | +1.274885e-01 
2312 	 | -7.461455e-03 	 | -2.744089e-02 	 | +7.747383e-01 	 | +8.096407e-01 	 | -4.927811e-03 	 | -2.836476e-03 
2328 	 | +1.074880e-01 	 | +2.433987e-01 	 | +4.103335e-02 	 | -3.098533e-01 	 | +2.856876e-03 	 | +3.445611e-01 
2344 	 | +1.548589e-02 	 | -4.675471e-02 	 | +1.393351e-01 	 | +1.706039e-01 	 | +2.845945e-02 	 | -3.337062e-02 
2360 	 | -3.011885e-02 	 | +1.405961e-01 	 | +4.687066e-01 	 | +3.582293e-01 	 | +1.603472e-02 	 | +1.484356e-01 
2313 	 | +5.488755e-02 	 | -2.983931e-01 	 | +2.382443e-01 	 | +4.817498e-01 	 | +1.724855e-02 	 | -2.487342e-01 
2329 	 | -5.799951e-02 	 | -2.479164e-01 	 | -2.396542e-01 	 | +6.626178e-02 	 | -2.844916e-02 	 | -2.786545e-01 
2345 	 | -1.309936e-03 	 | -4.573384e-01 	 | -3.961316e-02 	 | +4.190352e-01 	 | -8.439364e-03 	 | -4.956063e-01 
2361 	 | +5.559278e-02 	 | -7.079479e-02 	 | -4.933797e-01 	 | -4.781776e-01 	 | -1.715810e-02 	 | -1.671709e-02 
2314 	 | -4.829837e-02 	 | +1.528870e-01 	 | +1.616540e-02 	 | -8.842328e-02 	 | -1.935821e-02 	 | +1.024273e-01 
2330 	 | +1.381935e-02 	 | -1.827980e-01 	 | -9.042276e-02 	 | +7.855593e-02 	 | +1.710545e-02 	 | -2.278844e-01 
2346 	 | -6.414622e-04 	 | +1.392556e-01 	 | +1.591296e-01 	 | +2.051545e-02 	 | +1.466264e-02 	 | +1.915280e-01 
2362 	 | +1.921374e-02 	 | +3.547100e-01 	 | +1.521577e-01 	 | -2.217660e-01 	 | -2.423844e-02 	 | +3.840320e-01 
2315 	 | +3.381687e-02 	 | +1.294791e-01 	 | -3.701343e-02 	 | -2.003094e-01 	 | +2.272672e-02 	 | +1.019156e-01 
2331 	 | +6.603787e-02 	 | +4.054385e-02 	 | -2.247021e-01 	 | -3.312838e-01 	 | -9.152084e-03 	 | +1.260768e-01 
2347 	 | -6.128452e-02 	 | -1.837690e-01 	 | -4.439460e-01 	 | -1.988925e-01 	 | -1.328114e-02 	 | -2.016235e-01 
2363 	 | +5.162656e-02 	 | -1.003260e-01 	 | -6.534570e-01 	 | -6.047576e-01 	 | -2.104394e-02 	 | -6.224033e-02 
2316 	 | +1.745635e-01 	 | +6.342169e-01 	 | +6.561994e-01 	 | -1.525810e-01 	 | +1.053495e-02 	 | +7.990321e-01 
2332 	 | +6.755105e-02 	 | +1.993308e-01 	 | +6.214919e-01 	 | +3.546101e-01 	 | +7.312406e-03 	 | +2.377473e-01 
2348 	 | +2.242639e-02 	 | -1.182699e-01 	 | -7.473593e-01 	 | -6.515158e-01 	 | -8.037383e-03 	 | -1.251725e-01 
2364 	 | +1.773261e-01 	 | -2.338715e-01 	 | +6.500471e-02 	 | +1.215500e-01 	 | +1.529962e-02 	 | -1.188513e-01 
2317 	 | -2.825988e-02 	 | -5.195481e-01 	 | -3.438064e-01 	 | +2.040017e-01 	 | -1.357677e-02 	 | -6.891887e-01 
2333 	 | -5.228963e-02 	 | +1.817601e-01 	 | -2.442592e-01 	 | -3.737297e-01 	 | -1.280907e-02 	 | +1.455405e-01 
2349 	 | -9.028382e-01 	 | -7.582411e-02 	 | -5.260024e-01 	 | +4.526599e-01 	 | -2.573735e-03 	 | -3.899378e-02 
2365 	 | +7.601369e-02 	 | -8.229492e-02 	 | +2.342489e-01 	 | +2.405301e-01 	 | +3.486343e-03 	 | -2.424344e-02 
2318 	 | -1.384994e-01 	 | +7.390161e-02 	 | -1.402708e-01 	 | -7.567304e-02 	 | +2.061443e-02 	 | +3.191392e-02 
2334 	 | +1.157897e+00 	 | +3.629398e-01 	 | +2.021881e-01 	 | -1.318649e+00 	 | +8.963558e-04 	 | +4.931209e-01 
2350 	 | -1.360201e-01 	 | -2.679460e-01 	 | -1.535466e-01 	 | +2.504195e-01 	 | +1.502208e-02 	 | -4.174254e-01 
2366 	 | -1.138264e-01 	 | +7.039401e-02 	 | +8.716883e-02 	 | +1.306012e-01 	 | -3.996650e-04 	 | +6.826956e-03 
2319 	 | -1.943320e-02 	 | -1.604505e-01 	 | -1.661058e-01 	 | +1.377789e-02 	 | +1.416834e-02 	 | -1.870814e-01 
2335 	 | +5.038977e-02 	 | -1.121385e-01 	 | -8.451164e-02 	 | -2.276291e-02 	 | +1.477353e-02 	 | -1.490328e-01 
2351 	 | -7.394328e-02 	 | +1.665052e-01 	 | -2.056265e-01 	 | -2.981885e-01 	 | -5.829066e-03 	 | +7.243312e-02 
2367 	 | +3.113661e-02 	 | -3.883259e-01 	 | -2.362103e-02 	 | +3.335683e-01 	 | +7.347706e-03 	 | -3.960544e-01 
2320 	 | -2.981383e-03 	 | +1.214963e-02 	 | -2.811969e-01 	 | -2.903651e-01 	 | +2.134837e-02 	 | +1.960374e-02 
2336 	 | -1.112478e-01 	 | +3.038621e-01 	 | +1.628811e-01 	 | -2.973322e-02 	 | -1.958087e-02 	 | +3.033566e-01 
2352 	 | -1.024135e-01 	 | +2.984566e-01 	 | -3.468615e-01 	 | -5.429045e-01 	 | +2.053092e-02 	 | +2.224606e-01 
2368 	 | +1.071576e-01 	 | +4.075589e-01 	 | +1.096823e-01 	 | -4.050342e-01 	 | -7.441139e-03 	 | +5.255871e-01 
2369 	 | +4.613600e-02 	 | -1.019062e-01 	 | -2.015783e-03 	 | +5.375438e-02 	 | +2.271414e-02 	 | -9.332761e-02 
2385 	 | +1.232321e-02 	 | +3.683218e-01 	 | -1.237896e-01 	 | -5.044346e-01 	 | -1.060737e-02 	 | +3.886871e-01 
2401 	 | +6.932638e-03 	 | -3.450592e-01 	 | -2.382071e-01 	 | +9.991944e-02 	 | +1.965562e-02 	 | -3.079351e-01 
2417 	 | +9.102109e-01 	 | +5.279240e-01 	 | +1.054426e+00 	 | -3.837091e-01 	 | -3.031396e-03 	 | +5.110356e-01 
2370 	 | -2.185710e-02 	 | +1.540636e-03 	 | -1.962694e-01 	 | -1.759529e-01 	 | +4.935437e-03 	 | -3.642076e-02 
2386 	 | -4.301737e-02 	 | +1.401639e-01 	 | -1.345704e-01 	 | -2.317169e-01 	 | -1.796456e-02 	 | +1.276564e-01 
2402 	 | +7.554451e-02 	 | +2.721496e-01 	 | -2.132398e-01 	 | -5.609339e-01 	 | -2.000875e-02 	 | +3.513634e-01 
2418 	 | +9.916034e-01 	 | -5.398238e-01 	 | +1.031977e-01 	 | -3.485819e-01 	 | +1.129040e-02 	 | -6.005925e-01 
2371 	 | -1.116229e-01 	 | -2.077795e-01 	 | -3.719110e-01 	 | -5.250852e-02 	 | +2.946069e-02 	 | -2.748773e-01 
2387 	 | +4.887503e-03 	 | +2.380824e-01 	 | +1.559942e-01 	 | -8.697569e-02 	 | +1.480961e-05 	 | +2.631395e-01 
2403 	 | +2.978264e-02 	 | +1.359220e-01 	 | -4.192018e-01 	 | -5.849064e-01 	 | +9.353283e-03 	 | +2.778222e-01 
2419 	 | -7.655848e-03 	 | +1.562915e-01 	 | +2.084528e-01 	 | +5.981720e-02 	 | -1.485982e-02 	 | +1.757529e-01 
2372 	 | -2.882529e-02 	 | -2.602980e-02 	 | -2.241197e-01 	 | -1.692646e-01 	 | +2.279836e-02 	 | -2.377379e-02 
2388 	 | +9.871195e-03 	 | +2.878072e-03 	 | +3.811373e-01 	 | +3.683881e-01 	 | +2.123586e-02 	 | -3.267436e-02 
2404 	 | +3.504269e-03 	 | +5.923847e-02 	 | +1.216591e-01 	 | +5.891637e-02 	 | -5.653431e-03 	 | +5.452266e-02 
2420 	 | +1.246330e-01 	 | +3.096897e-01 	 | +7.546042e-01 	 | +3.202815e-01 	 | +2.757837e-03 	 | +4.524313e-01 
2373 	 | -1.393166e-01 	 | -1.493298e-01 	 | +3.162117e-01 	 | +6.048581e-01 	 | +4.514156e-03 	 | -2.908946e-01 
2389 	 | +1.109851e-01 	 | +1.918095e-01 	 | +2.968900e-01 	 | -5.904489e-03 	 | +9.265965e-03 	 | +2.222713e-01 
2405 	 | -1.818632e-02 	 | -1.108446e-01 	 | +1.038618e-01 	 | +2.328927e-01 	 | -1.293559e-02 	 | -1.414409e-01 
2421 	 | +9.517482e-01 	 | -4.860233e-02 	 | +6.110285e-01 	 | -2.921175e-01 	 | +6.518383e-03 	 | -7.651892e-02 
2374 	 | +6.774249e-02 	 | +4.105123e-02 	 | +9.834370e-02 	 | -1.045002e-02 	 | -1.523334e-02 	 | +7.882188e-02 
2390 	 | +1.015787e-02 	 | +9.210873e-03 	 | +8.375839e-02 	 | +6.438965e-02 	 | -1.701667e-02 	 | -1.305637e-02 
2406 	 | -5.622924e-02 	 | +2.307438e-02 	 | +1.953792e-01 	 | +2.285341e-01 	 | -1.874372e-02 	 | -3.976712e-02 
2422 	 | +1.046115e+00 	 | -2.919545e-01 	 | +2.411540e-01 	 | -5.130070e-01 	 | -6.088767e-03 	 | -3.769626e-01 
2375 	 | +1.171730e-02 	 | -1.843229e-01 	 | +4.496226e-01 	 | +6.222282e-01 	 | -3.115457e-02 	 | -1.743329e-01 
2391 	 | +9.102229e-03 	 | +5.010295e-03 	 | -8.172162e-02 	 | -9.583414e-02 	 | -2.260954e-02 	 | +5.772743e-02 
2407 	 | -8.316712e-02 	 | -2.335099e-01 	 | +3.440208e-01 	 | +6.606979e-01 	 | +4.477893e-03 	 | -3.383137e-01 
2423 	 | +9.568436e-02 	 | +1.686626e-02 	 | -3.234628e-01 	 | -4.360134e-01 	 | +5.712971e-03 	 | +1.405847e-01 
2376 	 | +1.358699e-03 	 | -3.698036e-01 	 | -9.870031e-02 	 | +2.697446e-01 	 | +2.193386e-02 	 | -4.203624e-01 
2392 	 | -6.120800e-02 	 | +6.526642e-02 	 | +2.276598e-01 	 | +2.236013e-01 	 | +2.494941e-02 	 | +6.329894e-02 
2408 	 | +5.844989e-02 	 | -3.592543e-01 	 | -2.022164e-01 	 | +9.858798e-02 	 | -8.472759e-03 	 | -3.406005e-01 
2424 	 | -2.864241e-02 	 | -5.157648e-02 	 | +5.483279e-02 	 | +1.350517e-01 	 | -2.100071e-02 	 | -5.676682e-02 
2377 	 | -2.025395e-03 	 | -1.534084e-01 	 | +9.133064e-01 	 | +1.068740e+00 	 | +2.515279e-03 	 | -1.613654e-01 
2393 	 | -5.138410e-02 	 | +2.379125e-01 	 | -6.894955e-01 	 | -8.760239e-01 	 | +7.960375e-03 	 | +2.415725e-01 
2409 	 | -1.572617e-01 	 | -2.448200e-01 	 | -3.823045e-01 	 | +1.977722e-02 	 | +2.283783e-02 	 | -3.341900e-01 
2425 	 | +1.344890e-02 	 | -3.607283e-02 	 | +1.161567e-01 	 | +1.387806e-01 	 | -1.124054e-02 	 | -3.250057e-02 
2378 	 | -5.989240e-02 	 | -1.318620e-01 	 | -1.398281e-01 	 | +5.192630e-02 	 | +1.680415e-02 	 | -2.409990e-01 
2394 	 | +2.097038e-02 	 | -1.908234e-01 	 | +2.202313e-01 	 | +3.900844e-01 	 | -1.603654e-02 	 | -2.232662e-01 
2410 	 | +1.395618e-01 	 | -1.934724e-01 	 | -1.373218e-01 	 | -8.341116e-02 	 | +9.241790e-03 	 | -1.943396e-01 
2426 	 | +9.277874e-02 	 | -5.556524e-03 	 | -2.587864e-01 	 | -3.460086e-01 	 | +7.296642e-03 	 | +7.531345e-02 
2379 	 | +9.786150e-03 	 | +4.699900e-03 	 | -1.999102e-01 	 | -2.143963e-01 	 | +1.800336e-02 	 | +1.907526e-02 
2395 	 | +5.116249e-02 	 | -1.657334e-01 	 | +4.071956e-01 	 | +5.217665e-01 	 | -8.812627e-03 	 | -1.402051e-01 
2411 	 | -1.627888e-02 	 | -2.916392e-02 	 | -7.779159e-01 	 | -7.324731e-01 	 | -2.503443e-02 	 | -4.828786e-02 
2427 	 | +4.124874e-03 	 | +1.066291e-01 	 | +3.113425e-01 	 | +2.005885e-01 	 | -6.100058e-03 	 | +1.274506e-01 
2380 	 | +4.552404e-02 	 | -1.449443e-01 	 | -2.231233e-01 	 | -1.237030e-01 	 | -5.854484e-03 	 | -1.515817e-01 
2396 	 | -2.923468e-02 	 | +2.678006e-01 	 | +6.917997e-02 	 | -1.693859e-01 	 | +9.702635e-04 	 | +2.733199e-01 
2412 	 | -6.603275e-02 	 | +2.950382e-02 	 | -2.900536e-01 	 | -2.535246e-01 	 | -1.007072e-02 	 | -9.746989e-02 
2428 	 | -2.066941e-02 	 | +1.550642e-01 	 | -1.651016e-01 	 | -2.994964e-01 	 | -1.081647e-02 	 | +1.278257e-01 
2381 	 | -7.715525e-02 	 | -1.955377e-01 	 | -5.326151e-01 	 | -2.599222e-01 	 | +6.371786e-03 	 | -2.846262e-01 
2397 	 | -2.870301e-02 	 | -7.176579e-02 	 | -4.568220e-01 	 | -3.563532e-01 	 | -6.588499e-04 	 | -7.340541e-02 
2413 	 | +8.642618e-02 	 | -2.084815e-01 	 | -3.604382e-01 	 | -2.383828e-01 	 | -5.456988e-03 	 | -1.629544e-01 
2429 	 | +9.105262e-02 	 | +8.507412e-02 	 | +4.342813e-01 	 | +2.581545e-01 	 | -1.101906e-02 	 | +9.113172e-02 
2382 	 | +9.167115e-01 	 | +1.097725e-01 	 | +6.654040e-01 	 | -3.610800e-01 	 | +3.194572e-03 	 | +5.771945e-02 
2398 	 | +7.379797e-02 	 | -3.161691e-01 	 | +8.683734e-02 	 | +3.292085e-01 	 | +9.487278e-03 	 | -3.230810e-01 
2414 	 | +8.007863e-02 	 | +4.533232e-01 	 | +2.551558e-01 	 | -2.782460e-01 	 | -7.811815e-03 	 | +5.713380e-01 
2430 	 | +6.388564e-02 	 | -8.434468e-02 	 | +6.801365e-02 	 | +8.847270e-02 	 | -7.703829e-03 	 | -8.781516e-02 
2383 	 | -6.857325e-02 	 | -5.612123e-02 	 | +3.799958e-01 	 | +5.046902e-01 	 | -1.059131e-02 	 | -1.792727e-01 
2399 	 | +6.737537e-02 	 | -2.635895e-01 	 | +1.394029e-01 	 | +3.356170e-01 	 | -4.860749e-03 	 | -2.322967e-01 
2415 	 | -8.828503e-02 	 | -1.732817e-01 	 | +2.013295e-01 	 | +4.628963e-01 	 | -6.061294e-03 	 | -2.473403e-01 
2431 	 | -1.445749e-02 	 | +2.703016e-01 	 | +3.223572e-01 	 | +6.651307e-02 	 | -8.772434e-03 	 | +3.451925e-01 
2384 	 | -5.558252e-02 	 | -3.511487e-02 	 | -3.945392e-01 	 | -3.038418e-01 	 | +1.757861e-03 	 | -9.960037e-02 
2400 	 | -5.906431e-02 	 | +2.739446e-02 	 | -1.284444e-01 	 | -9.677453e-02 	 | +5.483147e-03 	 | -1.924198e-02 
2416 	 | +1.107765e-01 	 | +4.637953e-01 	 | +5.922318e-01 	 | +1.765999e-02 	 | -8.870660e-03 	 | +6.153268e-01 
2432 	 | +1.527355e-01 	 | +8.219201e-01 	 | +1.065452e+00 	 | +9.079666e-02 	 | -2.096785e-02 	 | +9.385382e-01 
2433 	 | +2.993903e-02 	 | -3.643059e-01 	 | +5.398924e-02 	 | +3.883561e-01 	 | -2.210559e-02 	 | -3.747320e-01 
2449 	 | +7.183580e-02 	 | +1.162632e-01 	 | +2.278683e-01 	 | +3.976929e-02 	 | -5.228738e-03 	 | +1.768833e-01 
2465 	 | -4.439794e-02 	 | -1.268421e-01 	 | -9.164303e-01 	 | -7.451903e-01 	 | +1.404576e-02 	 | -1.831594e-01 
2481 	 | -2.705128e-02 	 | -3.995022e-01 	 | -3.404521e-01 	 | +8.610131e-02 	 | -1.894142e-02 	 | -4.746622e-01 
2434 	 | +1.069551e+00 	 | +1.531201e-01 	 | +2.866383e-01 	 | -9.360324e-01 	 | -7.880405e-03 	 | +2.124042e-01 
2450 	 | -3.465353e-02 	 | -3.718058e-01 	 | -2.778378e-01 	 | +1.286215e-01 	 | +1.171154e-02 	 | -4.131963e-01 
2466 	 | +3.128946e-02 	 | +2.766418e-01 	 | -6.086228e-01 	 | -9.165540e-01 	 | +7.456414e-03 	 | +2.960896e-01 
2482 	 | -3.526885e-02 	 | +4.575369e-01 	 | +6.571978e-01 	 | +2.349298e-01 	 | -1.520425e-02 	 | +4.072733e-01 
2435 	 | -1.514033e-02 	 | +1.691696e-01 	 | +4.904170e-01 	 | +3.363877e-01 	 | +8.257867e-03 	 | +1.942397e-01 
2451 	 | +2.454701e-02 	 | -1.751417e-01 	 | -2.596823e-01 	 | -1.090876e-01 	 | +6.578121e-03 	 | -1.928580e-01 
2467 	 | -4.779755e-02 	 | +1.068645e-01 	 | -2.965495e-01 	 | -3.556164e-01 	 | -3.692592e-03 	 | +8.331875e-02 
2483 	 | -1.365912e-01 	 | -1.000699e-02 	 | +3.195092e-01 	 | +4.661074e-01 	 | +2.935277e-02 	 | -6.100002e-02 
2436 	 | +1.169193e-01 	 | +9.778349e-02 	 | +3.039160e-01 	 | +8.921319e-02 	 | -1.456049e-02 	 | +2.317204e-01 
2452 	 | +1.228363e-01 	 | +1.980973e-01 	 | -1.165203e-01 	 | -4.374538e-01 	 | +9.950419e-04 	 | +3.492807e-01 
2468 	 | +7.312913e-02 	 | -1.600305e-01 	 | -5.280099e-01 	 | -4.411086e-01 	 | -7.392765e-03 	 | -1.278634e-01 
2484 	 | +6.636941e-02 	 | +2.330115e-01 	 | +3.558379e-01 	 | +5.645703e-02 	 | +1.954087e-02 	 | +3.200994e-01 
2437 	 | +5.299889e-03 	 | +3.697035e-01 	 | +1.069721e-01 	 | -2.680313e-01 	 | -2.040472e-02 	 | +4.230860e-01 
2453 	 | +1.937437e-02 	 | -8.839371e-02 	 | -3.094936e-01 	 | -2.404743e-01 	 | -4.372934e-04 	 | -1.355993e-01 
2469 	 | -1.360518e-01 	 | -4.125870e-01 	 | -6.451302e-02 	 | +4.841257e-01 	 | +3.298259e-04 	 | -5.318007e-01 
2485 	 | +6.638830e-02 	 | -3.528121e-01 	 | +1.134482e-01 	 | +3.998719e-01 	 | +1.433377e-02 	 | -3.554315e-01 
2438 	 | +1.100767e-01 	 | -1.334684e-02 	 | +3.094226e-02 	 | -6.578758e-02 	 | +1.176378e-02 	 | +5.659584e-02 
2454 	 | -3.389670e-02 	 | +1.409840e-01 	 | +5.672903e-01 	 | +4.602029e-01 	 | -1.042789e-02 	 | +8.748511e-02 
2470 	 | +4.838961e-03 	 | -3.040429e-01 	 | +1.040212e+00 	 | +1.339416e+00 	 | +1.917244e-02 	 | -3.388133e-01 
2486 	 | -1.074459e-02 	 | -4.951053e-01 	 | -1.195444e+00 	 | -6.895941e-01 	 | +7.076660e-03 	 | -5.535023e-01 
2439 	 | -1.414232e-02 	 | -3.999576e-01 	 | -5.117296e-01 	 | -9.762968e-02 	 | -3.852862e-03 	 | -4.820681e-01 
2455 	 | +2.160338e-02 	 | +7.146205e-01 	 | +2.556483e-01 	 | -4.805756e-01 	 | -5.712740e-03 	 | +7.622241e-01 
2471 	 | -1.344019e-02 	 | -8.256563e-02 	 | +3.968416e-01 	 | +4.928474e-01 	 | -7.668953e-03 	 | -1.233652e-01 
2487 	 | -1.209295e-01 	 | -2.802073e-01 	 | +9.430726e-02 	 | +4.954441e-01 	 | +2.299127e-02 	 | -4.196596e-01 
2440 	 | -2.681428e-03 	 | +2.485755e-02 	 | -2.688364e-01 	 | -2.910125e-01 	 | +1.160279e-02 	 | +7.811712e-02 
2456 	 | +1.424487e-01 	 | +1.034636e-01 	 | -2.536630e-01 	 | -4.995753e-01 	 | -1.936039e-02 	 | +2.648739e-01 
2472 	 | +6.571373e-02 	 | -2.856502e-01 	 | -6.682517e-01 	 | -4.483153e-01 	 | -4.058195e-05 	 | -2.352656e-01 
2488 	 | +9.468671e-03 	 | -3.759012e-01 	 | +2.636448e-02 	 | +3.927971e-01 	 | +8.087627e-03 	 | -4.443740e-01 
2441 	 | -3.719655e-02 	 | -8.084438e-02 	 | +1.700943e-01 	 | +2.881353e-01 	 | -4.796448e-03 	 | -9.957678e-02 
2457 	 | -1.869502e-01 	 | +1.700323e-01 	 | -2.644777e-01 	 | -2.475598e-01 	 | +2.457773e-03 	 | +2.956879e-02 
2473 	 | -1.150088e-03 	 | +3.712865e-01 	 | -3.085674e-02 	 | -4.009932e-01 	 | -2.440009e-03 	 | +4.472144e-01 
2489 	 | -4.326669e-02 	 | -4.381367e-02 	 | -4.955775e-01 	 | -4.084971e-01 	 | -3.771468e-03 	 | -1.273353e-01 
2442 	 | +2.949260e-02 	 | +6.202122e-01 	 | +2.644907e-01 	 | -3.852142e-01 	 | -2.342657e-03 	 | +6.907020e-01 
2458 	 | -2.216836e-02 	 | -1.767108e-01 	 | +1.217782e-01 	 | +3.206574e-01 	 | -2.047115e-03 	 | -2.699171e-01 
2474 	 | +6.885407e-02 	 | +3.476997e-01 	 | -5.283995e-01 	 | -9.449533e-01 	 | +1.154399e-02 	 | +3.846630e-01 
2490 	 | -4.336250e-02 	 | +2.947144e-01 	 | -4.987905e-02 	 | -3.012309e-01 	 | -2.151602e-02 	 | +2.927916e-01 
2443 	 | -5.901702e-02 	 | -2.057604e-01 	 | -4.295699e-01 	 | -1.647924e-01 	 | +3.570540e-03 	 | -3.042261e-01 
2459 	 | +1.637500e-02 	 | -2.190619e-01 	 | -9.857969e-02 	 | +1.041072e-01 	 | +4.575050e-03 	 | -2.196936e-01 
2475 	 | -1.122863e-01 	 | +1.978476e-02 	 | -1.485030e-01 	 | -5.600139e-02 	 | +2.368031e-02 	 | -7.953811e-02 
2491 	 | -5.360445e-03 	 | -1.069556e-01 	 | +7.173034e-02 	 | +1.840464e-01 	 | -1.342742e-02 	 | -1.337790e-01 
2444 	 | -4.798082e-02 	 | -2.124792e-01 	 | -3.218614e-01 	 | -6.140143e-02 	 | -1.028345e-02 	 | -2.526310e-01 
2460 	 | +2.942670e-03 	 | +5.439177e-03 	 | +1.847489e-01 	 | +1.763671e-01 	 | -1.425347e-02 	 | +3.172885e-02 
2476 	 | -2.653192e-05 	 | +2.247370e-01 	 | -5.493336e-01 	 | -7.740441e-01 	 | -1.445487e-02 	 | +2.852266e-01 
2492 	 | +2.617707e-03 	 | +1.038204e-01 	 | +6.800303e-01 	 | +5.735922e-01 	 | +1.711852e-03 	 | +1.055539e-01 
2445 	 | -1.042192e-01 	 | +1.124729e-01 	 | +3.822342e-01 	 | +3.739805e-01 	 | -9.122153e-03 	 | +2.492274e-02 
2461 	 | +5.503647e-02 	 | -7.977730e-02 	 | +2.357567e-01 	 | +2.604975e-01 	 | +7.337451e-03 	 | -7.313097e-02 
2477 	 | +2.537913e-02 	 | -2.161598e-01 	 | -4.039287e-01 	 | -2.131480e-01 	 | +1.139568e-02 	 | -2.285606e-01 
2493 	 | +6.985323e-02 	 | -5.445681e-01 	 | +2.932516e-01 	 | +7.679665e-01 	 | +4.550829e-03 	 | -5.196548e-01 
2446 	 | -8.132659e-02 	 | -3.505049e-01 	 | +4.669112e-01 	 | +8.987426e-01 	 | -1.565644e-02 	 | -4.314761e-01 
2462 	 | +1.424791e-02 	 | -4.137571e-01 	 | +2.322442e-01 	 | +6.317534e-01 	 | -3.780772e-03 	 | -4.425288e-01 
2478 	 | +1.424091e-01 	 | -4.703024e-01 	 | +2.042812e-01 	 | +5.321745e-01 	 | +2.434670e-02 	 | -3.934255e-01 
2494 	 | -8.207991e-02 	 | -8.879438e-02 	 | -9.892174e-01 	 | -8.183431e-01 	 | -1.504035e-02 	 | -1.906630e-01 
2447 	 | +4.879165e-02 	 | +1.824409e-01 	 | +3.523091e-01 	 | +1.210766e-01 	 | -2.523624e-03 	 | +2.203179e-01 
2463 	 | +5.925266e-02 	 | +1.826385e-01 	 | +2.718478e-01 	 | +2.995668e-02 	 | -4.314080e-03 	 | +1.814365e-01 
2479 	 | -1.002120e-01 	 | -1.154452e-01 	 | -7.565067e-02 	 | +1.400066e-01 	 | +1.033966e-02 	 | -2.297570e-01 
2495 	 | +9.250185e-02 	 | -2.420335e-01 	 | -8.888633e-01 	 | -7.393316e-01 	 | +2.634664e-02 	 | -2.125106e-01 
2448 	 | -2.102212e-02 	 | -1.219204e-01 	 | +1.576272e-01 	 | +3.005698e-01 	 | -1.486393e-02 	 | -1.646672e-01 
2464 	 | -1.094806e-01 	 | -2.099303e-01 	 | +1.921144e-01 	 | +5.115253e-01 	 | +8.524434e-03 	 | -3.277112e-01 
2480 	 | +6.180845e-02 	 | -1.949428e-01 	 | +8.314698e-02 	 | +2.162813e-01 	 | -1.167965e-02 	 | -1.708357e-01 
2496 	 | -3.634855e-02 	 | -1.318158e-01 	 | -7.055528e-01 	 | -5.373884e-01 	 | -3.312062e-03 	 | -1.441308e-01 
2497 	 | -1.311960e-02 	 | -8.081450e-02 	 | +2.090239e-02 	 | +1.148365e-01 	 | +1.539316e-02 	 | -6.092517e-02 
2513 	 | +4.933060e-02 	 | -5.081376e-02 	 | +2.210284e-01 	 | +2.225116e-01 	 | -6.741975e-03 	 | -4.479262e-02 
2529 	 | +3.905697e-02 	 | +2.275379e-01 	 | -3.087232e-02 	 | -2.974672e-01 	 | -6.851221e-03 	 | +2.380583e-01 
2545 	 | +6.541759e-02 	 | +2.492291e-01 	 | +6.333526e-02 	 | -2.513114e-01 	 | -5.096114e-04 	 | +3.500566e-01 
2498 	 | -3.860091e-02 	 | +1.979452e-01 	 | +7.597201e-02 	 | -8.337227e-02 	 | +8.781565e-03 	 | +2.474773e-01 
2514 	 | +3.821329e-02 	 | -2.200123e-01 	 | +6.558267e-01 	 | +8.376258e-01 	 | +2.093558e-02 	 | -1.649543e-01 
2530 	 | -8.567839e-02 	 | -2.243400e-01 	 | +5.141508e-01 	 | +8.241692e-01 	 | +7.155812e-03 	 | -2.398370e-01 
2546 	 | +1.292238e-03 	 | -2.527187e-01 	 | +1.386848e-01 	 | +3.901113e-01 	 | -9.459646e-03 	 | -2.795645e-01 
2499 	 | +3.926764e-02 	 | -7.664393e-02 	 | -1.878930e-01 	 | -1.505167e-01 	 | +4.044983e-03 	 | -8.503463e-02 
2515 	 | +1.241660e-01 	 | +5.833713e-02 	 | +6.280385e-01 	 | +4.455354e-01 	 | -5.556233e-04 	 | +1.606328e-01 
2531 	 | +4.800049e-02 	 | -7.330193e-02 	 | -2.800603e-01 	 | -2.547589e-01 	 | -1.789779e-02 	 | -6.419860e-02 
2547 	 | -4.670476e-02 	 | +9.384678e-02 	 | +6.159236e-01 	 | +5.687816e-01 	 | +1.315856e-02 	 | +3.868531e-02 
2500 	 | +3.398479e-02 	 | +6.138256e-01 	 | +5.111001e-01 	 | -1.367103e-01 	 | -3.052177e-02 	 | +7.128843e-01 
2516 	 | -3.960225e-02 	 | -4.089367e-01 	 | -1.047837e+00 	 | -5.992983e-01 	 | -8.360771e-03 	 | -4.575074e-01 
2532 	 | -2.701847e-02 	 | -1.810325e-01 	 | -4.272348e-01 	 | -2.191839e-01 	 | -1.031106e-02 	 | -1.933570e-01 
2548 	 | -1.745606e-01 	 | +3.536406e-01 	 | +1.068132e+00 	 | +8.890524e-01 	 | +1.682579e-02 	 | +2.346798e-01 
2501 	 | -3.766824e-02 	 | +1.889664e-01 	 | -5.126412e-01 	 | -6.639394e-01 	 | -1.781335e-02 	 | +2.210672e-01 
2517 	 | -9.437124e-02 	 | -2.133791e-01 	 | -8.264454e-01 	 | -5.186951e-01 	 | +1.217529e-02 	 | -3.255134e-01 
2533 	 | -3.391951e-02 	 | -4.205298e-02 	 | -6.274554e-01 	 | -5.514830e-01 	 | +6.299946e-03 	 | -8.285274e-02 
2549 	 | +7.604842e-02 	 | +3.918178e-01 	 | +8.429621e-01 	 | +3.750959e-01 	 | +1.492635e-04 	 | +4.495758e-01 
2502 	 | -7.710621e-02 	 | -4.579872e-02 	 | -3.408900e-02 	 | +8.881592e-02 	 | +1.265329e-02 	 | -1.203512e-01 
2518 	 | +4.947421e-03 	 | -2.850046e-01 	 | +4.405201e-01 	 | +7.205772e-01 	 | +2.034747e-02 	 | -2.800397e-01 
2534 	 | -5.092204e-02 	 | +9.677562e-02 	 | -2.670377e-01 	 | -3.128913e-01 	 | -1.473935e-02 	 | +3.423708e-02 
2550 	 | +6.673539e-03 	 | -6.435752e-02 	 | +5.250951e-01 	 | +5.827791e-01 	 | +1.811377e-03 	 | -7.045023e-02 
2503 	 | -4.611460e-02 	 | -1.057035e-01 	 | -9.546791e-01 	 | -8.028609e-01 	 | +4.552101e-03 	 | -1.381350e-01 
2519 	 | +5.531215e-02 	 | +2.142931e-02 	 | +7.272295e-01 	 | +6.504880e-01 	 | -2.669201e-02 	 | +3.096238e-02 
2535 	 | -8.792037e-03 	 | -3.538148e-01 	 | +3.122360e-02 	 | +3.938305e-01 	 | -1.473541e-02 	 | -3.106701e-01 
2551 	 | +1.417781e-02 	 | -5.415019e-01 	 | -1.865632e-04 	 | +5.271375e-01 	 | +2.777956e-02 	 | -5.439820e-01 
2504 	 | +6.049381e-02 	 | +1.059378e-01 	 | -4.811617e-01 	 | -6.475934e-01 	 | -3.982014e-03 	 | +1.405340e-01 
2520 	 | -1.170337e-02 	 | -6.850280e-02 	 | +2.155365e-01 	 | +2.957427e-01 	 | +2.119696e-02 	 | -1.117789e-01 
2536 	 | +1.221554e-01 	 | +2.555662e-01 	 | +2.508524e-01 	 | -1.268692e-01 	 | -2.480834e-03 	 | +4.205551e-01 
2552 	 | +1.661948e-01 	 | +2.504078e-02 	 | +3.898584e-01 	 | +1.986228e-01 	 | +1.399815e-02 	 | +5.935119e-02 
2505 	 | -1.662401e-02 	 | -3.020352e-01 	 | -6.250696e-01 	 | -3.064103e-01 	 | -1.094619e-02 	 | -3.886593e-01 
2521 	 | -1.440098e-01 	 | -3.714315e-01 	 | -7.905766e-01 	 | -2.751353e-01 	 | -1.511046e-02 	 | -5.253709e-01 
2537 	 | -6.931289e-02 	 | +4.126616e-01 	 | +5.434708e-01 	 | +2.001221e-01 	 | -1.133895e-02 	 | +3.757858e-01 
2553 	 | +2.338252e-02 	 | +2.806082e-02 	 | +6.011576e-01 	 | +5.497142e-01 	 | -1.251382e-02 	 | -9.589361e-03 
2506 	 | -9.262644e-02 	 | +1.871982e-01 	 | -5.312947e-01 	 | -6.258665e-01 	 | -1.568674e-02 	 | +1.372533e-01 
2522 	 | +3.039088e-02 	 | -3.885956e-01 	 | -2.180763e-02 	 | +3.363971e-01 	 | -1.877739e-03 	 | -4.098500e-01 
2538 	 | -9.768025e-01 	 | +1.198960e-01 	 | -8.569719e-02 	 | +7.712093e-01 	 | +3.176534e-02 	 | +1.114397e-01 
2554 	 | +4.500925e-02 	 | +8.397920e-02 	 | +5.873953e-01 	 | +4.584069e-01 	 | -2.226698e-02 	 | +1.314002e-01 
2507 	 | -3.010820e-02 	 | -2.486326e-01 	 | -4.497042e-01 	 | -1.709635e-01 	 | -7.041868e-04 	 | -2.926110e-01 
2523 	 | +2.338424e-02 	 | -6.587180e-02 	 | -4.251096e-01 	 | -3.826221e-01 	 | +1.046352e-02 	 | +1.303018e-03 
2539 	 | -1.162010e-01 	 | -1.210810e-01 	 | -5.282059e-01 	 | -2.909239e-01 	 | +1.077926e-02 	 | -2.493346e-01 
2555 	 | +1.210107e-01 	 | -4.740567e-02 	 | -3.421720e-01 	 | -4.157770e-01 	 | -1.170131e-02 	 | +3.906918e-02 
2508 	 | -2.890600e-02 	 | +6.596575e-01 	 | +6.712424e-01 	 | +4.049088e-02 	 | +4.818257e-03 	 | +6.995635e-01 
2524 	 | +2.938569e-02 	 | -1.172862e-01 	 | -5.750170e-01 	 | -4.871165e-01 	 | +4.292098e-03 	 | -8.229783e-02 
2540 	 | +1.073112e-01 	 | +2.372515e-01 	 | +3.382446e-01 	 | -6.318217e-03 	 | -1.676862e-02 	 | +3.667745e-01 
2556 	 | +4.731932e-02 	 | +3.970619e-02 	 | +4.894805e-01 	 | +4.024550e-01 	 | +8.452736e-03 	 | +1.209044e-01 
2509 	 | -9.383254e-02 	 | -1.636135e-02 	 | -4.496724e-01 	 | -3.394785e-01 	 | -5.414702e-03 	 | -4.921011e-02 
2525 	 | -1.027138e-03 	 | +1.380410e-02 	 | -4.033154e-01 	 | -4.160924e-01 	 | +1.691713e-03 	 | -6.331139e-02 
2541 	 | +1.562008e-02 	 | +7.767854e-02 	 | -1.990844e-01 	 | -2.923830e-01 	 | +1.736569e-03 	 | +1.233901e-01 
2557 	 | -1.331711e-02 	 | +5.381646e-01 	 | +4.996583e-01 	 | -2.518922e-02 	 | +1.007439e-02 	 | +6.036148e-01 
2510 	 | -1.306976e-01 	 | +7.038365e-02 	 | +3.570828e-01 	 | +4.173968e-01 	 | -2.211133e-02 	 | +3.663084e-02 
2526 	 | -4.096707e-03 	 | -1.402004e-02 	 | -4.308725e-01 	 | -4.127557e-01 	 | +5.820216e-03 	 | +3.279016e-02 
2542 	 | +1.089961e+00 	 | +1.617274e-01 	 | +6.726036e-01 	 | -5.790851e-01 	 | -1.813322e-03 	 | +2.313679e-01 
2558 	 | -2.855830e-02 	 | -5.313104e-02 	 | +4.198481e-02 	 | +1.236742e-01 	 | -4.229926e-03 	 | -7.560237e-02 
2511 	 | +1.164005e-01 	 | +5.515351e-02 	 | +4.417947e-01 	 | +2.702407e-01 	 | -9.854409e-03 	 | +1.338423e-01 
2527 	 | -1.037205e-01 	 | -7.242628e-02 	 | +3.728104e-01 	 | +5.489571e-01 	 | +1.491540e-03 	 | -1.588786e-01 
2543 	 | +5.218891e-02 	 | +2.347780e-01 	 | +1.083969e-01 	 | -1.785700e-01 	 | -1.328378e-02 	 | +3.193239e-01 
2559 	 | -1.736990e-01 	 | -4.667267e-02 	 | -4.897682e-01 	 | -2.693966e-01 	 | +2.028328e-02 	 | -1.262937e-01 
2512 	 | -1.525500e-01 	 | -1.398871e-01 	 | +2.415393e-01 	 | +5.339765e-01 	 | +3.138706e-03 	 | -2.000128e-01 
2528 	 | -1.478298e-01 	 | +1.074244e-01 	 | -4.510411e-01 	 | -4.106357e-01 	 | +2.898682e-02 	 | +4.984713e-02 
2544 	 | -8.410197e-03 	 | +3.116169e-01 	 | +3.363724e-01 	 | +3.316560e-02 	 | +4.444517e-02 	 | +3.313894e-01 
2560 	 | -1.028574e+00 	 | -7.257897e-02 	 | -1.265856e+00 	 | -1.647027e-01 	 | +1.816286e-02 	 | -1.527747e-01 


==> anc/data/sph_rate.dat <==
# Sph rate for different temperatures, for Nt = 10
# T/Tc | Sph rate | Statistical error
20.00 | 0.0026740 | 0.0002689 
10.00 | 0.0042994 | 0.0001724 
 7.00 | 0.0069893 | 0.0006643 
 5.00 | 0.0080450 | 0.0002786 
 4.00 | 0.0114656 | 0.0006376 
 3.00 | 0.0162457 | 0.0011354 
 2.00 | 0.0290601 | 0.0019014 
 1.30 | 0.0610109 | 0.0017091 


==> anc/fit_infinite_volume.py <==
def a2_correction(x, a=1, b=1):
    return a*(x**2)+b


==> anc/fit_wflow.py <==
import numpy as np 
from numpy import vectorize

def fit_wflow_scalar(x, a, b, Nt):
    carry = 0.0
    if x >= 0.3*Nt**2/(8.0*b*np.pi**2):
        for n in range(1, 100000, 2):
            term = np.exp(-8.0*b*(np.pi**2)*x/(Nt**2)*(n**2))/n**2
            carry += term
            if term <= np.nextafter(0, 1):
                break
        return a*2.0/np.pi*np.sqrt(2.0*carry)
    else:
        arg = 8.0*b*(np.pi**2)*x/(Nt**2)
        carry = np.pi**2/8.0-0.5*np.sqrt(np.pi*arg) 
        return a*2.0/np.pi*np.sqrt(2.0*carry)

def fit_wflow(x, a, b, Nt):
    return vectorize(fit_wflow_scalar)(x, a, b, Nt)

def correction_scalar(x, b, Nt):
    carry = 0.0
    if x >= 0.3*Nt**2/(8.0*b*np.pi**2):
        for n in range(1, 100000, 2):
            term = np.exp(-8.0*b*(np.pi**2)*x/(Nt**2)*(n**2))/n**2
            carry += term
            if term <= np.nextafter(0, 1):
                break
        return 2.0/np.pi*np.sqrt(2.0*carry)
    else:
        arg = 8.0*b*(np.pi**2)*x/(Nt**2)
        carry = np.pi**2/8.0-0.5*np.sqrt(np.pi*arg) 
        return 2.0/np.pi*np.sqrt(2.0*carry)

def correction(x, b, Nt):
    return vectorize(correction_scalar)(x, b, Nt)


==> anc/my_utils.py <==
import numpy as np
import unew.analysis
from pathlib import Path
from subprocess import run, PIPE, STDOUT
from scipy.special import erf, erfc

use_hash = False

def check_add_sufix(filename, fmt):
    s_filename = filename.split('.')
    if s_filename[-1] == fmt:
        return filename
    else:
        return filename+"."+fmt

def check_create_folder(name):
    folder = Path(name)
    if not folder.is_dir():
        folder.mkdir(parents=True, exist_ok=True)

def read_file(filename):
    data_list = []
    with open(filename) as f:
        for line in f:
            if line[0] != '#':
                sline = line.split()
                data_list.append([float(elem) for elem in sline if elem != '|']) 
    return np.array(data_list).T

def read_file_ncs(filename):
    arr = read_file(filename)
    return arr[:, arr[0].argsort()]

def return_coef(xdata, ydata, ydata_err, verbose=False):
    denom = (xdata[0]-xdata[1])*(xdata[0]-xdata[2])*(xdata[1]-xdata[2])
    a = xdata[2]*(ydata[1]-ydata[0])+xdata[1]*(ydata[0]-ydata[2])+xdata[0]*(ydata[2]-ydata[1])
    a /= denom
    b = xdata[2]**2*(ydata[0]-ydata[1])+xdata[0]**2*(ydata[1]-ydata[2])+xdata[1]**2*(ydata[2]-ydata[0])
    b /= denom
    c = xdata[1]*(xdata[1]-xdata[2])*xdata[2]*ydata[0]+xdata[0]*xdata[2]*(xdata[2]-xdata[0])*ydata[1]+xdata[0]*(xdata[0]-xdata[1])*xdata[1]*ydata[2]
    c /= denom

    denom = np.abs(denom)
    delta_a = np.sqrt(((-xdata[2]+xdata[1])*ydata_err[0])**2+((xdata[2]-xdata[0])*ydata_err[1])**2+((-xdata[1]+xdata[0])*ydata_err[2])**2)/denom
    delta_b = np.sqrt(((xdata[2]**2-xdata[1]**2)*ydata_err[0])**2+((-xdata[2]**2+xdata[0]**2)*ydata_err[1])**2+((-xdata[0]**2+xdata[1]**2)*ydata_err[2])**2)/denom
    delta_c = np.sqrt(((xdata[1]-xdata[2])*xdata[1]*xdata[2]*ydata_err[0])**2+((xdata[2]-xdata[0])*xdata[0]*xdata[2]*ydata_err[1])**2+((xdata[0]-xdata[1])*xdata[0]*xdata[1]*ydata_err[2])**2)/denom

    xmax = -b*0.5/a
    denom_part = 2.0*(xdata[2]*(ydata[1]-ydata[0])+xdata[1]*(ydata[0]-ydata[2])+xdata[0]*(ydata[2]-ydata[1]))**2
    xmax_partial_y1 = denom*(ydata[1]-ydata[2])/denom_part
    xmax_partial_y2 = denom*(ydata[0]-ydata[2])/denom_part
    xmax_partial_y3 = denom*(ydata[0]-ydata[1])/denom_part
    delta_xmax = np.sqrt((xmax_partial_y1*ydata_err[0])**2+(xmax_partial_y2*ydata_err[1])**2+(xmax_partial_y3*ydata_err[2])**2)

    ymax = -b**2*0.25/a+c
    denom_part = (xdata[2]*(ydata[1]-ydata[0]) + xdata[1] * (ydata[0]-ydata[2]) + xdata[0] * (ydata[2]-ydata[1]))**2

    ymax_partial_y1 = (xdata[2]**2 * (ydata[1]-ydata[0]) + 2.0*xdata[1]*xdata[2]*(ydata[0]-ydata[2]) + xdata[0]**2*(ydata[1]-ydata[2]) + xdata[1]**2 * (ydata[2]-ydata[0]) + 2.0*xdata[0]*xdata[2]*(ydata[2] - ydata[1]))*(xdata[2]**2 * (ydata[0]-ydata[1]) + xdata[1]**2 * (ydata[0]-ydata[2]) + xdata[0]**2 * (ydata[1]-ydata[2]) + 2.0*xdata[1]*(xdata[2]*(ydata[1]-ydata[0]) + xdata[0] * (ydata[2]-ydata[1])))
    ymax_partial_y1 /= 4.0*(xdata[0]-xdata[1])*(xdata[0]-xdata[2])*denom_part

    ymax_partial_y2 = (xdata[2]**2 * (ydata[1]-ydata[0]) + 2.0*xdata[1]*xdata[2]*(ydata[0]-ydata[2]) + xdata[0]**2*(ydata[1]-ydata[2]) + xdata[1]**2 * (ydata[2]-ydata[0]) + 2.0*xdata[0]*xdata[2]*(ydata[2] - ydata[1]))*(xdata[2]**2 * (-ydata[0]+ydata[1]) + xdata[1]**2 * (ydata[0]-ydata[2]) + xdata[0]**2 * (ydata[1]-ydata[2]) + 2.0*xdata[0]*(xdata[2]*(-ydata[1]+ydata[0]) + xdata[1] * (-ydata[0]+ydata[2])))
    ymax_partial_y2 /= 4.0*(xdata[0]-xdata[1])*(xdata[1]-xdata[2])*denom_part

    ymax_partial_y3 = (xdata[2]**2 * (ydata[1]-ydata[0]) + xdata[1]**2*(ydata[0]-ydata[2]) + xdata[0]**2*(ydata[1]-ydata[2]) + 2.0*xdata[0] * (xdata[2]*(ydata[0]-ydata[1])+xdata[1]*(ydata[2]-ydata[0])))*(xdata[2]**2 * (+ydata[0]-ydata[1]) + xdata[1]**2 * (ydata[0]-ydata[2]) + xdata[0]**2 * (ydata[1]-ydata[2]) + 2.0*xdata[1]*(xdata[2]*(ydata[1]-ydata[0]) + xdata[0] * (-ydata[1]+ydata[2])))
    ymax_partial_y3 /= 4.0*(xdata[0]-xdata[2])*(-xdata[1]+xdata[2])*denom_part

    if verbose:
        print(f"x1: {xdata[0]:.0f}, ymax_partial_y1: {np.abs(ymax_partial_y1):.7f}, error from y1: {np.abs(ymax_partial_y1*ydata_err[0]):.7f}")
        print(f"x2: {xdata[1]:.0f}, ymax_partial_y2: {np.abs(ymax_partial_y2):.7f}, error from y2: {np.abs(ymax_partial_y2*ydata_err[1]):.7f}")
        print(f"x3: {xdata[2]:.0f}, ymax_partial_y3: {np.abs(ymax_partial_y3):.7f}, error from y3: {np.abs(ymax_partial_y3*ydata_err[2]):.7f}")

    delta_ymax = np.sqrt((ymax_partial_y1*ydata_err[0])**2+(ymax_partial_y2*ydata_err[1])**2+(ymax_partial_y3*ydata_err[2])**2)

    return (a, b, c, delta_a, delta_b, delta_c, xmax, delta_xmax, ymax, delta_ymax)

def extract_unew_values(val_array, print_output=False, verbose=False):
    data = val_array.reshape((val_array.shape[0], 1))
    analysis = unew.analysis.PrimaryAnalysis(np.array([data]), [data.shape[0]], name=['sphaleron rate'])
    try:
        analysis.mean()
        analysis.errors()
        if print_output:
            print(analysis.results)
        value = analysis.results.value[0]
        error = analysis.results.dvalue[0]
        error_percent = error/value*100
    except unew.errors.NoFluctuationsError:
        value = 0.0
        error = 0.0
        error_percent = 0
        
    #if(unew_process.returncode != 0):
    #    if verbose:
    #        print("Error running unew!")
    #    return (np.average(val_array), np.std(val_array)/np.sqrt(val_array.size), 0.0, 0.0)

    return (value, error, error_percent, analysis.results.tau_int[0])

def extract_data(data, opt_exp, opt_round, opt_minQ, opt_indic):
    if opt_exp:
        try:
            jumps = np.ma.masked_array(-data[4]-data[6]+data[3],np.abs(data[5])>opt_minQ).compressed()
        except IndexError:
            jumps = np.ma.masked_array(data[1],np.abs(data[5])>opt_minQ).compressed()
            print("Experimental values not available, resorting to normal values instead.")
    else:
        jumps = np.ma.masked_array(data[1],np.abs(data[5])>opt_minQ).compressed()

    if(opt_round):
        square_jumps = np.square(np.round(jumps))
    else:
        square_jumps = np.square(jumps)

    if opt_indic:
        indic = np.average([(t-np.round(t))**2 for t in jumps])
    else:
        indic = 0

    values_at_0 = np.ma.masked_array(jumps, np.round(jumps) != 0).compressed()
    values0_std = np.std(values_at_0, ddof=1)
    #This is the integration of everything from 0.5 onwards, multiplied by two to take into account both tails.
    #It is not an exact result, but a qualitative estimation that could be changed.
    guys_idea = erfc(0.5/(np.sqrt(2.0)*values0_std))

    return (jumps, square_jumps, len(jumps), indic, bool(guys_idea < 0.02))

def extract_file(f, opt_exp, opt_round, opt_minQ, opt_indic=False):
    data = read_file_ncs(f)

    return extract_data(data, opt_exp, opt_round, opt_minQ, opt_indic)

def extract_max_sphrate(xdata, ydata, ydata_err, verbose=False, bypass=False):
    arg_max = np.argmax(ydata)
    if arg_max > 0 and xdata.shape[0] > (arg_max+1) and not bypass:
        if verbose:
            print(f"Sphaleron rate extrapolated!")
        xdata_ar = np.array([xdata[arg_max-1], xdata[arg_max], xdata[arg_max+1]])
        ydata_ar = np.array([ydata[arg_max-1], ydata[arg_max], ydata[arg_max+1]])
        ydata_err_ar = np.array([ydata_err[arg_max-1], ydata_err[arg_max], ydata_err[arg_max+1]])
        (_, _, _, _, _, _, xmax, delta_xmax, ymax, delta_ymax) = return_coef(xdata_ar, ydata_ar, ydata_err_ar, verbose)
        return (arg_max, xmax, delta_xmax, ymax, delta_ymax)
    else:
        if verbose and not bypass:
            print(f"Not enough data to extrapolate value!")
        elif bypass:
            print(f"Bypassing the extrapolation!")
        return (arg_max, xdata[arg_max], 0, ydata[arg_max], ydata_err[arg_max])


==> anc/ncs.sm <==
define TeX_strings 1
data ncs.dat
read n 1
read gamm 2
read egamm 3
set ppi = 3.14159
set v = 16*16*16*16*ppi*ppi*ppi*ppi/(n*n*n)
set gamm = gamm * v
set egamm = egamm * v
set size = n / 4
device postfile ncs.ps
limits 0 17 0 1.5
lweight 3
expand 1.1
box
lweight 4
expand 1.5
error_y size gamm egamm
expand 2.0
ptype 4 0
points size gamm
expand 1.8
xlabel "Box length g^2{}L"
ylabel "Sphaleron rate \Gamma/\alpha^4"
expand 1.6
relocate 1 1.52
label "Volume dependence of sphaleron rate"
relocate 8 0.4
label "Classical SU(2)"
relocate 8 0.3
label "g^2{}a=0.25 or \beta=16"
quit


==> anc/py_10111167_Qsquared.py <==
import argparse
import matplotlib.pyplot as plt
import numpy as np
from my_utils import check_create_folder, check_add_sufix 

parser = argparse.ArgumentParser()
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)
args = parser.parse_args()

data = np.loadtxt('data/ncs.dat')

n = data[:,0]
sph_rate = data[:,1:]
sph_rate *= 16.0**4*np.pi**4
sph_value = sph_rate[:,0]/n**3
sph_error = sph_rate[:,1]/n**3
n *= 0.25

if args.save != None:
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('text', usetex=True)
plt.rc('axes', labelsize=11, labelpad=15)
fig = plt.figure(figsize=(12.8, 7.2), dpi=100, constrained_layout=False)
ax = plt.gca()
ax.tick_params(axis='x', labelsize=16)
ax.tick_params(axis='y', labelsize=16)

plt.title("Volume dependence of the sphaleron rate in the classical real-time calculation", size=24)
plt.xlabel(r"Box length $g^2 L$", size=18)
plt.ylabel(r"Sphaleron rate $\Gamma_\mathrm{sphal, s}/\alpha^4$", size=18)

textbox = '\n'.join((r"Classical SU(2)",
                     r"$g^2 a = 0.25$ or $\beta_\mathrm{latt} = 16$"))

ax.text(0.55, 0.25, textbox, transform=ax.transAxes, fontsize=20,
        verticalalignment='top')

plt.scatter(n, sph_value, marker='x', s=15.0, color='red')
plt.errorbar(n, sph_value, yerr=sph_error, linestyle='None', color='red')

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/py10111167_plot/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')
    
plt.show()



==> anc/py_Qsquared.py <==
import numpy as np
import matplotlib.pyplot as plt
import argparse
from pathlib import Path
from glob import glob
from my_utils import read_file, check_create_folder, check_add_sufix, extract_max_sphrate
from math import ceil, floor

parser = argparse.ArgumentParser()
parser.add_argument("--n", help="Disables plot", action='store_true')
parser.add_argument("--no_percent", help="Does not print the percentage value of the error", action='store_true')
parser.add_argument("--print_num", help="Prints the values in the plot", action='store_true')
parser.add_argument("--no_round", help="Does not round the jumps", action='store_true')
parser.add_argument("--no_extrapolation", help="Disables the extrapolation of the max sph rate.", action='store_true')
parser.add_argument("--verbose_extrapolation", help="Prints the contribution of each point to the error in the extrapolation.", action='store_true')
parser.add_argument("--asprat", help="Power of the aspect ratio to correct the sph rate", type=float, default=3.0)
parser.add_argument("--alpha", help="Indicate the strong coupling alpha=g^2/4pi that corresponds to the simulation", type=float, default=1.0)
parser.add_argument("--title", "-t", help="Title of the plot", type=str)
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)
args = parser.parse_args()

Nt = 10

if args.save != None:
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('text', usetex=True)

plt.rc('axes', labelsize=11, labelpad=15)
fig = plt.figure(figsize=(12.8, 7.2), dpi=100, constrained_layout=False)
ax = plt.gca()
ax.tick_params(axis='x', labelsize=16)
ax.tick_params(axis='y', labelsize=16)
if args.title is None:
    plt.title("Calculation of the sphaleron rate")
else:
    plt.title(args.title, fontsize=18, y=1.05)
plt.xlabel("Number of spatial sites on the lattice", size=18)
alpha = args.alpha
if(alpha < 1.0):
    print("Value of alpha is: ", round(alpha, 4))
    plt.ylabel(r"$\Gamma_\mathrm{sphal, s}/(\alpha T)^4$", size=18)
else:
    plt.ylabel(r"$\Gamma_\mathrm{sphal, s}/T^4$", size=18)

max_value = 0.0

data = read_file("data/10Tc_ns_sweep.dat").T

xdata =     np.array([])
ydata =     np.array([])
ydata_err = np.array([])

print("----")
for dat in data:
    if(dat[1]+2.0*dat[2] > max_value):
        max_value = dat[1]+2.0*dat[2]

    color = 'r'
    marker = 'x'
    plt.scatter(dat[0],  dat[1], marker=marker, s=15.0, color=color)
    plt.errorbar(dat[0], dat[1], yerr=dat[2], linestyle='None', color=color)
    if args.print_num and dat[1] > 0.0:
        plt.text(dat[0]*1.005, dat[1]*0.99, f"{dat[1]:.5f}")
    if not args.no_percent:
        if dat[1] > 0.0:
            plt.text(dat[0]*0.995, 1.01*(dat[1]+dat[2]), f"{dat[2]/dat[1]:.2f}%")

    print(f"Sphaleron rate for Ns = {dat[0]} is: {dat[1]:.7f} +/- {dat[2]:.7f}")
    xdata = np.append(xdata, dat[0])
    ydata = np.append(ydata, dat[1])
    ydata_err = np.append(ydata_err, dat[2])

ns_values = np.array(data).T[0]
plt.xticks(ns_values.astype(float))
plt.ylim(0.0, max_value)

if not args.no_extrapolation:
    (_, xmax, delta_xmax, ymax, delta_ymax) = extract_max_sphrate(xdata, ydata, ydata_err, verbose=args.verbose_extrapolation, bypass=False)
    plt.scatter(xmax, ymax, marker='x', color='black')
    plt.errorbar(xmax, ymax, yerr=delta_ymax, xerr=delta_xmax, linestyle='None', color="black")
    print(f"Calculated maximum of the sph rate, located at Ns = {xmax:.2f} +/- {delta_xmax:.2f}, value = {ymax:.7f} +/- {delta_ymax:.7f} ({delta_ymax/ymax*100:.2f}%)")
    print(f"Aspect ratio of the max: {xmax/Nt:.4f}")

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/pyQsquared/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')

if(not args.n):
    plt.show()


==> anc/py_inst_vs_sph.py <==
import numpy as np
import matplotlib.pyplot as plt
import argparse
from matplotlib.lines import Line2D
from my_utils import read_file, check_create_folder, check_add_sufix

parser = argparse.ArgumentParser()
parser.add_argument("--crit_rate", help="Critical rate to consider if is valid", type=float, default=0.5)
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)
parser.add_argument("--title", "-t", help="Title of the plot", type=str)
args = parser.parse_args()

if args.save != None:
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('text', usetex=True)
plt.rc('axes', labelsize=12, labelpad=15)
fig = plt.figure(figsize=(12.8, 7.2), dpi=100, constrained_layout=False)
plt.title(args.title, fontsize=18, y=1.05)
ax = plt.gca()

plt.xlabel(r'$T/T_\mathrm{c}$', fontsize=14)
plt.ylabel(r'$\left< Q_\mathrm{I}^2 \right>/\left< Q_\mathrm{S}^2 \right>$', fontsize=14)
ax.axhline(y=args.crit_rate, linestyle='dashed', color='#1f77b4')
ax.tick_params(axis='x', labelsize=14)
ax.tick_params(axis='y', labelsize=14)

data = read_file("data/ins_vs_sph.dat").T

for dat in data:
    rate = dat[1]
    errrate = dat[2]
    print(f"Rate for file T/Tc = {dat[0]}: {dat[1]:.3f} +/- {dat[2]:.3f}")

    c = 'b' if rate < args.crit_rate else 'r'
    plt.scatter(dat[0], rate, marker='x', color=c)
    plt.errorbar(dat[0], rate, yerr=errrate, linestyle='None', color=c)

data = data.T[0].astype(float)
ax.set_xticks(data)
ax.set_xticklabels([str(a) for a in data])
legend_elements = [Line2D([0], [0], color='black', marker='x', linestyle="None", label='Rate')]
ax.set_ylim(ax.get_ylim())
ax.set_xlim(ax.get_xlim())
ax.axhline(y=0.0, linestyle='dashdot', alpha=1.0, color='r')
if ax.get_ylim()[0] < 0:
    ax.fill_between(ax.get_xlim(), ax.get_ylim()[0], 0, alpha=0.2, color='r')

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/pyinstsph/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')

plt.show()


==> anc/py_many_histograms_ncs.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator
import numpy as np
import numpy.ma as ma
import argparse
import scipy.stats as st
from my_utils import extract_file, check_add_sufix, check_create_folder
from math import floor

parser = argparse.ArgumentParser()
parser.add_argument("--n", help="Disables plot", action='store_true')
parser.add_argument("--bins", help="Select the amount of bins for the historgram. Default is 80", type=int, default=0)
parser.add_argument("--min_Q", help="Select the threshold for the Q in order to exlude instantons", type=float, default=0.2)
parser.add_argument("--title", "-t", help="Title of the plot", type=str, default="Histogram of jumps")
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)

args = parser.parse_args()

list_files = ['data/histograms_10x32_5Tc_top.dat',
              'data/histograms_10x32_5Tc_mid.dat',
              'data/histograms_10x32_5Tc_bottom.dat',
             ]

len_f = len(list_files)

if args.save != None:
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('text', usetex=True)

fig, axs = plt.subplots(len_f, 2, num=None, figsize=(12.8, 7.2), dpi=100, constrained_layout=False, facecolor='w', edgecolor='k')
fig.suptitle(args.title, fontsize=18)
plt.subplots_adjust(wspace=0.1)

fig.supylabel("$Q_\mathrm{S}$", x=0.07, fontsize=16)

for (i, f) in enumerate(list_files):
    (data_to_plot, _, len_jumps, indic, crit) = extract_file(f, True, False, args.min_Q, True)

    if(args.bins > 0):
        bins = args.bins
    else:
        q25, q75 = np.percentile(data_to_plot, [0.25, 0.75])
        bin_width = 2 * (q75 - q25) * len(data_to_plot) ** (-1/3)
        bins = int(round((data_to_plot.max() - data_to_plot.min()) / bin_width))
        print("Freedman–Diaconis number of bins:", bins)

    print(f"{f.split('/')[-1]} average of (x-round(x))^2 of full calculation: {indic} ({((np.abs(indic-1/12))*12*100):.1f}% away from random)")
    print(f"Num of cnfgs: {len_jumps}")
    print(f"Average result: {np.average(data_to_plot)}")
    print(f"Does it fulfill the criteria? {crit}")

    minData = np.round(np.amin(data_to_plot)).astype(np.int64)
    maxData = np.round(np.amax(data_to_plot)).astype(np.int64)
    #axs[i][0].set_ylabel("$\Delta N_\mathrm{CS}$")
    axs[i][0].set_ylim(minData-0.5,maxData+0.5)
    for j in range(minData, maxData+1):
        axs[i][0].hlines(j, 0, len_jumps, colors='black')
    axs[i][0].tick_params(axis='both', which='major', labelsize=14)
    axs[i][0].set_yticks(np.arange(np.floor(np.min(data_to_plot)), np.ceil(np.max(data_to_plot))+1, 1))
    axs[i][0].scatter(range(0, len_jumps, 1), data_to_plot, marker='x', s=10.0, color='r')

    if i == len_f - 1:
        axs[i][0].set_xlabel("Configuration number",   fontsize=16)
        axs[i][1].set_xlabel("$Q_\mathrm{S}$", fontsize=16)

    weights=np.ones(len(data_to_plot))/len(data_to_plot)
    n, bins, patches = axs[i][1].hist(data_to_plot, bins=bins, density=False, weights=weights)
    axs[i][1].set_yticks([])
    axs[i][1].set_xticks(np.arange(floor(min(data_to_plot)), max(data_to_plot)+1, 1.0))
    axs[i][1].xaxis.set_minor_locator(MultipleLocator(0.5))  # For y-ticks
    axs[i][1].tick_params(which='minor', length=4)
    axs[i][1].tick_params(axis='both', which='major', labelsize=14)
    mn, mx = axs[i][1].get_xlim()
    axs[i][1].set_xlim(mn, mx)
    kde_xs = np.linspace(mn, mx, 1000)
    kde = st.gaussian_kde(data_to_plot)

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/pyManyHistogram/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')

if args.n == False:
    plt.show()


==> anc/py_ncs.py <==
import matplotlib.pyplot as plt
import numpy as np
import argparse
from my_utils import read_file_ncs, extract_data, extract_unew_values, check_create_folder, check_add_sufix
from math import ceil, floor

parser = argparse.ArgumentParser()
parser.add_argument("--n", help="Disables plot", action='store_true')
parser.add_argument("--round", help="Rounds the jumps", action='store_true')
parser.add_argument("--min_Q", help="Select the threshold for the Q in order to exlude instantons", type=float, default=0.5)
parser.add_argument("--show_Q", help="Also plots the value of full lattice Q", action='store_true')
parser.add_argument("--title", "-t", help="Title of the plot", type=str)
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)
parser.add_argument("f", help="Files to process", nargs=1)
args = parser.parse_args()

if args.save != None:
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('text', usetex=True)

for newFile in args.f:
    print("-----------------")
    data = read_file_ncs(newFile)
    plt.rc('axes', labelsize=16, labelpad=15)
    fig, axs = plt.subplots(2, 2, num=None, figsize=(12.8, 7.2), dpi=100, facecolor='w', edgecolor='k', constrained_layout=False)
    plt.subplots_adjust(hspace=0.25)

    if args.title is None:
        fig.suptitle(newFile.split("/")[-1])
    else:
        fig.suptitle(args.title, fontsize=18)

    axs[0,0].set_title(r"$Q_\mathrm{S}$", fontsize=14)

    data_to_plot = data[1]

    if args.round:
        data_to_plot = np.round(data_to_plot)

    data_noinstantons_x = np.ma.masked_array(data[0], np.abs(data[5])>args.min_Q).compressed()
    data_instantons_x = np.ma.masked_array(data[0], np.abs(data[5])<args.min_Q).compressed()

    minData = np.round(np.amin(data_to_plot)).astype(np.int64)
    maxData = np.round(np.amax(data_to_plot)).astype(np.int64)
    axs[0,0].set_ylim(minData-0.5,maxData+0.5)
    for i in range(minData, maxData+1):
        axs[0,0].hlines(i, 0, np.amax(data[0]), colors='black')
    axs[0,0].tick_params(axis='both', which='major', labelsize=14)
    axs[0,0].set_yticks(np.arange(np.floor(minData), np.ceil(maxData)+1, 1))
    axs[0,0].scatter(data_noinstantons_x, np.ma.masked_array(data_to_plot,np.abs(data[5])>args.min_Q).compressed(), marker='x', s=10.0, color='r')
    axs[0,0].scatter(data_instantons_x,   np.ma.masked_array(data_to_plot,np.abs(data[5])<args.min_Q).compressed(), marker='x', s=5.0, color='#001cf2', alpha=1.0)

    if args.show_Q:
        axs[0,1].set_title(r"$Q_\mathrm{half}$ & $Q$", fontsize=16)
        to_plot = np.concatenate((data[2],data[5]), axis=0)
        minData = np.round(np.amin(to_plot)).astype(np.int64)
        maxData = np.round(np.amax(to_plot)).astype(np.int64)
        axs[0,1].set_ylim(minData-0.5,maxData+0.5)
        for i in range(minData, maxData+1):
            axs[0,1].hlines(i, 0, np.amax(data[0]), colors='black')
        axs[0,1].tick_params(axis='both', which='major', labelsize=14)
        axs[0,1].set_yticks(np.arange(np.floor(minData), np.ceil(maxData)+1, 1))
        axs[0,1].scatter(data[0], data[2], marker='x', s=10.0, color='r', alpha=0.8)
        axs[0,1].scatter(data[0], data[5], marker='o', s=5.0, color='black')
    else:
        axs[0,1].set_title(r"$Q_\mathrm{half}$", fontsize=16)
        minData = np.round(np.amin(data[2])).astype(np.int64)
        maxData = np.round(np.amax(data[2])).astype(np.int64)
        axs[0,1].set_ylim(minData-0.5,maxData+0.5)
        for i in range(minData, maxData+1):
            axs[0,1].hlines(i, 0, np.amax(data[0]), colors='black')
        axs[0,1].tick_params(axis='both', which='major', labelsize=14)
        axs[0,1].set_yticks(np.arange(np.floor(minData), np.ceil(maxData)+1, 1))
        axs[0,1].scatter(data[0], data[2], marker='x', s=10.0, color='r', alpha=0.8)

    axs[1,0].set_title(r"$Q_{\beta/2}$", fontsize=16)
    minData = np.round(np.amin(data[3])).astype(np.int64)
    maxData = np.round(np.amax(data[3])).astype(np.int64)
    axs[1,0].set_ylim(minData-0.5,maxData+0.5)
    for i in range(minData, maxData+1):
        axs[1,0].hlines(i, 0, np.amax(data[0]), colors='black')
    axs[1,0].tick_params(axis='both', which='major', labelsize=14)
    axs[1,0].set_yticks(np.arange(np.floor(minData), np.ceil(maxData)+1, 1))
    axs[1,0].scatter(data_noinstantons_x, np.ma.masked_array(data[3],np.abs(data[5])>args.min_Q).compressed(), marker='x', s=10.0, color='r')
    axs[1,0].scatter(data_instantons_x,   np.ma.masked_array(data[3],np.abs(data[5])<args.min_Q).compressed(), marker='x', s=5.0, color='#001cf2', alpha=1.0)

    axs[1,1].set_title(r"$Q_0$", fontsize=16)
    minData = np.round(np.amin(data[4])).astype(np.int64)
    maxData = np.round(np.amax(data[4])).astype(np.int64)
    axs[1,1].set_ylim(minData-0.5,maxData+0.5)
    for i in range(minData, maxData+1):
        axs[1,1].hlines(i, 0, np.amax(data[0]), colors='black')
    axs[1,1].tick_params(axis='both', which='major', labelsize=14)
    axs[1,1].set_yticks(np.arange(np.floor(minData), np.ceil(maxData)+1, 1))
    axs[1,1].scatter(data_noinstantons_x, np.ma.masked_array(data[4],np.abs(data[5])>args.min_Q).compressed(), marker='x', s=10.0, color='r')
    axs[1,1].scatter(data_instantons_x,   np.ma.masked_array(data[4],np.abs(data[5])<args.min_Q).compressed(), marker='x', s=5.0, color='#001cf2', alpha=1.0)
    
    print(f"Num of cnfgs: {data[0].size} (without intantons: {data_noinstantons_x.size})")

    rawQ2 = np.square(np.round(data[5]))
    (_, rawNcs2, _, indic, crit) = extract_data(data, True, True, 100, True)
    print(f"{newFile.split('/')[-1]} average of (x-round(x))^2 of full calculation: {indic} ({np.abs(indic-1/12)*12*100:.1f}% away from random)")
    if crit:
        print(f"It satisfies Guy's crit.")
    else:
        print(f"It does not satisfy Guy's crit.")

    (Q2, errQ2, *_) = extract_unew_values(rawQ2)
    print(f"Num of cnfgs with instantons: {np.count_nonzero(rawQ2!=0)}")
    if Q2>0:
        print(f"<Q^2>: {Q2:.5f} +/- {errQ2:.5f} ({100*errQ2/Q2:.2f}%)")

    (Ncs2, errNcs2, *_) = extract_unew_values(rawNcs2)
    print(f"Num of cnfgs with sphalerons: {np.count_nonzero(rawNcs2!=0)}")
    if Ncs2 > 0:
        print(f"<Ncs^2>: {Ncs2:.5f} +/- {errNcs2:.5f} ({100*errNcs2/Ncs2:.2f}%)")

    print(f"Instantons/sph. rate: ", end='')

    if Ncs2 > 0 and Q2 > 0:
        rate = Q2/Ncs2
        corrcoef = np.corrcoef(np.array([rawQ2, rawNcs2]))[0][1]
        errrate = np.sqrt(rate**2*((errNcs2/Ncs2)**2+(errQ2/Q2)**2-2.0*errQ2*errNcs2*corrcoef/np.abs(Q2*Ncs2)))
        print(f"{rate:.5f} +/- {errrate:.5f} ({100*errrate/rate:.2f}%)")
    else:
        errrate = 0
        print(f"0 (data without instantons or sphalerons)")

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/pyncs/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')

if not args.n:
    plt.show()


==> anc/py_sph_rate.py <==
import numpy as np
import matplotlib.pyplot as plt
import argparse
from pathlib import Path
from glob import glob

from my_utils import read_file, check_create_folder, check_add_sufix 
from compute_beta_module import Tc
from math import ceil, floor

parser = argparse.ArgumentParser()
parser.add_argument("--n", help="Disables plot", action='store_true')
parser.add_argument("--title", "-t", help="Title of the plot", type=str)
parser.add_argument("--units", help="Shows sph rate (MeV^4) vs T (MeV)", action='store_true')
parser.add_argument("--dual", help="Shows both plots", action='store_true')
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)
parser.add_argument("--print_num", help="Prints the values in the plot", action='store_true')
parser.add_argument("--print_latex", help="Prints the latex code for the table of values", action='store_true')
parser.add_argument("--asprat", help="Power of the aspect ratio to correct the sph rate", type=float, default=3.0)
args = parser.parse_args()

if args.units and args.dual:
    args.units = False

if args.save != None:
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('text', usetex=True)
plt.rc('axes', labelsize=11, labelpad=15)
if args.dual:
    fig, axs = plt.subplots(1, 2, num=None, figsize=(16, 9), dpi=80, facecolor='w', edgecolor='k')
    if args.title is None:
        fig.suptitle("Sphaleron rate vs T", fontsize=24)
    else:
        fig.suptitle(args.title, fontsize=26)

    axs[0].set_xlabel(r"$T/T_\mathrm{c}$", fontsize=18)
    axs[1].set_xlabel(r"$T$ [MeV]", fontsize=18)
    axs[0].tick_params(axis='both', which='major', labelsize=14)
    axs[1].tick_params(axis='both', which='major', labelsize=14)

    axs[0].set_ylabel(r"$\Gamma_\mathrm{sphal,s}/T^4$", fontsize=18)
    axs[1].set_ylabel(r"$\Gamma_\mathrm{sphal,s}$ [GeV$^4$]", fontsize=18)
else:
    fig = plt.figure(figsize=(12.8, 7.2), dpi=100, constrained_layout=False)
    ax = plt.gca()
    if args.title is None:
        if args.units:
            plt.title(r"Sph rate vs $T$")
        else:
            plt.title(r"Sph rate$/T^4$ vs $T/T_c$")
    else:
        plt.title(args.title, fontsize=24)

    if args.units:
        plt.xlabel(r"$T$ [MeV]", size=18)
        plt.ylabel(r"$\Gamma_\mathrm{sphal,s}$ [GeV$^4$]", size=18)
    else:
        plt.xlabel(r"$T/T_c$", size=18)
        plt.ylabel(r"$\Gamma_\mathrm{sphal,s}/T^4$", size=18)
max_value = 0.0

data = read_file("data/sph_rate.dat").T
sph_rate_t = np.empty((len(data), 3))
print("----")

for (i, dat) in enumerate(data):
    sph_rate_t[i][0] = dat[0]
    sph_rate_t[i][1] = dat[1]
    sph_rate_t[i][2] = dat[2]
    if args.units:
        sph_rate_t[i][0] *= Tc
        sph_rate_t[i][1] *= (sph_rate_t[i][0]/1000)**4
        sph_rate_t[i][2] *= (sph_rate_t[i][0]/1000)**4
        print(f"Sph rate [GeV] for T = {sph_rate_t[i][0]:8.2f} MeV is: {sph_rate_t[i][1]:.7f} +/- {sph_rate_t[i][2]:.7f} ({sph_rate_t[i][2]/sph_rate_t[i][1]*100:5.2f}%) GeV^4")
    else:
        print(f"Sph rate/T^4 for T = {sph_rate_t[i][0]:5.2f} Tc is: {sph_rate_t[i][1]:.7f} +/- {sph_rate_t[i][2]:.7f} ({sph_rate_t[i][2]/sph_rate_t[i][1]*100:5.2f}%)")

if args.dual:
    axs[0].set_xticks(sph_rate_t[:,0])
    axs[0].set_xticklabels([f"{a:.1f}" for a in sph_rate_t[:,0]], rotation=45, size=14)
    axs[0].scatter(sph_rate_t[:,0], sph_rate_t[:,1], marker='x', color='r')
    axs[0].errorbar(sph_rate_t[:,0], sph_rate_t[:,1], yerr=sph_rate_t[:,2], linestyle='None', color="r")
    xval = np.array(sph_rate_t[:,0])
    yval = np.array(sph_rate_t[:,1])
    errval = np.array(sph_rate_t[:,2])
    xval *= Tc
    yval *= (xval/1000)**4
    errval *= (xval/1000)**4
    axs[1].scatter (xval, yval, marker='x', color='r')
    axs[1].errorbar(xval, yval, yerr=errval, linestyle='None', color="r")
else:
    if not args.units:
        ax.set_xticks(sph_rate_t[:,0])
        ax.set_xticklabels([f"{a:.1f}" for a in sph_rate_t[:,0]], rotation=45)
    plt.scatter (sph_rate_t[:,0], sph_rate_t[:,1], marker='x', color='r')
    plt.errorbar(sph_rate_t[:,0], sph_rate_t[:,1], yerr=sph_rate_t[:,2], linestyle='None', color="r")

if args.print_num and not args.dual:
    for val in sph_rate_t:
        plt.text(val[0]*1.01, val[1]*0.99, f"{val[1]:.5f} ({val[2]/val[1]*100:.2f}%)")

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/pysphrate/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')

if(not args.n):
    plt.show()


==> anc/py_volume_infinite.py <==
import numpy as np
import matplotlib.pyplot as plt
import argparse
from lmfit import Model, Parameters
from pathlib import Path

from fit_infinite_volume import a2_correction
from my_utils import read_file, check_create_folder, check_add_sufix
from compute_beta_module import find_beta, compute_a, fmToMeV

parser = argparse.ArgumentParser()
parser.add_argument("--n", help="Disables plot.", action='store_true')
parser.add_argument("--no_text", help="Does not show the text over the error bars.", action='store_true')
parser.add_argument("--print_report", help="Prints the report for the fit.", action='store_true')
parser.add_argument("--no_fit", help="Does not show the fitted linear function.", action='store_true')
parser.add_argument("--bypass_extrapolation", help="Does not perform the extrapolation of max sph rate.", action='store_true')
parser.add_argument("--asprat", help="Power of the aspect ratio to correct the sph rate", type=float, default=3.0)
parser.add_argument("--min_Nt", help="Indicated the minimum Nt to extrapolate from", type=float, default=4.0)
parser.add_argument("--title", "-t", help="Title of the plot", type=str)
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)
args = parser.parse_args()

plt.rc('axes', labelsize=12)
if args.save != None:
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('text', usetex=True)
fig, ax = plt.subplots(figsize=(12.8, 7.2), dpi=100, constrained_layout=False)
if args.title is None:
    fig.suptitle("Infinite volume extrapolation of the sph rate")
else:
    fig.suptitle(args.title, fontsize=24)
ax.set_xlabel(r"Lattice spacing squared, $a^2$ [$\mathrm{fm}^2$]", fontsize=18)
ax.set_ylabel(r"$\Gamma_\mathrm{sphal,s}/T^4$", fontsize=18)

max_sph_rate_volume = np.empty((0,4))

data = read_file("data/10Tc_infinite_volume.dat").T
T = 10

for dat in data:
    time_sites = dat[0]
    a = compute_a(find_beta(T, time_sites))
    max_sph_rate_volume = np.vstack([max_sph_rate_volume, [time_sites, a, dat[3], dat[4]]])
    inv_a_MeV = fmToMeV/a
    marker = 'x' if time_sites >= args.min_Nt else 'o'
    color = 'r' if time_sites >= args.min_Nt else 'blue'
    ax.scatter(a**2,  dat[3], marker=marker, s=15.0, color=color)
    ax.errorbar(a**2, dat[3], yerr=dat[4], linestyle='None', color=color)
    if not args.no_text:
        ax.text(a-0.0005, (dat[3]+dat[4])+0.00005, str(round(100*dat[4]/dat[3],2))+"%", fontsize='x-small')

xdata = np.linspace(0, np.max(max_sph_rate_volume[:,1]), 300)

if not args.no_fit:
    params = Parameters()
    for (l_var, d_var) in zip(a2_correction.__code__.co_varnames[1:], a2_correction.__defaults__):
        params.add(l_var, value=d_var, vary=True)
    fmodel = Model(a2_correction)

    max_sph_rate_volume_ma = np.delete(max_sph_rate_volume, np.argwhere(max_sph_rate_volume.T[0] <= args.min_Nt), 0) 
    result = fmodel.fit(max_sph_rate_volume_ma[:,2], params, x=max_sph_rate_volume_ma[:,1], weights=1.0/(max_sph_rate_volume_ma[:,3]), scale_covar=False)

    dely = result.eval_uncertainty(sigma=1)


    if args.print_report:
        print(result.fit_report())

    arglist = []
    arglist_high = []
    arglist_low = []
    for name in result.params:
        arglist.append(result.params[name].value)
        arglist_high.append(result.params[name].value + result.params[name].stderr)
        arglist_low.append(result.params[name].value - result.params[name].stderr)

    print("------------------------")
    value_at_0 = a2_correction(0, *arglist)
    error_at_0 = np.average([a2_correction(0, *arglist_high)-value_at_0, value_at_0-a2_correction(0, *arglist_low)])
    print(f"Infinite volume extrapolated result for the sphaleron rate for T = {T}Tc is: \Gamma/T^4 = {value_at_0:.7f} +/- {error_at_0:.7f} ({(100*error_at_0/value_at_0):.2f}%)")

    ax.fill_between(max_sph_rate_volume_ma[:,1]**2, result.best_fit-dely, result.best_fit+dely, color="#ABABAB", alpha=0.45, label='1-$\sigma$ uncertainty band')
    ax.plot(xdata**2, a2_correction(xdata, *arglist))
    ax.errorbar(0, value_at_0, yerr=error_at_0, color='blue', marker='x', capsize=10)

max_sph_rate = np.max(max_sph_rate_volume[:,2]+max_sph_rate_volume[:,3])
min_sph_rate = np.min(max_sph_rate_volume[:,2]-max_sph_rate_volume[:,3])
max_a = np.max(max_sph_rate_volume[:,1])
if not args.no_fit:
    max_val = np.max([value_at_0+error_at_0, a2_correction(max_a, *arglist_high)])
    min_val = np.min([value_at_0-error_at_0, a2_correction(max_a, *arglist_low)])
    ax.set_ylim(np.min([min_sph_rate, min_val])*0.9, np.max([max_val, max_sph_rate])*1.1)
ax.set_xlim(-0.5*(max_sph_rate_volume[-2,1]**2-max_sph_rate_volume[-1,1]**2), (np.max(max_sph_rate_volume[:,1])*1.1)**2)
axTop = ax.twiny()
axTop.set_xlim(ax.get_xlim())
axTop.set_xticks(max_sph_rate_volume[:,1]**2)
axTop.set_xticklabels([str(int(a)) for a in max_sph_rate_volume[:,0]])
axTop.set_xlabel(r"Number of sites in the temporal direction, $N_t$", size=16)

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/pyVolumeInfinite/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')

if(not args.n):
    plt.show()


==> anc/py_wflow.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
import argparse
from lmfit import Model, Parameters
from scipy.optimize import curve_fit
from my_utils import read_file, check_create_folder, check_add_sufix
from fit_wflow import fit_wflow, correction

parser = argparse.ArgumentParser()
parser.add_argument("--n", help="Disables plot", action='store_true')
parser.add_argument("--min_flow", help="Indicates the minimum flow to start looking from. Default is 0.8 tf/a^2", type=float, default=0.0)
parser.add_argument("--max_flow", help="Indicates the maximum flow to look at.", type=float, default=100.0)
parser.add_argument("--asprat", help="Power of the aspect ratio to correct the sph rate", type=float, default=3.0)
parser.add_argument("--title", "-t", help="Title of the plot", type=str)
parser.add_argument("--save", "-s", help="Filename to save the plot", type=str)
args = parser.parse_args()

if args.save != None:
    rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    rc('text', usetex=True)
fig, axs = plt.subplots(1, 2, num=None, figsize=(16, 9), dpi=80, facecolor='w', edgecolor='k')
if args.title is None:
    fig.suptitle("Calculation of the sphaleron rate as a function of flow depth")
else:
    fig.suptitle(args.title, fontsize=26)
fig.supxlabel(r"4D Wilson flow depth $\tau_\mathrm{F}/a^2$", fontsize=20, y=0.00)


axs[0].yaxis.set_label_coords(-0.15, 0.0)
axs[0].set_ylabel(r"$\Gamma^{\tau_\mathrm{F}}_\mathrm{sphal, s}/T^4$", size=24)

print("----")
ydata   = np.array([])
xdata   = np.array([])
errdata = np.array([])

min_flow = args.min_flow

data = read_file("data/10x32_5Tc_wflow.dat").T
min_flow = 0.5

for dat in data:
    if dat[0] > args.max_flow:
        print(f"Ignoring flow, reached max_flow")
        continue

    xdata   = np.append(xdata, dat[0])
    ydata   = np.append(ydata, dat[1])
    errdata = np.append(errdata, dat[2])

    if dat[0] >= min_flow:
        color = 'r'
    else:
        color = 'b'
    axs[0].scatter(dat[0], dat[1], marker='x', s=15.0, color=color)
    axs[0].errorbar(dat[0], dat[1], yerr=dat[2], linestyle='None', color=color)

    correction_val = correction(dat[0], 1.0, 10)
    print(f"Sphaleron rate for flow-depth {dat[0]} is: {dat[1]:.7f} +/- {dat[2]:.7f}")

print("Min wflow:", min_flow)
min_val = np.argmax(data[:,0]>=min_flow)

params = Parameters()
params.add('a', value=1.0, vary=True)
params.add('b', value=1.0, vary=False)
params.add('Nt', value=10, vary=False)
fmodel = Model(fit_wflow)

result = fmodel.fit(ydata[min_val:], params, x=xdata[min_val:], weights=1.0/(errdata[min_val:]), scale_covar=False)

print(result.fit_report())
if(len(fmodel.param_hints.items()) > 0):
    try:
        print(result.ci_report())
    except:
        print("Correlations could not be computed")
        
dely_succ = False
try:
    dely = result.eval_uncertainty(sigma=3)
    dely_succ = True
except:
    print("Uncertainty could not be computed!")

arglist = []
for name in result.params:
    arglist.append(result.params[name].value)

ydata_corr = np.array([])
errdata_corr = np.array([])

for xdata_i, ydata_i, error_i in zip(xdata, ydata, errdata):
    correction_val = correction(xdata_i, result.params['b'].value, result.params['Nt'].value)

    value_corr = ydata_i/correction_val
    error_corr = error_i/correction_val
    
    ydata_corr   = np.append(ydata_corr, value_corr)
    errdata_corr = np.append(errdata_corr, error_corr)

    if xdata_i >= min_flow:
        tmp_color = "red"
    else:
        tmp_color = "blue"
    axs[1].scatter(xdata_i, value_corr, marker='x', s=15.0, color=tmp_color)
    axs[1].errorbar(xdata_i, value_corr, yerr=error_corr, linestyle='None', color=tmp_color)

max_args = np.argmax(ydata)
min_args = np.argmin(ydata)
axs[0].set_xlim(0.0, xdata[-1]+0.5*(xdata[-1]-xdata[-2]))
axs[0].set_ylim(0.0, np.max([ydata[max_args]+2.0*errdata[max_args], fit_wflow(0, *arglist)+2.0*errdata[max_args]]))
axs[0].tick_params(axis='y', labelsize=18)
axs[0].set_xticks(xdata[::2])
axs[0].set_xticklabels([f"{a:.2f}" for a in xdata[::2]], rotation=45, size=18)
max_args = np.argmax(ydata_corr)
min_args = np.argmin(ydata_corr)
axs[1].set_ylim(0.0, np.max(ydata_corr[max_args]+2.0*errdata_corr[max_args]))

yt = axs[1].get_yticks()
yt = np.append(yt, result.params['a'].value)
axs[1].set_yticks(yt)
axs[1].set_yticklabels([f"{a:.3f}" for a in axs[1].get_yticks()], size=18)
axs[1].tick_params(axis='y', labelsize=18)
axs[1].axhline(y=result.params['a'].value, color='#1f77b4')
axs[1].set_xticks(xdata[::2])
axs[1].set_xticklabels([f"{a:.2f}" for a in xdata[::2]], rotation=45, size=18)
xlimits = np.array(axs[0].get_xlim())
axs[1].fill_between(np.linspace(xlimits[0], xlimits[1], 100), result.params['a'].value-result.params['a'].stderr, result.params['a'].value+result.params['a'].stderr, interpolate=True, color='#1f77b4', alpha=0.3)
axs[1].set_xlim(xlimits)
if dely_succ:
    axs[0].fill_between(xdata[min_val:], result.best_fit-dely, result.best_fit+dely, color="#ABABAB", label='3-$\sigma$ uncertainty band')
xdata = np.linspace(0, xdata[-1], 300)
axs[0].plot(xdata, fit_wflow(xdata, *arglist))

if args.save is not None:
    plot_name = check_add_sufix(args.save, 'pdf')
    plot_dir = "data/plots/pywflow/"
    check_create_folder(plot_dir)
    print(f"Saving figure to pdf in {plot_dir}{plot_name}")
    plt.savefig(plot_dir+plot_name, dpi=fig.dpi, format='pdf')

if(not args.n):
    plt.show()


==> workflow/half_lattice_calculation.cpp <==
#include "su3_3d_block_lattice.h"
#include "IO_fncts.h"

#include <filesystem>
#include <getopt.h> /* getopt */
#include <unistd.h>

using namespace std;

double h3d, h4d;
int dim_wflow_4d, integrator_3d, integrator_4d;
int mod_current, mod_total;
bool qNewAlgo, qCONCURRENT;

double multi_blocking(su3_3d_lattice* slice, bool qCONCURRENT=true)
{
    constexpr double fractionEnergyBlock = 1.0/32.0;
    int d{L[1]}, minDim;
    if constexpr(L[1] > 32){
        minDim = 8;
    }else if constexpr(L[1] > 4){
        minDim = L[1]/2;
    }else{
        minDim = L[1];
    }
    LOG("minDim: " << minDim);
    double Qwflow{0.0}, energy_slice{0.0};
    bool switching = true;
    {
        //Timer timer{"timer first wflow in "+name};
        energy_slice = slice->E_from_Fmunu_concurrent();
        Qwflow += slice->wflow_topQ(integrator_3d, h3d, qCONCURRENT, /*swap*/ false, energy_slice*0.04);
    }
    unique_ptr<su3_3d_block_lattice> p1, p2;
    p1 = make_unique<su3_3d_block_lattice>(slice->get_lattice_info());
    {
        //Timer timer{"timer blocking"};
        while(d > minDim && d % 4 == 0){
            d = (int)(d/2);
            LOG("Reducing lattice to: " << d << " dimensions.");
            if(switching){
                energy_slice = p1->E_from_Fmunu_concurrent();
                Qwflow += p1->wflow_topQ(h3d, qCONCURRENT, energy_slice*fractionEnergyBlock);
                p2 = make_unique<su3_3d_block_lattice>(p1->get_lattice_info());
            }else{
                energy_slice = p2->E_from_Fmunu_concurrent();
                Qwflow += p2->wflow_topQ(h3d, qCONCURRENT, energy_slice*fractionEnergyBlock);
                p1 = make_unique<su3_3d_block_lattice>(p2->get_lattice_info());
            }
            //cout << "Switching\n";
            switching = !switching;
        }
    }

    {
        //Timer timer{"timer final wflow"};
        if(switching)
        {
            Qwflow += p1->wflow_topQ(0.1, false, 2e-9);
        }
        else
        {
            Qwflow += p2->wflow_topQ(0.1, false, 2e-9);
        }
    }

    return Qwflow;
}

void single_calculation(const cnfgFile f, const string outputName)
{
    Timer timer{"function single_calculation for file: " + f.cnfgPath};
    TimerCPU timerCPU{"function single_calculation for file: " + f.cnfgPath};
    //Beta is just a dummy variable for our purposes
    constexpr double beta = 1.0;
    constexpr double fractionEnergyBlock = 1.0/32.0;
    double Qwflow0{0.0}, QwflowMidTau{0.0}, Qhalf{0.0}, Qhalf_exp{0.0}, topQ{0.0};

    LOG("Writing results into " << outputName);
    if(qCONCURRENT){
        LOG("Using " << n_threads << " threads in the calculation.");
    }else{
        LOG("Running in a single thread.");
    }

    if(qNewAlgo){
        LOG("Using the blocking algorithm");
    }

    su3_3d_lattice gfield_3d_0;
    su3_3d_lattice gfield_3d_1;
    {
        LOG("Opening configuration name: " << f.cnfgPath << " numCnfg: " << f.cnfgNum);
        su3_lattice gfield(f.cnfgPath.c_str(), beta);
#if LOGMESSAGE
        LOG("Full latice measurement");
        gfield.measurement(qCONCURRENT);
        LOG("------------------------------------");
#endif
        if(dim_wflow_4d > 0){
            Timer timer{"Timer for the 4D wflow part"};
            gfield.wflow( /*integrator*/ integrator_4d, 
                          /*n updates*/  dim_wflow_4d,
                          /*step*/       h4d, qCONCURRENT);
#if LOGMESSAGE
            LOG("Full latice measurement - after Wilson flow");
            gfield.measurement(qCONCURRENT);
            LOG("------------------------------------");
#endif
        }
        {
            Timer timer_topQ{"Timer top_Q"};
            Qhalf_exp = gfield.lowertopQ_experimental();
            Qhalf = gfield.lowertopQ(0, midTau);
            topQ = gfield.topQ_ftensor(true);
        }
        gfield_3d_0.copy_3d_slice(gfield, 0);
        gfield_3d_1.copy_3d_slice(gfield, midTau);
    }

#if LOGMESSAGE
    LOG("Slice at 0 - after Wilson flow");
    gfield_3d_0.measurement(qCONCURRENT);
    LOG("------------------------------------");
    LOG("Slice at beta/2 - after Wilson flow");
    gfield_3d_1.measurement(qCONCURRENT);
    LOG("------------------------------------");
#endif

    if(qNewAlgo){
        if(qCONCURRENT){
            Timer timer{"Timer for the 3D wflow part"};
            auto slice0_t = async(launch::async, multi_blocking, &gfield_3d_0, true);
            auto sliceMidTau_t = async(launch::async, multi_blocking, &gfield_3d_1, true);
            Qwflow0 = slice0_t.get();
            QwflowMidTau = sliceMidTau_t.get();
        }else{
            Qwflow0 = multi_blocking(&gfield_3d_0, false);
            QwflowMidTau = multi_blocking(&gfield_3d_1, false);
        }
    }else{
        if(qCONCURRENT){
            auto slice0_t = async(launch::async, &su3_3d_lattice::wflow_topQ, &gfield_3d_0, integrator_3d, h3d, CONCURRENT, true, 2e-2);
            auto sliceMidTau_t = async(launch::async, &su3_3d_lattice::wflow_topQ, &gfield_3d_1, integrator_3d, h3d, CONCURRENT, true, 2e-2);

            Qwflow0 = slice0_t.get();
            QwflowMidTau = sliceMidTau_t.get();
        }else{
            Qwflow0 = gfield_3d_0.wflow_topQ(integrator_3d, h3d, NO_CONCURRENT);
            QwflowMidTau = gfield_3d_1.wflow_topQ(integrator_3d, h3d, NO_CONCURRENT);
        }
    }

    auto result = -Qwflow0-Qhalf+QwflowMidTau;

    FILE *tmp;
    if(f.cnfgNum == 1){
        tmp = fopen(outputName.c_str(),"w");
        fprintf(tmp, "# Calculation of the our Ncs number (Result1/2) for different configurations.\n");
        fprintf(tmp, "# Computing on a %d x %d^3 lattice.\n", L[0], L[1]);
        if(qCONCURRENT){
            fprintf(tmp, "# Using %d threads in the calculation.\n", n_threads);
        }else{
            fprintf(tmp, "# Running in a single thread.\n");
        }
        if(qNewAlgo){
            fprintf(tmp, "# Using blocked lattices after %2.2f of the energy has been flowed.\n", fractionEnergyBlock);
        }else{
            fprintf(tmp, "# Not blocking the lattice.\n");
        }
        fprintf(tmp, "# h3d = %2.2f, h4d: %2.2f, integrator_3d: %d, integrator_4d: %d \n", h3d, h4d, integrator_3d, integrator_4d);
        fprintf(tmp, "# Amount of 4D flow steps: %d \n", dim_wflow_4d);
        fprintf(tmp, "# Cnfg n | Result \t\t\t | lowerQ \t\t | fsliceQ \t\t | lsliceQ \t\t | topQ \n");
        LOG("Data file created.");
    }else{
        tmp = fopen(outputName.c_str(),"a+");
        LOG("Data file found - appending.");
    }
    fprintf(tmp, "%3d \t | %+e \t | %+e \t | %+e \t | %+e \t | %+e \t | %+e \n", f.cnfgNum, result, Qhalf, QwflowMidTau, Qwflow0, topQ, Qhalf_exp);
    fclose(tmp);
    cout << "Result, Qhalf, Qwflow0, QwflowMidTau, topQ: " << result << " " << Qhalf << " " << Qwflow0 << " " << QwflowMidTau << " " << topQ << "\n";
}

int main(int argc, char** argv)
{
    cout << setprecision(6) << scientific;

    qNewAlgo = true;
    bool qDelete = false;
    dim_wflow_4d = 150;
    qCONCURRENT = CONCURRENT;
    h3d = 0.1;
    h4d = 0.01;
    integrator_3d = EULER;
    integrator_4d = EULER;
    mod_total = 1;
    mod_current = 0;

    int c;
    string log_name = "";
    string out_name = "";

    while (1)
    {
        int option_index = 0;
        static struct option long_options[] = 
        {
            {"out-file",             required_argument, NULL,  0},
            {"out",                  required_argument, NULL,  0},
            {"log-file",             required_argument, NULL,  0},
            {"log",                  required_argument, NULL,  0},
            {"integrator3d",         required_argument, NULL,  0},
            {"integrator4d",         required_argument, NULL,  0},
            {"h3d",                  required_argument, NULL,  0},
            {"h4d",                  required_argument, NULL,  0},
            {"dim_wflow_4d",         required_argument, NULL,  0},
            {"no-blocking",          no_argument,       NULL,  0},
            {"no-concurrent",        no_argument,       NULL,  0},
            {"delete",               no_argument,       NULL,  0},
            {"mod-total",            required_argument, NULL,  0},
            {"mod-this",             required_argument, NULL,  0},
            {NULL,                   0,                 NULL,  0}
        };

        c = getopt_long(argc, argv, "-", long_options, &option_index);
        if (c == -1)
            break;

        switch (c)
        {
            case 0:
                if(option_index == 0 || option_index == 1){
                    out_name = string(optarg);
                    //out_name = "../data/ncs/"+out_name;
                    LOG("Found out name, " << out_name);
                }else if(option_index == 2 || option_index == 3){
                    log_name = string(optarg);
                    LOG("Found log file option, " << log_name);
                }else if(option_index == 4){
                    string int_opt = string(optarg);
                    if(int_opt == "rk2" || int_opt == "RK2"){
                        integrator_3d = RK2;
                    }else if(int_opt == "rk3" || int_opt == "RK3"){
                        integrator_3d = RK3;
                    }else if(int_opt != "e" && int_opt != "E"){
                        cout << "Error, integrator3d not understood. Defaulting to Euler integrator.\n";
                    }
                }else if(option_index == 5){
                    string int_opt = string(optarg);
                    if(int_opt == "rk2" || int_opt == "RK2"){
                        integrator_4d = RK2;
                    }else if(int_opt == "rk3" || int_opt == "RK3"){
                        integrator_4d = RK3;
                    }else if(int_opt != "e" && int_opt != "E"){
                        cout << "Error, integrator4d not understood. Defaulting to Euler integrator.\n";
                    }
                }else if(option_index == 6){
                    h3d = atof(optarg);
                }else if(option_index == 7){
                    h4d = atof(optarg);
                }else if(option_index == 8){
                    dim_wflow_4d = atoi(optarg);
                }else if(option_index == 9){
                    qNewAlgo = false;
                }else if(option_index == 10){
                    qCONCURRENT = false;
                }else if(option_index == 11){
                    qDelete = true;
                }else if(option_index == 12){
                    mod_total = atoi(optarg);
                }else if(option_index == 13){
                    mod_current = atoi(optarg);
                }
                break;
            case '?':
                ERROR("Unkown option found!");
                exit(1);
                break;
        }
    }

    if(!log_name.empty()){
        check_if_log_exists(log_name);

        if(!freopen(log_name.c_str(),"w",stdout)){
            cout << "Error! Cannot writo into log file!\n";
        }
        cout << "Writing into log file\n";
    }

    ran.init(1);

    vector<cnfgFile> vCnfgFiles = getFiles(string(argv[optind-1]), mod_total, mod_current);

    if(vCnfgFiles.size() == 0){
        cout << "Error, no files could be detected. Exiting...\n";
        return 1;
    }

    if(out_name.empty())
        out_name = hl_ncs_name(vCnfgFiles[0].cnfgName, dim_wflow_4d, h4d, h3d, integrator_3d, integrator_4d);

    LOG("Detected " << vCnfgFiles.size() << " files");
    LOG("Log file: " << log_name);
    LOG("h3d, h4d, dim_wflow_4d, qNewAlgo, qCONCURRENT: " << h3d << " " << h4d << " " << dim_wflow_4d << " " << qNewAlgo << " " << qCONCURRENT);
    LOG("Integrator3d, integrator4d: " << integrator_3d << " " << integrator_4d);
    LOG("Out file half_lattice_ncs: " << out_name);
    LOG("Mod_total: " << mod_total);
    LOG("Mod_current: " << mod_current);

    {
        //And then we process them
        Timer timer{"main calculations in half_lattice_calculation.cpp"};
        for(const auto& f: vCnfgFiles)
        {
            single_calculation(f, out_name);

            if(qDelete)
                filesystem::remove(f.cnfgPath);
        }
    }


    if(!log_name.empty()){ fclose(stdout); }

    cout << "-----------------------------------------\n";
	return 0;
}


==> workflow/include/IO_fncts.h <==
#ifndef IO_FNCTS_H
#define IO_FNCTS_H

#include <string>
#include <vector>

struct cnfgFile{
    int cnfgNum;
    std::string cnfgName, cnfgPath;

    cnfgFile(int cnfgNum_, std::string cnfgName_, std::string cnfgPath_);
};

std::string openQCD_cnfg_name(double qsqrinv, int n);
std::string hl_4dflow_name(std::string cnfgname, double h4d, unsigned int e_or_rk_4d, int cnfg_num);
std::string hl_3dflow_name(int dim_wflow_4d, double h4d, double h3d, unsigned int e_or_rk_3d, unsigned int e_or_rk_4d);
std::string hl_3dhamil(double beta, int flowBeforeMeas, double hBeforeMeas, double hVacuumFlow, int measSteps, int MDsteps, double hMD);
std::string hl_ncs_name(std::string cnfgname, int dim_wflow_4d, double h4d, double h3d, unsigned int e_or_rk_3d, unsigned int e_or_rk_4d);
std::string lattice_flow_name(std::string cnfgname, int dim_wflow_4d, double h4d, int improved,  unsigned int e_or_rk_4d);
std::string hl_pic_name(int dim_wflow_4d, double h4d, int dim_wflow_3d, double h3d, unsigned int e_or_rk_3d, unsigned int e_or_rk_4d, int cnfg_num);
std::vector<cnfgFile> getFiles(std::string dirty_cnfgname, int mod_total, int mod_curr);
void check_if_log_exists(const std::string& p);
void check_if_cnfg_exists(const std::string& p);
void check_beta_is_number(std::string c);
bool check_if_run_end(const std::string& p);
bool check_if_data_exists(const std::string& p);

#endif


==> workflow/include/global.h <==
#ifndef GLOBAL_H
#define GLOBAL_H

#include "timer.h"
#include "random.h"

#include <complex>
#include <iomanip>
#include <vector>
#include <memory>
#include <mutex>
#include <array>
#include <algorithm>
#include <string>
#include <thread>
#include <functional>
#include <future>

#define LOGTIMER     0
#define DEBUGMESSAGE 0
#define LOGMESSAGE   0
#define IGNORERROR   0

constexpr int L[] = {
    /*hL0*/ 8, 
    /*hL1*/ 8, 
    /*hL2*/ 8, 
    /*hL3*/ 8
};

/*nth*/ constexpr int n_threads = 16;

enum INTEGRATORS{
    EULER = 0,
    RK2,
    RK3
};

enum CONCURRENCY{
    NO_CONCURRENT = 0,
    CONCURRENT = 1
};

enum INIT_LATTICE{
    COLD = 1,
    HOT
};

constexpr int midTau = (L[0]>>1);
constexpr int VOLUME = L[0]*L[1]*L[2]*L[3];
constexpr int SVOLUME = L[1]*L[2]*L[3];
constexpr int VOLUMEHALF = VOLUME<<1;

constexpr int L3D[] = {
    L[1], 
    L[2], 
    L[3] 
};

#if IGNOREERROR == 0
#define ERROR(x) \
    do{\
        std::cout << __FILE__ << " |l: " << __LINE__ << " |" << __func__ << " |ERROR: " << x << "\n";\
        exit(1);\
    }while(0)
#else
#define ERROR(x)
#endif

#if LOGTIMER
#define MEASURE_FUNCTION() Timer timer{__PRETTY_FUNCTION__}
#else
#define MEASURE_FUNCTION() 
#endif

#if DEBUGMESSAGE
#define DEBUG(x) std::cout << __FILE__ << "|l:" << __LINE__ << "|" << __func__ << ": " << x << "\n";
#else
#define DEBUG(x)
#endif

#if LOGMESSAGE
#define LOG(x) std::cout << x << "\n";
#else
#define LOG(x)
#endif

#endif


==> workflow/include/lattice.h <==
#ifndef LATTICE_H
#define LATTICE_H

#include "global.h"

/* Definition of a lattice. 
 * Other fields are supposed to inherit this class.
 * n_offset and n_lattp keep the offsets of each link, such that we 
 * never have to worry about conversion between lattice points 
 * and Cartesian points.
 * Example: what is the offset of the link on top of the link 4
 * in the x direction? n_offset[8*4+2*1+0]
 */

class lattice{
    public:
        //n_offset [idir][0=positive, 1=negative direction][point]
        //n_lattp [8*lattpoint+2*dir+0/1]
        std::unique_ptr<int[]> n_offset, n_lattp;

        lattice();

        ~lattice();

        std::array<int, 4> plaq_offsets(int point, int mudir, int nudir);
        std::array<int, 4> plaq_offsets(int itp, std::array<int, 2> dir);
        std::array<int, 2> n_to_mu_nu(int n);
        std::array<int, 4> ftensor_offsets(int point, int nu);

        /* Computes the lattice point given the Cartesian point.
         * INPUT: a vector of integers with 4 components
         * OUTPUT: the integer corresponding 
         * EXAMPLE: (0, 0, 0, 1) -> 1
         */
        inline int cart_to_lattp(int cpoint[4]) const{
            return cpoint[0]*(L[1]*L[2]*L[3])+cpoint[1]*(L[2]*L[3])+cpoint[2]*L[3]+cpoint[3];
        }

        inline int cart_to_lattp(std::array<int, 4> cpoint) const{
            return cpoint[0]*(L[1]*L[2]*L[3])+cpoint[1]*(L[2]*L[3])+cpoint[2]*L[3]+cpoint[3];
        }

        /* Computes the Cartesian point given the lattice point.
         * INPUT: an integer and the memory reference to the Cartesian point vector
         * OUTPUT: 
         * EXAMPLE: (0, 0, 0, 2) -> 2
         */
        inline void lattp_to_cart(int lattp, int cpoint[4]) const{
            cpoint[3] = (unsigned int) lattp%(unsigned int)L[3];
            cpoint[2] = ((unsigned int)(lattp-cpoint[3])/(unsigned int)L[3])%(unsigned int)L[2];
            cpoint[1] = (((unsigned int)(lattp-cpoint[3])/(unsigned int)L[3]-(unsigned int)cpoint[2])/(unsigned int)L[2])%(unsigned int)L[1];
            cpoint[0] = ((((unsigned int)(lattp-cpoint[3])/(unsigned int)L[3]-(unsigned int)cpoint[2])/(unsigned int)L[2])-(unsigned int)cpoint[1])/(unsigned int)L[1];
        }

        inline int lattp_to_time(int lattp) const{
            return (int) lattp/(L[1]*L[2]*L[3]);
        }
};

#endif


==> workflow/include/lattice_3d.h <==
#ifndef LATTICE_3D_H
#define LATTICE_3D_H

#include "global.h"

class lattice_3d{
    public:
        std::unique_ptr<int[]> n_offset, n_lattp;

        lattice_3d();

        ~lattice_3d();

        std::array<int, 4> plaq_offsets(int point, int mudir, int nudir);
        std::array<int, 4> plaq_offsets(int itp, std::array<int, 2> dir);
        std::array<int, 2> n_to_mu_nu(int n);
        std::array<int, 4> ftensor_offsets(int itp, int n);

        /* Computes the lattice point given the Cartesian point.
         * INPUT: a vector of integers with 4 components
         * OUTPUT: the integer corresponding 
         * EXAMPLE: (0, 0, 1) -> 1
         */
        int cart_to_lattp(int cpoint[3]) const{
            return cpoint[0]*(L3D[1]*L3D[2])+cpoint[1]*(L3D[2])+cpoint[2];
        }

        /* Computes the Cartesian point given the lattice point.
         * INPUT: an integer and the memory reference to the Cartesian point vector
         * OUTPUT: 
         * EXAMPLE: 2 -> (0, 0, 2) 
         */
        inline void lattp_to_cart(int lattp, int cpoint[3]) const{
            cpoint[2] = (unsigned int)lattp%(unsigned int)L3D[2];
            cpoint[1] = ((unsigned int)(lattp-cpoint[2])/(unsigned int)L3D[2])%(unsigned int)L3D[1];
            cpoint[0] = (((unsigned int)(lattp-cpoint[2])/(unsigned int)L3D[2]-(unsigned int)cpoint[1])/(unsigned int)L3D[1])%(unsigned int)L3D[0];
        }
};

#endif


==> workflow/include/lattice_3d_block.h <==
#ifndef LATTICE_3D_BLOCK_H
#define LATTICE_3D_BLOCK_H

#include "global.h"

class lattice_3d_block{
    public:
        std::unique_ptr<int[]> n_offset, n_lattp;
        const int L3D_block[3];
        const int SVOLUMEBLOCK;

        lattice_3d_block(int L3D_block_);

        ~lattice_3d_block();

        std::array<int, 4> plaq_offsets(int itp, int mudir, int nudir);
        std::array<int, 4> plaq_offsets(int itp, std::array<int, 2> dir);
        std::array<int, 2> n_to_mu_nu(int n);
        std::array<int, 4> ftensor_offsets(int itp, int n);

        /* Computes the lattice point given the Cartesian point.
         * INPUT: a vector of integers with 4 components
         * OUTPUT: the integer corresponding 
         * EXAMPLE: (0, 0, 1) -> 1
         */
        int cart_to_lattp(int cpoint[3]) const{
            return cpoint[0]*(L3D_block[1]*L3D_block[2])+cpoint[1]*(L3D_block[2])+cpoint[2];
        }

        /* Computes the Cartesian point given the lattice point.
         * INPUT: an integer and the memory reference to the Cartesian point vector
         * OUTPUT: 
         * EXAMPLE: 2 -> (0, 0, 2) 
         */
        inline void lattp_to_cart(int lattp, int cpoint[3]) const{
            cpoint[2] = (unsigned int)lattp%(unsigned int)L3D_block[2];
            cpoint[1] = ((unsigned int)(lattp-cpoint[2])/(unsigned int)L3D_block[2])%(unsigned int)L3D_block[1];
            cpoint[0] = (((unsigned int)(lattp-cpoint[2])/(unsigned int)L3D_block[2]-(unsigned int)cpoint[1])/(unsigned int)L3D_block[1])%(unsigned int)L3D_block[0];
        }
};

#endif


==> workflow/include/random.h <==
#ifndef RANDOM_H
#define RANDOM_H

#include <stdio.h>
#include <math.h>
#include "../vcl/vectorclass.h"
#include "../vcl/vectormath_exp.h"
#include "../vcl/complexvec1.h"
#include "../vcl/ranvec1.h"

extern Ranvec1 ran;

Vec2d Gaussian(double mu, double sigma);

Vec8d Gaussian_8(double mu, double sigma);

Vec8d Uniform(double a, double b);

Vec8d exponentialDistr(double lambda);

double modGaussian(double argExp);

double test_Gaussian(int num);

double test_modGaussian(int num, double argExp);

void rand_direction(double r[3]);

double test_rand_direction_sphere(int num);

#endif


==> workflow/include/su2.h <==
#ifndef SU2_H
#define SU2_H

#include "random.h"

extern Ranvec1 ran;

/* Implementaion of an element of su(2).
 * Careful: constructors do not check if it is actually SU(2) or U(2).
 * It saves the matrix as two complex numbers.
 * The operations are done always assuming the matrix is at least U(2).
 */
class su2{
    private:
        Vec4d a;
        friend class su3;

#if run_w_mpi == 1
        friend class boost::serialization::access;

        template<class Archive>
        void save(Archive & ar, const unsigned int version) const
        {
            double tmp[4];
            a.store(tmp);
            ar & tmp;
        }

        template<class Archive>
        void load(Archive & ar, const unsigned int version)
        {
            double tmp[4];
            ar & tmp;
            a.load(tmp);
        }
        BOOST_SERIALIZATION_SPLIT_MEMBER()
#endif

	public:

        inline su2(double ta[4]){
            a.load(ta);
        }

        inline su2(Vec4d ta){
            this->a = ta;
        }

        inline su2(std::array<double, 4> ta){
            a = Vec4d(ta[0], ta[1], ta[2], ta[3]);
        }

        inline su2(double ta){
            a = ta;
        }

        inline su2(){
            a = 0.0;
        }

        inline void set_to_random(double eps){
            double ta[4];
            double absr;
            Vec4d r = ran.random4d()-0.5;

            ta[0] = r[0]/abs(r[0])*sqrt(1.0-eps*eps);
            r.insert(0,0);

            absr = horizontal_add(r*r);
            absr = eps/sqrt(absr);

            ta[1] = absr*r[1];
            ta[2] = absr*r[2];
            ta[3] = absr*r[3];

            a.load(ta);
        }

        inline void set_to_unity(){
            a = Vec4d(1.0, 0.0, 0.0, 0.0);
        }

        inline double det(){
            return horizontal_add(a*a);
        }

        inline double tr(){
            return 2.0*a[0];
        }

        inline void print(){
            printf("\n");
            printf("(%+f %+f I \t %+f %+f I)\n", a[0], a[1], a[2], a[3]);
            printf("(%+f %+f I \t %+f %+f I)\n", -a[2], a[3], a[0], -a[1]);
            printf("Det: %+f \n", det());
            printf("Trace: %+f \n", tr());
            printf("\n");
        }

        inline su2 adjoint(){
            Vec4d ta(1.0, -1.0, -1.0, -1.0);
            return ta*this->a;
        }

        inline void s_adjoint(){
            Vec4d ta(1.0, -1.0, -1.0, -1.0);
            this->a = ta*this->a;
        }

        inline su2 operator+(const su2 &u) const{
            return su2(this->a + u.a);
        }

        inline void operator+=(const su2 u){
            this->a -= u.a;
        }

        inline su2 operator-(const su2 &u) const{
            return su2(this->a - u.a);
        }

        inline void operator-=(const su2 &u){
            this->a -= u.a;
        }

        inline su2 operator*(const su2 &u) const{
            Complex2d tmp1(this->a[0], this->a[1], this->a[2], this->a[3]);
            Complex2d tmp2(u.a[0], u.a[1], -u.a[2], u.a[3]);
            Complex2d tmp3(u.a[2], u.a[3], u.a[0], -u.a[1]);
            return su2(Vec4d(chorizontal_add(tmp1*tmp2).to_vector(), chorizontal_add(tmp1*tmp3).to_vector()));
        }

        inline void operator*=(const su2 &u){
            Complex2d tmp1(this->a[0], this->a[1], this->a[2], this->a[3]);
            Complex2d tmp2(u.a[0], u.a[1], -u.a[2], u.a[3]);
            Complex2d tmp3(u.a[2], u.a[3], u.a[0], -u.a[1]);
            this->a = Vec4d(chorizontal_add(tmp1*tmp2).to_vector(), chorizontal_add(tmp1*tmp3).to_vector());
        }

        inline void operator*=(const Vec4d &u){
            this->a *= u;
        }

        inline void operator*=(const double &u){
            this->a *= u;
        }

        inline su2 operator&(const su2 &u) const{
            Complex2d tmp1(this->a[0], this->a[1], this->a[2], this->a[3]);
            Complex2d tmp2(u.a[0], -u.a[1], u.a[2], -u.a[3]);
            Complex2d tmp3(-u.a[2], -u.a[3], u.a[0], u.a[1]);
            return su2(Vec4d(chorizontal_add(tmp1*tmp2).to_vector(), chorizontal_add(tmp1*tmp3).to_vector()));
        }

        inline void operator&=(const su2 &u){
            Complex2d tmp1(this->a[0], this->a[1], this->a[2], this->a[3]);
            Complex2d tmp2(u.a[0], -u.a[1], u.a[2], -u.a[3]);
            Complex2d tmp3(-u.a[2], -u.a[3], u.a[0], u.a[1]);
            this->a = Vec4d(chorizontal_add(tmp1*tmp2).to_vector(), chorizontal_add(tmp1*tmp3).to_vector());
        }
};

#endif


==> workflow/include/su2_lattice.h <==
#ifndef SU2_LATTICE_H
#define SU2_LATTICE_H

#include "lattice.h"
#include "su2.h"

extern Ranvec1 ran;

/* Implementation of pure SU(2) gauge fields on the lattice.
 * It allows for the evolution of the configuration towards equilibrium (using
 * the heatbath algorithm) and the measurement of different quantities.
 */
class su2_lattice: public lattice{
    public:

    double beta;
    su2 *u;

    su2 su2_compute_staple(unsigned int lattp, unsigned int mudir);

    void init_lattice(int randinit);

    su2 su2_heatbath(su2 *staple);

    void step_heatbath();

    void step_heatbath(int nupd);

    double plaq_at_point(unsigned int lattp);

    void avg_plaq();
    
    su2_lattice(unsigned int randinit, double beta_cp);

    ~su2_lattice();
};

#endif


==> workflow/include/su3.h <==
#ifndef SU3_H
#define SU3_H

#include "su2.h"

typedef std::complex<double> cdouble;
constexpr cdouble li = cdouble(0.0, 1.0);

constexpr int N = 15;

template <typename C>
void printcmplx(const char* text, const C& a){
    MEASURE_FUNCTION();
    auto aa = a.to_vector();
    std::cout << text;

    for(int n=0; n<a.size(); n++){
        printf("( %G, %G I ) ", aa[2*n], aa[2*n+1]);
    }
    std::cout << std::endl;
}

template <typename C>
void printvector(const char* text, const C& a){
    std::cout << text << " (";
    for(int n=0; n<a.size(); n++){
        printf("%G, ", a[n]);
    }
    std::cout << ")" << std::endl;
}

template <typename C>
void printvector(const char* text, int dim, const C* a){
    printf("%s (", text);
    for(int n=0; n<(dim-1); n++){
        printf("%d, ", a[n]);
    }
    printf("%d)\n", a[dim-1]);
}

constexpr double factorial(double n)
{
    return n <= 1 ? 1 : (n * factorial(n - 1));
}

constexpr std::array<double, N+1> ovFa(){
    std::array<double, N+1> returnV = {0.0};
    //returnV[0] = 1.0/factorial(N);
    for(int i=0; i<=N; ++i)
        returnV[i] = 1.0/factorial(N-i);

    return returnV;
}

/* Implementaion of an element of SU(3).
 * Careful: constructors do not check if it is actually SU(3).
 * It saves the matrix as nine complex numbers, and therefore is suited for
 * a generic 3x3 matrix, since none of the arithmetic operations assume
 * anything about the matrix. 
 * Exceptions: exp(), basis(), where it is assume that the matrix is an element 
 * of the algebra of SU(3).
 */
class su3{
    private:
        std::array<Complex1d, 9> a;

    public:
        inline su3(){
            a[0] = Complex1d(1.0, 0.0);
            a[1] = Complex1d(0.0, 0.0);
            a[2] = Complex1d(0.0, 0.0);
            a[3] = Complex1d(0.0, 0.0);
            a[4] = Complex1d(1.0, 0.0);
            a[5] = Complex1d(0.0, 0.0);
            a[6] = Complex1d(0.0, 0.0);
            a[7] = Complex1d(0.0, 0.0);
            a[8] = Complex1d(1.0, 0.0);
        }

        inline su3(double ta[18]){
            for(int i=0;i<9;i++){
                a[i] = Complex1d(ta[2*i], ta[2*i+1]);
            }
        }

        inline su3(std::array<Complex1d, 9> b){
            this->a = b;
        }

        inline su3(double ta){
            for(int i=0;i<9;i++){
                a[i] = Complex1d(ta, ta);
            }
        }

        inline void set_to_identity(){
            a[0] = Complex1d(1.0, 0.0);
            a[1] = Complex1d(0.0, 0.0);
            a[2] = Complex1d(0.0, 0.0);
            a[3] = Complex1d(0.0, 0.0);
            a[4] = Complex1d(1.0, 0.0);
            a[5] = Complex1d(0.0, 0.0);
            a[6] = Complex1d(0.0, 0.0);
            a[7] = Complex1d(0.0, 0.0);
            a[8] = Complex1d(1.0, 0.0);
        }

        inline void set_null(){
            for(auto& e:a){
                e = Complex1d(0.0, 0.0);
            }
        }

        inline Complex1d det() const{
            return a[0]*a[4]*a[8]+a[3]*a[7]*a[2]+a[1]*a[5]*a[6]-a[2]*a[4]*a[6]-a[5]*a[7]*a[0]-a[1]*a[3]*a[8];
        }

        inline Complex1d tr() const{
            return a[0]+a[4]+a[8];
        }

        inline Complex1d det_alg() const{
            return a[0]*a[4]*a[8]+Complex1d(0.0, 2.0)*(a[2]*~a[1]*~a[5]).imag()+a[4]*a[2]*~a[2]+a[0]*a[5]*~a[5]+a[1]*a[8]*~a[1];
        }

        inline void print() const{
            printf(" \n");
            for(int i=0;i<9;i+=3){
                printf("(%+f %+f I \t\t %+f %+f I \t\t %+f %+f I)\n", a[i].real(), a[i].imag(), a[i+1].real(), a[i+1].imag(), a[i+2].real(), a[i+2].imag());
            }
            printf("\n");
            Complex1d det = this->det();
            printf("Det:   %+f %+f I \n", det.real(), det.imag());
            Complex1d tr = this->tr();
            printf("Trace: %+f %+f I \n", tr.real(), tr.imag());
        }

        // Always returns an element of the group SU(3).
        inline void set_to_random(double eps){
            su2 su2r, su2s, su2t;
            su2r.set_to_random(eps);
            su2s.set_to_random(eps);
            su2t.set_to_random(eps);
            double ta[18] = {su2r.a[0],su2r.a[1],su2r.a[2],su2r.a[3],0.0,0.0,-su2r.a[2],su2r.a[3],su2r.a[0],-su2r.a[1],0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0};
            su3 su3r = su3(ta);
            double tb[18] = {su2s.a[0],su2s.a[1],0.0,0.0,su2s.a[2],su2s.a[3],0.0,0.0,1.0,0.0,0.0,0.0,-su2s.a[2],su2s.a[3],0.0,0.0,su2s.a[0],-su2s.a[1]};
            su3 su3s = su3(tb);
            double tc[18] = {1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,su2t.a[0],su2t.a[1],su2t.a[2],su2t.a[3],0.0,0.0,-su2t.a[2],su2t.a[3],su2t.a[0],-su2t.a[1]};
            su3 su3t = su3(tc);
            *this = su3r * su3s;
            *this *= su3t;
        }

        inline su3 adjoint() const{
            std::array<Complex1d, 9> b;
            b[0] = ~a[0];
            b[1] = ~a[3];
            b[2] = ~a[6];
            b[3] = ~a[1];
            b[4] = ~a[4];
            b[5] = ~a[7];
            b[6] = ~a[2];
            b[7] = ~a[5];
            b[8] = ~a[8];
            return su3(b);
        }

        inline void sadjoint(){
            std::array<Complex1d, 9> b;
            b[0] = ~a[0];
            b[1] = ~a[3];
            b[2] = ~a[6];
            b[3] = ~a[1];
            b[4] = ~a[4];
            b[5] = ~a[7];
            b[6] = ~a[2];
            b[7] = ~a[5];
            b[8] = ~a[8];
            a = b;
        }

        // Returns the expression of the matrix in terms of the Gell-Mann basis
        // Here it is assume the matrix belongs to the algebra of SU(3).
        inline Vec8d basis(){
            return Vec8d(2.0*a[1].imag(),2.0*a[1].real(),(a[0].imag()-a[4].imag()),2.0*a[2].imag(),2.0*a[2].real(),2.0*a[5].imag(),2.0*a[5].real(),(a[0].imag()+a[4].imag()-2.0*a[8].imag())*1.0/sqrt(3.0));
        }

        // Exp assumes that the matrix belongs to the algebra of SU(3).
        inline void Iexp(){
            constexpr std::array<double, N+1> factor = ovFa();
            *this *= Complex1d(0.0, 1.0);
            su3 sqr;
            sqr = *this * *this;

            Complex1d d = -det_alg(); //d = I*d in Luscher notation
            double t = -0.5*sqr.tr().real();

            Complex1d q0 = Complex1d(factor[0], 0.0);
            Complex1d q1 = Complex1d(0.0, 0.0);
            Complex1d q2 = Complex1d(0.0, 0.0);

            for(int i=1; i<=N; i++){
                Complex1d tmpq1 = q1;
                q1 = q0 - t*q2;
                q0 = factor[i] - d*q2;
                q2 = tmpq1;
            }

            su3 tmpI;
            tmpI *= q0;
            *this *= q1;
            sqr *= q2;
            *this += tmpI;
            *this += sqr;
        }

        inline su3 Iexp_test(double h){
            *this *= h;
            this->Iexp();
            return *this;
        }

        inline su2 extract_R() const{
            std::array<double, 4> r_R;
            r_R[0] = ((a[0]+a[4])*0.5).real();
            r_R[3] = ((a[1]+a[3])*0.5).imag(); 
            r_R[2] = ((a[1]-a[3])*0.5).real();
            r_R[1] = ((a[0]-a[4])*0.5).imag();
            return su2(r_R);
        }

        inline void set_R(const su2 &su2r){
            a[0] = Complex1d(su2r.a[0], su2r.a[1]);
            a[1] = Complex1d(su2r.a[2], su2r.a[3]);
            a[2] = Complex1d(0.0, 0.0);
            a[3] = Complex1d(-su2r.a[2], su2r.a[3]);
            a[4] = Complex1d(su2r.a[0], -su2r.a[1]);
            a[5] = Complex1d(0.0, 0.0);
            a[6] = Complex1d(0.0, 0.0);
            a[7] = Complex1d(0.0, 0.0);
            a[8] = Complex1d(1.0, 0.0);
        }

        inline su2 extract_S() const{
            std::array<double, 4> r_S;
            r_S[0] = ((a[0]+a[8])*0.5).real();
            r_S[3] = ((a[2]+a[6])*0.5).imag(); 
            r_S[2] = ((a[2]-a[6])*0.5).real();
            r_S[1] = ((a[0]-a[8])*0.5).imag();
            return su2(r_S);
        }

        inline void set_S(const su2 &su2s){
            a[0] = Complex1d(su2s.a[0], su2s.a[1]);
            a[1] = Complex1d(0.0, 0.0);
            a[2] = Complex1d(su2s.a[2], su2s.a[3]);
            a[3] = Complex1d(0.0, 0.0);
            a[4] = Complex1d(1.0, 0.0);
            a[5] = Complex1d(0.0, 0.0);
            a[6] = Complex1d(-su2s.a[2], su2s.a[3]);
            a[7] = Complex1d(0.0, 0.0);
            a[8] = Complex1d(su2s.a[0], -su2s.a[1]);
        }

        inline su2 extract_T() const{
            std::array<double, 4> r_T;
            r_T[0] = ((a[4]+a[8])*0.5).real();
            r_T[3] = ((a[5]+a[7])*0.5).imag();
            r_T[2] = ((a[5]-a[7])*0.5).real();
            r_T[1] = ((a[4]-a[8])*0.5).imag();
            return su2(r_T);
        }

        inline void set_T(const su2 &su2t){
            a[0] = Complex1d(1.0, 0.0);
            a[1] = Complex1d(0.0, 0.0);
            a[2] = Complex1d(0.0, 0.0);
            a[3] = Complex1d(0.0, 0.0);
            a[4] = Complex1d(su2t.a[0],su2t.a[1]);
            a[5] = Complex1d(su2t.a[2],su2t.a[3]);
            a[6] = Complex1d(0.0, 0.0);
            a[7] = Complex1d(-su2t.a[2],su2t.a[3]);
            a[8] = Complex1d(su2t.a[0],-su2t.a[1]);
        }

        inline void set_element_algebra(const Vec8d& p){
            a[0] = Complex1d(p[7]/sqrt(3.0)+p[2], 0.0);
            a[1] = Complex1d(p[0], -p[1]);
            a[2] = Complex1d(p[3], -p[4]);
            a[3] = Complex1d(p[0], p[1]);
            a[4] = Complex1d(p[7]/sqrt(3.0)-p[2], 0.0);
            a[5] = Complex1d(p[5], -p[6]);
            a[6] = Complex1d(p[3], p[4]);
            a[7] = Complex1d(p[5], p[6]);
            a[8] = Complex1d(-2.0/sqrt(3.0)*p[7], 0.0);
            *this *= 0.5;
        }

        inline void antisymm(){
            *this -= this->adjoint();

            Complex1d tr = this->tr();
            su3 tmp;
            tmp.set_to_identity();
            tmp *= tr/3.0;
            *this -= tmp;
            *this *= Complex1d(0.0,-0.5);
        }

        inline void assign_multiply_to_u3_alg(const su3 &u, const su3 &v, const double r)
        {
            *this = u*v;
            *this *= r;
            *this -= this->adjoint();
        }

        inline void assign_to_u3_alg(const su3 &u, const double r)
        {
            *this = u;
            *this *= r;
            *this -= this->adjoint();
        }

        inline void to_u3_alg(const double r)
        {
            *this *= r;
            *this -= this->adjoint();
        }

        inline void assign_multiply_to_su3_alg(const su3 &u, const su3 &v)
        {
            *this = u*v;
            *this -= this->adjoint();
            Complex1d tr = this->tr();
            su3 tmp;
            tmp.set_to_identity();
            tmp *= tr/3.0;
            *this -= tmp;
            *this *= Complex1d(0.0,-0.5);
        }

        inline void operator=(const su3 &u){
            this->a = u.a;
        }

        inline su3 operator+(const su3 &u) const{
            su3 tmp;
            for(int i=0;i<9;i++){
                tmp.a[i] = this->a[i] + u.a[i];
            }
            return tmp;
        }

        inline void operator+=(const su3 &u){
            for(int i=0;i<9;i++){
                this->a[i] += u.a[i];
            }
        }

        inline su3 operator-(const su3 &u) const{
            su3 tmp;
            for(int i=0;i<9;i++){
                tmp.a[i] = this->a[i] - u.a[i];
            }
            return tmp;
        }

        inline void operator-=(const su3 &u){
            for(int i=0;i<9;i++){
                this->a[i] -= u.a[i];
            }
        }

        //Multiplication of matrices M.N
        inline su3 operator*(const su3 &u) const{
            Complex4d row[3];
            row[0] = Complex4d(a[0], a[1], a[2], 0.0);
            row[1] = Complex4d(a[3], a[4], a[5], 0);
            row[2] = Complex4d(a[6], a[7], a[8], 0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(u.a[0], u.a[3], u.a[6], 0);
            clmn[1] = Complex4d(u.a[1], u.a[4], u.a[7], 0);
            clmn[2] = Complex4d(u.a[2], u.a[5], u.a[8], 0);
            su3 tmp;
            tmp.a[0] = chorizontal_add(row[0]*clmn[0]);
            tmp.a[1] = chorizontal_add(row[0]*clmn[1]);
            tmp.a[2] = chorizontal_add(row[0]*clmn[2]);
            tmp.a[3] = chorizontal_add(row[1]*clmn[0]);
            tmp.a[4] = chorizontal_add(row[1]*clmn[1]);
            tmp.a[5] = chorizontal_add(row[1]*clmn[2]);
            tmp.a[6] = chorizontal_add(row[2]*clmn[0]);
            tmp.a[7] = chorizontal_add(row[2]*clmn[1]);
            tmp.a[8] = chorizontal_add(row[2]*clmn[2]);

            return tmp;
        }

        inline su3 operator*(const double &u) const{
            su3 tmp = *this;
            for(auto& e: tmp.a){
                e *= u;
            }
            return tmp;
        }

        //Multiplication of matrices M <- M.N^dagger
        inline void operator*=(const su3 &u){
            Complex4d row[3];
            row[0] = Complex4d(a[0], a[1], a[2], 0.0);
            row[1] = Complex4d(a[3], a[4], a[5], 0.0);
            row[2] = Complex4d(a[6], a[7], a[8], 0.0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(u.a[0], u.a[3], u.a[6], 0.0);
            clmn[1] = Complex4d(u.a[1], u.a[4], u.a[7], 0.0);
            clmn[2] = Complex4d(u.a[2], u.a[5], u.a[8], 0.0);
            a[0] = chorizontal_add(row[0]*clmn[0]);
            a[1] = chorizontal_add(row[0]*clmn[1]);
            a[2] = chorizontal_add(row[0]*clmn[2]);
            a[3] = chorizontal_add(row[1]*clmn[0]);
            a[4] = chorizontal_add(row[1]*clmn[1]);
            a[5] = chorizontal_add(row[1]*clmn[2]);
            a[6] = chorizontal_add(row[2]*clmn[0]);
            a[7] = chorizontal_add(row[2]*clmn[1]);
            a[8] = chorizontal_add(row[2]*clmn[2]);
        }

        inline void operator*=(const Complex1d &u){
            for(auto& e: a){
                e *= u;
            }
        }

        inline void operator*=(const double &u){
            for(auto& e: a){
                e *= u;
            }
        }

        inline void operator*=(const cdouble &u){
            for(auto& e: a){
                e *= Complex1d(u.real(), u.imag());
            }
        }

        //Multiplication of matrices M.N^dagger
        inline su3 operator&(const su3 &u) const{
            Complex4d row[3];
            row[0] = Complex4d(a[0], a[1], a[2], 0.0);
            row[1] = Complex4d(a[3], a[4], a[5], 0);
            row[2] = Complex4d(a[6], a[7], a[8], 0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(~u.a[0], ~u.a[1], ~u.a[2], 0);
            clmn[1] = Complex4d(~u.a[3], ~u.a[4], ~u.a[5], 0);
            clmn[2] = Complex4d(~u.a[6], ~u.a[7], ~u.a[8], 0);
            su3 tmp;
            tmp.a[0] = chorizontal_add(row[0]*clmn[0]);
            tmp.a[1] = chorizontal_add(row[0]*clmn[1]);
            tmp.a[2] = chorizontal_add(row[0]*clmn[2]);
            tmp.a[3] = chorizontal_add(row[1]*clmn[0]);
            tmp.a[4] = chorizontal_add(row[1]*clmn[1]);
            tmp.a[5] = chorizontal_add(row[1]*clmn[2]);
            tmp.a[6] = chorizontal_add(row[2]*clmn[0]);
            tmp.a[7] = chorizontal_add(row[2]*clmn[1]);
            tmp.a[8] = chorizontal_add(row[2]*clmn[2]);

            return tmp;
        }

        //Multiplication of matrices M <- M.N^dagger
        inline void operator&=(const su3 &u){
            Complex4d row[3];
            row[0] = Complex4d(a[0], a[1], a[2], 0.0);
            row[1] = Complex4d(a[3], a[4], a[5], 0);
            row[2] = Complex4d(a[6], a[7], a[8], 0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(~u.a[0], ~u.a[1], ~u.a[2], 0);
            clmn[1] = Complex4d(~u.a[3], ~u.a[4], ~u.a[5], 0);
            clmn[2] = Complex4d(~u.a[6], ~u.a[7], ~u.a[8], 0);
            a[0] = chorizontal_add(row[0]*clmn[0]);
            a[1] = chorizontal_add(row[0]*clmn[1]);
            a[2] = chorizontal_add(row[0]*clmn[2]);
            a[3] = chorizontal_add(row[1]*clmn[0]);
            a[4] = chorizontal_add(row[1]*clmn[1]);
            a[5] = chorizontal_add(row[1]*clmn[2]);
            a[6] = chorizontal_add(row[2]*clmn[0]);
            a[7] = chorizontal_add(row[2]*clmn[1]);
            a[8] = chorizontal_add(row[2]*clmn[2]);
        }

        //Multiplication of matrices M^dagger.N
        inline su3 operator%(const su3 &u) const{
            Complex4d row[3];
            row[0] = Complex4d(~a[0], ~a[3], ~a[6], 0.0);
            row[1] = Complex4d(~a[1], ~a[4], ~a[7], 0);
            row[2] = Complex4d(~a[2], ~a[5], ~a[8], 0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(u.a[0], u.a[3], u.a[6], 0);
            clmn[1] = Complex4d(u.a[1], u.a[4], u.a[7], 0);
            clmn[2] = Complex4d(u.a[2], u.a[5], u.a[8], 0);
            su3 tmp;
            tmp.a[0] = chorizontal_add(row[0]*clmn[0]);
            tmp.a[1] = chorizontal_add(row[0]*clmn[1]);
            tmp.a[2] = chorizontal_add(row[0]*clmn[2]);
            tmp.a[3] = chorizontal_add(row[1]*clmn[0]);
            tmp.a[4] = chorizontal_add(row[1]*clmn[1]);
            tmp.a[5] = chorizontal_add(row[1]*clmn[2]);
            tmp.a[6] = chorizontal_add(row[2]*clmn[0]);
            tmp.a[7] = chorizontal_add(row[2]*clmn[1]);
            tmp.a[8] = chorizontal_add(row[2]*clmn[2]);

            return tmp;
        }

        //Multiplication of matrices M <- M^dagger.N
        inline void operator%=(const su3 &u){
            Complex4d row[3];
            row[0] = Complex4d(~a[0], ~a[3], ~a[6], 0.0);
            row[1] = Complex4d(~a[1], ~a[4], ~a[7], 0);
            row[2] = Complex4d(~a[2], ~a[5], ~a[8], 0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(u.a[0], u.a[3], u.a[6], 0);
            clmn[1] = Complex4d(u.a[1], u.a[4], u.a[7], 0);
            clmn[2] = Complex4d(u.a[2], u.a[5], u.a[8], 0);
            a[0] = chorizontal_add(row[0]*clmn[0]);
            a[1] = chorizontal_add(row[0]*clmn[1]);
            a[2] = chorizontal_add(row[0]*clmn[2]);
            a[3] = chorizontal_add(row[1]*clmn[0]);
            a[4] = chorizontal_add(row[1]*clmn[1]);
            a[5] = chorizontal_add(row[1]*clmn[2]);
            a[6] = chorizontal_add(row[2]*clmn[0]);
            a[7] = chorizontal_add(row[2]*clmn[1]);
            a[8] = chorizontal_add(row[2]*clmn[2]);
        }

        //Multiplication of matrices M^dagger.N^dagger
        inline su3 operator/(const su3 &u) const{
            Complex4d row[3];
            row[0] = Complex4d(~a[0], ~a[3], ~a[6], 0.0);
            row[1] = Complex4d(~a[1], ~a[4], ~a[7], 0);
            row[2] = Complex4d(~a[2], ~a[5], ~a[8], 0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(~u.a[0], ~u.a[1], ~u.a[2], 0);
            clmn[1] = Complex4d(~u.a[3], ~u.a[4], ~u.a[5], 0);
            clmn[2] = Complex4d(~u.a[6], ~u.a[7], ~u.a[8], 0);
            su3 tmp;
            tmp.a[0] = chorizontal_add(row[0]*clmn[0]);
            tmp.a[1] = chorizontal_add(row[0]*clmn[1]);
            tmp.a[2] = chorizontal_add(row[0]*clmn[2]);
            tmp.a[3] = chorizontal_add(row[1]*clmn[0]);
            tmp.a[4] = chorizontal_add(row[1]*clmn[1]);
            tmp.a[5] = chorizontal_add(row[1]*clmn[2]);
            tmp.a[6] = chorizontal_add(row[2]*clmn[0]);
            tmp.a[7] = chorizontal_add(row[2]*clmn[1]);
            tmp.a[8] = chorizontal_add(row[2]*clmn[2]);

            return tmp;
        }

        //Multiplication of matrices M <- M^dagger.N^dagger
        inline void operator/=(const su3 &u){
            Complex4d row[3];
            row[0] = Complex4d(~a[0], ~a[3], ~a[6], 0.0);
            row[1] = Complex4d(~a[1], ~a[4], ~a[7], 0);
            row[2] = Complex4d(~a[2], ~a[5], ~a[8], 0);
            Complex4d clmn[3];
            clmn[0] = Complex4d(~u.a[0], ~u.a[1], ~u.a[2], 0);
            clmn[1] = Complex4d(~u.a[3], ~u.a[4], ~u.a[5], 0);
            clmn[2] = Complex4d(~u.a[6], ~u.a[7], ~u.a[8], 0);
            a[0] = chorizontal_add(row[0]*clmn[0]);
            a[1] = chorizontal_add(row[0]*clmn[1]);
            a[2] = chorizontal_add(row[0]*clmn[2]);
            a[3] = chorizontal_add(row[1]*clmn[0]);
            a[4] = chorizontal_add(row[1]*clmn[1]);
            a[5] = chorizontal_add(row[1]*clmn[2]);
            a[6] = chorizontal_add(row[2]*clmn[0]);
            a[7] = chorizontal_add(row[2]*clmn[1]);
            a[8] = chorizontal_add(row[2]*clmn[2]);
        }
};

inline su3 operator*(const double& u_double, const su3& u_su3){
    return u_su3*u_double;
}

#endif


==> workflow/include/su3_3d_block_lattice.h <==
#ifndef SU3_3D_LATTICE_BLOCK_H
#define SU3_3D_LATTICE_BLOCK_H

#include "lattice_3d_block.h"
#include "su3_3d_lattice.h"

extern Ranvec1 ran;

/* Implementation of the 3d slice of SU(3) gauge fields on the lattice, 
 * which becomes a 4d configuration after flowing the initial slice.
 */
class su3_3d_block_lattice: public lattice_3d_block{
    public:
        double beta;

        std::vector<su3> u, u_next, u_old, forces, ftensor;
        std::array<promise_pkg, n_threads> a_futures;
        std::array<int, 2> global_p;

        su3_3d_block_lattice(const info_3d_lattice lattice3d);

        info_3d_lattice get_lattice_info();
        
        double avg_plaq();

        double E_from_Fmunu_ftensor(const bool qfill_ftensor, const std::array<int, 2>& p);

        double E_from_Fmunu(const std::array<int, 2>& p);

        double E_from_Fmunu_concurrent();

        double wflow_topQ(double hToVacuum, bool concurrent, double minEnergy=2e-2);

        void measurement(bool concurrent = NO_CONCURRENT);

        double topQ(const std::array<int, 2>& p);

        double topQ_firstSlice(const std::array<int, 2>& p);

        su3 clover_term(int lattp, int mudir, int nudir);

        void fill_force();

        void fill_ftensor();

        void fill_ftensor_topQ_firstSlice();

        void fill_ftensor_topQ();

        double topQ_experimental(const std::array<int, 2>& p);

        void wflow_euler_topQ_experimental(double h);

    private:
        std::mutex mtx;

        void allocate_fields();

        void su3_3d_lattice_into_block(const info_3d_lattice lattice3d);

        double retr_plaq_at_point(int lattp);

        su3 compute_staple(int lattp, int mudir);

        su3 gauge_force(int lattp, int mudir);

        su3 gauge_force(int lattp, int mudir, const su3& tmplink);

        void wflow_euler(const double h, const std::array<int, 2>& p);

        su3 clover_term(int lattp, int mudir, int nudir, su3* u_tmp);
};

#endif


==> workflow/include/su3_3d_lattice.h <==
#ifndef SU3_3D_LATTICE_H
#define SU3_3D_LATTICE_H

#include "lattice_3d.h"
#include "su3_lattice.h"

extern Ranvec1 ran;

struct info_3d_lattice
{
    su3* u;
    int* n_lattp;
    int* n_offset;
    int d;
    std::function<int(int[3])> cart_to_lattp;
    info_3d_lattice(int d_, su3* u_, int* n_lattp_, int* n_offset_, std::function<int(int[3])> f) : d(d_),u(u_), n_lattp(n_lattp_), n_offset(n_offset_), cart_to_lattp(f){};
};

/* Implementation of the 3d slice of SU(3) gauge fields on the lattice, 
 * which becomes a 4d configuration after flowing the initial slice.
 */
class su3_3d_lattice: public lattice_3d{
    public:
        double beta;

        std::vector<su3> u, u_next, u_old, u_momentum, forces, ftensor;
        std::array<promise_pkg, n_threads> a_futures;

        su3_3d_lattice();

        su3_3d_lattice(const su3_lattice& old, int init_slice, int flowBeforeMeas_ = 0, double hBeforeMeas_ = 0.0);
        
        su3_3d_lattice(std::string name, double beta_, int flowBeforeMeas_ = 0, double hBeforeMeas_ = 0.0);

        su3_3d_lattice(int randinit, double beta_, int flowBeforeMeas_ = 0, double hBeaforeMeas_ = 0.0);

        void copy_3d_slice(const su3_lattice& lattice4d, const int init_slice);

        double avg_plaq();

        double wilson_action_openqcd();

        double md_topQ(int integrator, int nupd, double epsilon, int measSteps, bool concurrent);

        void md_no_topQ(int nupd, double epsilon, bool concurrent);

        double wflow_topQ(int integrator, double hToVacuum, bool concurrent, bool swap=true, double minEnergy = 2e-2);

        void fill_ftensor();

        double E_from_Fmunu_ftensor(const bool qfill_ftensor, const std::array<int, 2>& p = std::array{0, SVOLUME});

        double E_from_Fmunu(const std::array<int, 2>& p = std::array{0, SVOLUME});

        double E_from_Fmunu_concurrent();

        void fill_ftensor_topQ_firstSlice();

        void fill_ftensor_topQ();

        void fill_force();

        void wflow_euler_no_topQ_experimental(double h);

        void wflow_no_topQ_experimental(int nupd, double h);

        void wflow_euler_topQ_experimental(const double h, const std::array<int, 2>& p = std::array{0, SVOLUME});

        double topQ_experimental(const std::array<int, 2>& p = std::array{0, SVOLUME});

        void write_momentum(std::string file_name);

        void refresh_momentum();

        void wflow_no_topQ(int integrator, int nupd, double h, bool concurrent=1);

        std::vector<su3> wflow_no_topQ_r(int integrator, int nupd, double h, bool concurrent);

        void measurement(bool concurrent = NO_CONCURRENT);

        void measurement(bool concurrent, std::vector<su3>& u_tmp);

        void heatbath(int nupd);

        double topQ(const std::array<int, 2>& p = std::array{0, SVOLUME});

        double topQ_firstSlice(const std::array<int, 2>& p = std::array{0, SVOLUME});

        su3 clover_term(int lattp, int mudir, int nudir);

        void writeCnfg(std::string name);

        void readCnfg(std::string name);

        info_3d_lattice get_lattice_info();

    private:
        std::mutex mtx;

        void allocate_fields();

        int flowBeforeMeas;

        double hBeforeMeas;

        void init_lattice(int randinit);

        double retr_plaq_at_point(int lattp);

        su3 compute_staple(int lattp, int mudir);

        su3 gauge_force(int lattp, int mudir);

        su3 gauge_force(int lattp, int mudir, const su3& tmplink);

        double wilson_action_link(int lattp, int mudir);

        double wilson_action_link(int lattp, int mudir, const su3 &tmp_link);

        su2 su2_heatbath(su2 *staple);

        void step_heatbath();

        void step_md(double epsilon);

        void step_md_ss(double epsilon);

        void gaussian_momentum(std::vector<su3>& a);

        void wflow_euler(const double h, const std::array<int, 2>& p = std::array{0, SVOLUME});

        void wflow_rk2(const double h, const std::array<int, 2>& p = std::array{0, SVOLUME});

        void wflow_rk3(const double h, const std::array<int, 2>& p = std::array{0, SVOLUME});

        void lattice_to_null(su3* tmp);

        void wflow_euler_topQ_region_experimental(double h, int n_begin, int n_end);

        su3 clover_term(int lattp, int mudir, int nudir, su3* u_tmp);

        double v_topQ_firstSlice(std::vector<su3>& u_1, std::vector<su3>& u_2);

        double v_topQ(std::vector<su3>& tmp_current, std::vector<su3>& tmp_next, std::vector<su3>& tmp_old);

        void deep_copy_lattices(std::vector<su3>& to_write, const std::vector<su3>& to_copy);
};

#endif


==> workflow/include/su3_lattice.h <==
#ifndef SU3_LATTICE_H
#define SU3_LATTICE_H

#include "global.h"
#include "lattice.h"
#include "su3.h"

extern Ranvec1 ran;
class su3_3d_lattice;

struct promise_pkg
{
    std::thread th;
    std::future<double> res;
    std::array<int, 2> p;
};

/* Implementation of pure-glue SU(3) gauge fields on the lattice.
 * It allows for the evolution of the configuration towards equilibrium (using
 * the heatbath algorithm) and the measurement of different quantities.
 * It also implements Wilson flow with a Lie-Euler or RK2 integrator.
 */
class su3_lattice: public lattice{
    public:
        std::vector<su3> u, forces, ftensor;

        std::array<promise_pkg, n_threads> a_futures;

        su3_lattice(int randinit, double beta_cp = 1.0);

        su3_lattice(std::string filename, double beta_cp = 1.0);

        //~su3_lattice();

        void writeCnfg(std::string name);

        void readCnfg(std::string name);

        void insert_3d_slice(const su3_3d_lattice& lattice3d, const int insert_point);

        void heatbath(int nupd, bool qCONCURRENT= NO_CONCURRENT);

        void wflow_euler_forces(const double h, const std::array<int, 2>& p = std::array{0, VOLUME});

        void wflow_forces(const int nupd, const double h, const bool qConcurrent);

        void fill_force();

        void wflow_euler(const double h, su3* u2, const std::array<int, 2>& p = std::array{0, VOLUME});

        void zflow_euler(const double h, std::vector<su3>& u2, const std::array<int, 2>& p = std::array{0, VOLUME});

        void wflow_rk2(const double h, su3* u2, const std::array<int, 2>& p = std::array{0, VOLUME});

        void wflow_rk3(const double h, su3* u2, const std::array<int, 2>& p = std::array{0, VOLUME});

        void wflow(const int integrator, const int nupd, const double h, const bool concurrent);

        void zflow(const int nupd, const double h, const bool concurrent);

        void measurement(bool concurrent = NO_CONCURRENT);

        su3 plaq_at_lattp(int lattp, int mudir, int nudir);

        su3 planar_wilsonLoop(int lattp, int mudir, int r, int t);

        double avg_planar_wilsonLoop(int r, int t);

        su3 polyakovLoop(int lattp);

        Complex1d avg_polyakovLoop();

        double uppertopQ();

        void fill_ftensor_half_lattice();

        double lowertopQ_experimental();

        double lowertopQ(int lowerSlice=0, int topSlice=midTau);

        double wilson_action_openqcd();

        double avg_plaq();

        double smoothness_param();

        su3 gauge_force_rectangles(int lattp, int mudir);

        su3 gauge_force_rectangles(int lattp, int mudir, const su3 &tmpLink);

        su3 gauge_force_zeuthen(int lattp, int mudir);

        su3 gauge_force_zeuthen(int lattp, int mudir, const su3 &tmpLink);

        double E_from_Fmunu(const std::array<int, 2>& p = std::array{0, VOLUME});

        double E_from_Fmunu_ftensor(const bool qfill_ftensor, const std::array<int, 2>& p = std::array{0, VOLUME});

        double E_from_Fmunu_concurrent();

        double E_from_Fmunu_improved(const std::array<int, 2>& p = std::array{0, VOLUME});

        double topQ(const std::array<int, 2>& p = std::array{0, VOLUME});

        double topQ_concurrent();

        double topQ_ftensor(const bool qfill_ftensor, const std::array<int, 2>& p = std::array{0, VOLUME});
        
        void fill_ftensor();

        double topQ_improved(const std::array<int, 2>& p = std::array{0, VOLUME});

        su3 clover_term_improved(int lattp, int mudir, int nudir);

        void hmc(int nupd, double epsilon, bool concurrent);

        friend class su3_3d_lattice;

        inline su3* p_gfield(){
            return u.data();
        }

        su3 clover_term(int lattp, int mudir, int nudir);

    private:
        double beta;

        std::mutex mtx;

        void allocate_fields();

        void init_lattice(int randinit);

        su3 compute_staple(int lattp, int mudir);

        double retr_plaq_at_point(int lattp);

        su2 su2_heatbath(su2 *staple);

        void step_heatbath();

        void step_heatbath_region(int n_begin, int n_end);

        void step_heatbath_concurrent();

        void step_hmc(double epsilon);

        void step_hmc_region(double epsilon, int n_begin, int n_end);

        void read_cnfg_openqcd(std::string filename);

        su3 gauge_force(int lattp, int mudir);

        su3 gauge_force(int lattp, int mudir, const su3 &tmp_link);

        double wilson_action_link(int lattp, int mudir);

        double wilson_action_link(int lattp, int mudir, const su3 &tmp_link);

        su3 clover_term_lowerlattice(int lattp, int mudir, int nudir, int lowerSlice, int topSlice);

        su3 clover_term_upperlattice(int lattp, int mudir, int nudir);
};

#endif


==> workflow/include/timer.h <==
#ifndef TIMER_H
#define TIMER_H

#include <iostream>
#include <chrono>

class Timer{
    using ClockType = std::chrono::steady_clock;
    private:
        std::string name;
        const ClockType::time_point start;

    public:
        Timer(const std::string name_): name(name_), start(ClockType::now()) {}
        Timer(const Timer&) = delete;
        Timer(Timer&&) = delete;
        auto operator=(Timer&&) -> Timer& = delete;
        auto operator=(const Timer&) -> Timer& = delete;

        double elapsed_time(){
            std::chrono::duration<double> elapsed_seconds;
            elapsed_seconds = ClockType::now()-start;
            return elapsed_seconds.count();
        }
        ~Timer(){
            std::chrono::duration<double> elapsed_seconds;
            elapsed_seconds = ClockType::now()-start;
            std::cout << "Total execution time in function " << name << ": " << elapsed_seconds.count() << " s." << std::endl;
        }
};

class TimerCPU{
    private:
        std::string name;
        const std::clock_t startcputime;

    public:
        TimerCPU(const std::string name_): name(name_), startcputime(std::clock()) {}
        TimerCPU(const TimerCPU&) = delete;
        TimerCPU(TimerCPU&&) = delete;
        auto operator=(TimerCPU&&) -> TimerCPU& = delete;
        auto operator=(const TimerCPU&) -> TimerCPU& = delete;

        double elapsed_time(){
            return (std::clock() - startcputime) / (double)CLOCKS_PER_SEC;
        }

        ~TimerCPU(){
            std::cout << "Total CPU execution time in function " << name << ": " << elapsed_time() << " s." << std::endl;
        }
};

#endif


==> workflow/libs/IO_fncts.cpp <==
//TODO: this does not need to be like this..
#include "IO_fncts.h"

#include "global.h"

#include <filesystem>
#include <sstream>

using namespace std;
namespace fs = std::filesystem;

/* Automatically deduces the name of the openQCD configuration, assuming that the convention is 
 * that the configurations are saved as "L[0]xL[1]_" and then the 'qsqrinv' and a number.
 * Example: "4x4_0.5n1".
 * INPUT: the qsqrinv we are interested, and the configuration number.
 * OUTPUT: the name of the file, that should be on the folder 'cnfg'.
 */
string openQCD_cnfg_name(double qsqrinv, int n){
    string datafilename;
    std::ostringstream strs2;
    string strs_s;
    strs_s = std::to_string(qsqrinv);
    strs_s.erase(strs_s.begin()+4, strs_s.end());

    strs2 << n;
    datafilename = "../cnfg/"+to_string(L[0])+"x"+to_string(L[1])+"_"+strs_s+"n"+strs2.str();

    return datafilename;
}

string hl_4dflow_name(string cnfgname, double h4d, unsigned int e_or_rk_4d, int cnfg_num){
    std::string datafilename = "hl_4dflow";
    ostringstream s_h4d, s_e_or_rk_4d, s_cnfg_num;
    s_h4d << h4d;
    if(e_or_rk_4d == 0){ s_e_or_rk_4d << "e"; }else if(e_or_rk_4d==1){ s_e_or_rk_4d << "rk2"; }else{ s_e_or_rk_4d << "rk3"; }
    s_cnfg_num << cnfg_num;
    datafilename = "../data/4dflow/"+datafilename+"_"+cnfgname+"_n"+s_cnfg_num.str()+"_"+s_e_or_rk_4d.str()+"_"+s_h4d.str()+".dat";
    return datafilename;
}

string hl_3dflow_name(int dim_wflow_4d, double h4d, double h3d, unsigned int e_or_rk_3d, unsigned int e_or_rk_4d){
    string datafilename = "hl_3dflow";
    ostringstream s_h4d, s_h3d, s_e_or_rk_3d, s_e_or_rk_4d, s_dim_wflow_4d;
    s_h4d << h4d;
    s_h3d << h3d;
    if(e_or_rk_3d == 0){ s_e_or_rk_3d << "e"; }else if(e_or_rk_3d==1){ s_e_or_rk_3d << "rk2"; }else{ s_e_or_rk_3d << "rk3"; }
    if(e_or_rk_4d == 0){ s_e_or_rk_4d << "e"; }else if(e_or_rk_4d==1){ s_e_or_rk_4d << "rk2"; }else{ s_e_or_rk_4d << "rk3"; }
    s_dim_wflow_4d << dim_wflow_4d;
    datafilename = "../data/3dflow/"+datafilename+"_"+std::to_string(L[0])+"x"+std::to_string(L[1])+"_"+s_e_or_rk_3d.str()+"_"+s_h3d.str()+"_"+s_e_or_rk_4d.str()+"_"+s_h4d.str()+"_"+s_dim_wflow_4d.str()+".dat";
    return datafilename;
}

string hl_3dhamil(double beta, int flowBeforeMeas, double hBeforeMeas, double hVacuumFlow, int measSteps, int MDsteps, double hMD){
    string datafilename = "hl_3dflow";
    ostringstream s_nameBeta, s_flow, s_MDsteps, s_hBeforeMeas, s_hVacuumFlow, s_hMD, s_measSteps;
    s_nameBeta << beta;
    s_flow << flowBeforeMeas;
    s_MDsteps << MDsteps;
    s_hBeforeMeas << hBeforeMeas;
    s_hMD << hMD;
    s_measSteps << measSteps;
    s_hVacuumFlow << hVacuumFlow;

    datafilename = "../data/3dhamil/3dhamil_lattSize"+to_string(L[1])+"_beta_"+s_nameBeta.str()+"_flow_"+s_flow.str()+"x"+s_hBeforeMeas.str()+"_hVacuumFlow_"+s_hVacuumFlow.str()+"_MDevo_"+s_MDsteps.str()+"x"+s_hMD.str()+"_measSteps_"+s_measSteps.str()+".dat";
    return datafilename;
}

string hl_ncs_name(string cnfgname, int dim_wflow_4d, double h4d, double h3d, unsigned int e_or_rk_3d, unsigned int e_or_rk_4d){
    string datafilename = "ncs";
    ostringstream s_h4d , s_h3d, s_e_or_rk_3d, s_e_or_rk_4d, s_dim_wflow_4d;
    s_h4d << h4d;
    s_h3d << h3d;
    if(e_or_rk_3d == 0){ s_e_or_rk_3d << "e"; }else if(e_or_rk_3d==1){ s_e_or_rk_3d << "rk2"; }else{ s_e_or_rk_3d << "rk3"; }
    if(e_or_rk_4d == 0){ s_e_or_rk_4d << "e"; }else if(e_or_rk_4d==1){ s_e_or_rk_4d << "rk2"; }else{ s_e_or_rk_4d << "rk3"; }
    s_dim_wflow_4d << dim_wflow_4d;
    datafilename = "../data/ncs/"+datafilename+"_"+cnfgname+"_"+s_e_or_rk_3d.str()+"_"+s_h3d.str()+"_"+s_e_or_rk_4d.str()+"_"+s_h4d.str()+"_"+s_dim_wflow_4d.str()+".dat";
    return datafilename;
}

string lattice_flow_name(string cnfgname, int dim_wflow_4d, double h4d, int improved,  unsigned int e_or_rk_4d){
    string datafilename = "Et2";
    ostringstream s_h4d, s_e_or_rk_4d, s_dim_wflow_4d, s_imprv;
    s_h4d << h4d;
    if(e_or_rk_4d == 0){ s_e_or_rk_4d << "e"; }else if(e_or_rk_4d==1){ s_e_or_rk_4d << "rk2"; }else{ s_e_or_rk_4d << "rk3"; }
    if(improved == 1){ s_imprv << "zeuthen"; }else{ s_imprv << "wilson"; }
    s_dim_wflow_4d << dim_wflow_4d;
    datafilename = "../data/Et2_flow/"+datafilename+"_"+cnfgname+"_"+s_imprv.str()+"_"+s_e_or_rk_4d.str()+"_"+s_h4d.str()+"_"+s_dim_wflow_4d.str();
    return datafilename;
}

string hl_pic_name(int dim_wflow_4d, double h4d, int dim_wflow_3d, double h3d, unsigned int e_or_rk_3d, unsigned int e_or_rk_4d, int cnfg_num){
    string datafilename = "hl_pic";
    ostringstream s_h4d, s_h3d, s_e_or_rk_3d, s_e_or_rk_4d, s_dim_wflow_3d, s_dim_wflow_4d, s_cnfg_num;
    s_h4d << h4d;
    s_h3d << h3d;
    if(e_or_rk_3d == 0){ s_e_or_rk_3d << "e"; }else if(e_or_rk_3d==1){ s_e_or_rk_3d << "rk2"; }else{ s_e_or_rk_3d << "rk3"; }
    if(e_or_rk_4d == 0){ s_e_or_rk_4d << "e"; }else if(e_or_rk_4d==1){ s_e_or_rk_4d << "rk2"; }else{ s_e_or_rk_4d << "rk3"; }
    s_dim_wflow_3d << dim_wflow_3d;
    s_dim_wflow_4d << dim_wflow_4d;
    s_cnfg_num << cnfg_num;
    datafilename = "../data/pic/"+datafilename+"_"+std::to_string(L[0])+"x"+std::to_string(L[1])+"_"+s_cnfg_num.str()+"_"+s_e_or_rk_3d.str()+"_"+s_h3d.str()+"_"+s_dim_wflow_3d.str()+"_"+s_e_or_rk_4d.str()+"_"+s_h4d.str()+"_"+s_dim_wflow_4d.str()+".dat";
    return datafilename;
}

cnfgFile :: cnfgFile(int cnfgNum_, string cnfgName_, string cnfgPath_):cnfgNum(cnfgNum_),cnfgName(cnfgName_),cnfgPath(cnfgPath_){
}

bool cnfgNumCompare(cnfgFile file1, cnfgFile file2){
    return file1.cnfgNum < file2.cnfgNum;
}

vector<cnfgFile> getFiles(string dirty_cnfgname, int mod_total, int mod_curr){
    //The followin code gets the name of the configurations passed and handles the calling to single_calculation, that
    //will take care of everything physics-related.
    //If a single file is passed, it will compute only that. If instead the general expression "xxxn" is passed (which
    //follows from the convention in openQCD), it will compute all the files that it find, in order.
    //To archive that, we will first put all the cnfgs found in a vector, then sort the vector (only barbarians would 
    //work with configuratoin 10 before configuration 1) and then we go over the vector. If the exact name is found,
    //however, we break out of the loop.
    //sanitize string
    size_t pos_cnfgnum = dirty_cnfgname.find_last_of("/");
    fs::path dir;
    //If the file is in a dir, that needs to be handled slightly differently
    if(pos_cnfgnum != dirty_cnfgname.npos){
        dir = dirty_cnfgname.substr(0, pos_cnfgnum+1);
        dirty_cnfgname = dirty_cnfgname.substr(pos_cnfgnum+1);
    }else{
        dir = fs::current_path();
    }

    vector <cnfgFile> vCnfgFiles;

    //Iteration over all the elements in the directory
    for(auto fs_it = fs::directory_iterator(dir); fs_it != fs::directory_iterator(); ++fs_it){
        string fileInDir = fs_it->path().filename();
        size_t pos = fileInDir.find(dirty_cnfgname);
        size_t posLog = fileInDir.find(".log");
        //In case we have the log file in there as well, we want to make sure we don't pick it up
        if(pos != fileInDir.npos && posLog == fileInDir.npos){
            size_t pos_cnfgnum = fileInDir.find_last_of("n");
            int cnfgnum = stoi(fileInDir.substr(pos_cnfgnum+1));
            if ((cnfgnum+mod_curr) % mod_total == 0)
                vCnfgFiles.push_back(cnfgFile(cnfgnum, fileInDir.substr(0, pos_cnfgnum), string(fs_it->path())));
            //If we found the exact file we wanted, we delete everything else and work with only that one!
            if(fileInDir == dirty_cnfgname){
                vCnfgFiles.erase(vCnfgFiles.begin(), vCnfgFiles.end()-1);
                break;
            }
        }
    }

    //We sort them out
    sort(vCnfgFiles.begin(), vCnfgFiles.end(), cnfgNumCompare);
    return vCnfgFiles;
}

void check_if_log_exists(const std::string& p){
    if(filesystem::exists(p)){
        printf("Error! Log file already exists \nStopping to avoid overwriting results!\n");
        exit(1);
    }
}

void check_if_cnfg_exists(const std::string& p){
    if(!filesystem::exists(p)){
        printf("Error! Configuration cannot be found! Quitting...\n");
        exit(1);
    }
}

void check_beta_is_number(std::string c){
    if(!isdigit(c[0])){
        printf("Error! Beta is not a number...\n");
        exit(1);
    }
}

bool check_if_run_end(const std::string& p){
    std::string p_end = p + ".end";
    if(filesystem::exists(p_end)){
        filesystem::remove(p_end);
        printf("End flag detected, user created .end file\n");
        return true;
    }
    return false;
}

bool check_if_data_exists(const std::string& p){
    return filesystem::exists(p);
}



==> workflow/libs/lattice.cpp <==
#include "lattice.h"

#include "su3.h"

using namespace std;

/* Constructor of the class lattice, of dimension L[0] x L[1] x L[2] x L[3].
 * It fills the offsets and lattice points vectors using the function lattp_to_cart and cart_to_lattp.
 */
lattice :: lattice()
{
    MEASURE_FUNCTION();
    DEBUG("Constructing lattice of volume: " << VOLUME);

    int cpoint[4];

    n_lattp = make_unique<int[]>(8*VOLUME);
    for(int ilatp=0;ilatp<VOLUME;ilatp++){
        for(int idir=0;idir<4;idir++){
            lattp_to_cart(ilatp, cpoint);
            cpoint[idir]+=1;
            if(cpoint[idir] == L[idir]){ cpoint[idir] = 0; }
            n_lattp[8*ilatp+2*idir+0] = cart_to_lattp(cpoint); 
            lattp_to_cart(ilatp, cpoint);
            cpoint[idir]-=1;
            if(cpoint[idir] < 0){ cpoint[idir] = L[idir]-1; }
            n_lattp[8*ilatp+2*idir+1] = cart_to_lattp(cpoint);
        }
    }

    n_offset = make_unique<int[]>(8*VOLUME);
    for(int ilatp=0;ilatp<VOLUME;ilatp++){
        for(int idir=0;idir<4;idir++){
            lattp_to_cart(ilatp, cpoint);
            n_offset[8*ilatp+2*idir+0] = 4*ilatp+idir; 
            lattp_to_cart(ilatp, cpoint);
            cpoint[idir]-=1;
            if(cpoint[idir] < 0){ cpoint[idir] = L[idir]-1; }
            n_offset[8*ilatp+2*idir+1] = 4*cart_to_lattp(cpoint)+idir;
        }
    }

    DEBUG("Lattice constructed correctly, dimensions: " << L[0] << " " << L[1] << " " << L[2] << " " << L[3]);
}

array<int, 4> lattice :: plaq_offsets(int itp, int mudir, int nudir)
{
    array<int, 4> offset;
    int lattptmp;
    offset[0] = n_offset[8*itp+2*mudir+0];
    offset[3] = n_offset[8*itp+2*nudir+0];
    lattptmp = n_lattp[8*itp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[1] = n_offset[8*lattptmp+2*nudir+1];
    offset[2] = n_offset[8*lattptmp+2*mudir+1];

    return offset;
}

array<int, 4> lattice :: plaq_offsets(int itp, array<int, 2> dir)
{
    array<int, 4> offset;
    int lattptmp;
    offset[0] = n_offset[8*itp+2*dir[0]+0];
    offset[3] = n_offset[8*itp+2*dir[1]+0];
    lattptmp = n_lattp[8*itp+2*dir[0]+0];
    lattptmp = n_lattp[8*lattptmp+2*dir[1]+0];
    offset[1] = n_offset[8*lattptmp+2*dir[1]+1];
    offset[2] = n_offset[8*lattptmp+2*dir[0]+1];

    return offset;
}

array<int, 2> lattice :: n_to_mu_nu(int n)
{
    switch(n)
    {
        case 0:
            return array<int, 2> {0, 1};
            break;
        case 1:
            return array<int, 2> {0, 2};
            break;
        case 2:
            return array<int, 2> {0, 3};
            break;
        case 3:
            return array<int, 2> {2, 3};
            break;
        case 4:
            return array<int, 2> {3, 1};
            break;
        case 5:
            return array<int, 2> {1, 2};
            break;
    }

    return array<int, 2> {0,0};
}

array<int, 4> lattice :: ftensor_offsets(int itp, int n)
{
    array<int, 4> offset_ft;
    array<int, 2> dir = n_to_mu_nu(n);
    int lattptmp;
    offset_ft[0] = 6*itp+n;
    lattptmp = n_lattp[8*itp+2*dir[0]+0];
    offset_ft[1] = 6*lattptmp+n;
    lattptmp = n_lattp[8*itp+2*dir[1]+0];
    offset_ft[2] = 6*lattptmp+n;
    lattptmp = n_lattp[8*lattptmp+2*dir[0]+0];
    offset_ft[3] = 6*lattptmp+n;

    return offset_ft;
}

/* Destructor of the class lattice.
 * It frees the memory to make sure everything is tidy. 
 */
lattice :: ~lattice(){
    DEBUG("Destroying lattice object");
}



==> workflow/libs/lattice_3d.cpp <==
#include "lattice_3d.h"

using namespace std;

/* Constructor of the class lattice_3d.
 * It fills the offsets and lattice points vectors using the function lattp_to_cart and cart_to_lattp.
 * INPUT: -
 * EXAMPLE: 
 */
lattice_3d :: lattice_3d(){
    MEASURE_FUNCTION();

    int cpoint_tmp[3];

    n_offset = make_unique<int[]>(6*SVOLUME);
    for(int ilatp=0;ilatp<SVOLUME;ilatp++){
        for(int idir=0;idir<3;idir++){
            n_offset[6*ilatp+2*idir+0] = 3*ilatp+idir; 
            lattp_to_cart(ilatp, cpoint_tmp);
            cpoint_tmp[idir]-=1;
            if(cpoint_tmp[idir] < 0){ cpoint_tmp[idir] = L3D[idir]-1; }
            n_offset[6*ilatp+2*idir+1] = 3*cart_to_lattp(cpoint_tmp)+idir;
        }
    }

    n_lattp = make_unique<int[]>(6*SVOLUME);
    for(int ilatp=0;ilatp<SVOLUME;ilatp++){
        for(int idir=0;idir<=2;idir++){
            lattp_to_cart(ilatp, cpoint_tmp);
            cpoint_tmp[idir]+=1;
            if(cpoint_tmp[idir] == L3D[idir]){ cpoint_tmp[idir] = 0; }
            n_lattp[6*ilatp+2*idir+0] = cart_to_lattp(cpoint_tmp); 
            lattp_to_cart(ilatp, cpoint_tmp);
            cpoint_tmp[idir]-=1;
            if(cpoint_tmp[idir] < 0){ cpoint_tmp[idir] = L3D[idir]-1; }
            n_lattp[6*ilatp+2*idir+1] = cart_to_lattp(cpoint_tmp);
        }
    }

    DEBUG("3D Lattice constructed correctly, dimensions: " << L3D[0] << " " << L3D[1] << " " << L3D[2]);
}

array<int, 4> lattice_3d :: plaq_offsets(int itp, int mudir, int nudir)
{
    array<int, 4> offset;
    int lattptmp;
    offset[0] = n_offset[6*itp+2*mudir+0];
    offset[3] = n_offset[6*itp+2*nudir+0];
    lattptmp = n_lattp[6*itp+2*mudir+0];
    lattptmp = n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*nudir+1];
    offset[2] = n_offset[6*lattptmp+2*mudir+1];

    return offset;
}

array<int, 4> lattice_3d :: plaq_offsets(int itp, array<int, 2> dir)
{
    array<int, 4> offset;
    int lattptmp;
    offset[0] = n_offset[6*itp+2*dir[0]+0];
    offset[3] = n_offset[6*itp+2*dir[1]+0];
    lattptmp = n_lattp[6*itp+2*dir[0]+0];
    lattptmp = n_lattp[6*lattptmp+2*dir[1]+0];
    offset[1] = n_offset[6*lattptmp+2*dir[1]+1];
    offset[2] = n_offset[6*lattptmp+2*dir[0]+1];

    return offset;
}

array<int, 2> lattice_3d :: n_to_mu_nu(int n)
{
    switch(n)
    {
        case 0:
            //The commented out are the 4D notation!
            return array<int, 2> {0, 0};
            break;
        case 1:
            //The commented out are the 4D notation!
            return array<int, 2> {1, 1};
            break;
        case 2:
            //The commented out are the 4D notation!
            return array<int, 2> {2, 2};
            break;
        case 3:
            //The commented out are the 4D notation!
            //return array<int, 2> {2, 3};
            return array<int, 2> {1, 2};
            break;
        case 4:
            //return array<int, 2> {3, 1};
            return array<int, 2> {2, 0};
            break;
        case 5:
            //return array<int, 2> {1, 2};
            return array<int, 2> {0, 1};
            break;
    }

    return array<int, 2> {0,0};
}

array<int, 4> lattice_3d :: ftensor_offsets(int itp, int n)
{
    array<int, 4> offset_ft;
    array<int, 2> dir = n_to_mu_nu(n);
    int lattptmp;
    offset_ft[0] = 6*itp+n;
    lattptmp = n_lattp[6*itp+2*dir[0]+0];
    offset_ft[1] = 6*lattptmp+n;
    lattptmp = n_lattp[6*itp+2*dir[1]+0];
    offset_ft[2] = 6*lattptmp+n;
    lattptmp = n_lattp[6*itp+2*dir[0]+0];
    lattptmp = n_lattp[6*lattptmp+2*dir[1]+0];
    offset_ft[3] = 6*lattptmp+n;

    return offset_ft;
}

/* Destructor of the class lattice_3d.
 * It frees the memory to make sure everything is tidy. 
 * This is particularly important here as the lattice_3d can get very big (~1000 x spatical dimesion^3)
 */
lattice_3d :: ~lattice_3d(){
    DEBUG("Destroying lattice_3d object");
}


==> workflow/libs/lattice_3d_block.cpp <==
#include "lattice_3d_block.h"

using namespace std;

/* Constructor of the class lattice_3d.
 * It fills the offsets and lattice points vectors using the function lattp_to_cart and cart_to_lattp.
 * INPUT: -
 * EXAMPLE: 
 */
lattice_3d_block :: lattice_3d_block(int L3D_block_) : L3D_block{L3D_block_, L3D_block_, L3D_block_}, SVOLUMEBLOCK(L3D_block_*L3D_block_*L3D_block_){
    MEASURE_FUNCTION();

    int cpoint_tmp[3];

    n_offset = make_unique<int[]>(6*SVOLUMEBLOCK);
    for(int ilatp=0;ilatp<SVOLUMEBLOCK;ilatp++){
        for(int idir=0;idir<3;idir++){
            n_offset[6*ilatp+2*idir+0] = 3*ilatp+idir; 
            lattp_to_cart(ilatp, cpoint_tmp);
            cpoint_tmp[idir]-=1;
            if(cpoint_tmp[idir] < 0){ cpoint_tmp[idir] = L3D_block[idir]-1; }
            n_offset[6*ilatp+2*idir+1] = 3*cart_to_lattp(cpoint_tmp)+idir;
        }
    }

    n_lattp = make_unique<int[]>(6*SVOLUMEBLOCK);
    for(int ilatp=0;ilatp<SVOLUMEBLOCK;ilatp++){
        for(int idir=0;idir<=2;idir++){
            lattp_to_cart(ilatp, cpoint_tmp);
            cpoint_tmp[idir]+=1;
            if(cpoint_tmp[idir] == L3D_block[idir]){ cpoint_tmp[idir] = 0; }
            n_lattp[6*ilatp+2*idir+0] = cart_to_lattp(cpoint_tmp); 
            lattp_to_cart(ilatp, cpoint_tmp);
            cpoint_tmp[idir]-=1;
            if(cpoint_tmp[idir] < 0){ cpoint_tmp[idir] = L3D_block[idir]-1; }
            n_lattp[6*ilatp+2*idir+1] = cart_to_lattp(cpoint_tmp);
        }
    }

    DEBUG("3D block lattice constructed correctly, dimensions: " << L3D_block[0] << " " << L3D_block[1] << " " << L3D_block[2]);
}

array<int, 4> lattice_3d_block :: plaq_offsets(int itp, int mudir, int nudir)
{
    array<int, 4> offset;
    int lattptmp;
    offset[0] = n_offset[6*itp+2*mudir+0];
    offset[3] = n_offset[6*itp+2*nudir+0];
    lattptmp = n_lattp[6*itp+2*mudir+0];
    lattptmp = n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*nudir+1];
    offset[2] = n_offset[6*lattptmp+2*mudir+1];

    return offset;
}

array<int, 4> lattice_3d_block :: plaq_offsets(int itp, array<int, 2> dir)
{
    array<int, 4> offset;
    int lattptmp;
    offset[0] = n_offset[6*itp+2*dir[0]+0];
    offset[3] = n_offset[6*itp+2*dir[1]+0];
    lattptmp = n_lattp[6*itp+2*dir[0]+0];
    lattptmp = n_lattp[6*lattptmp+2*dir[1]+0];
    offset[1] = n_offset[6*lattptmp+2*dir[1]+1];
    offset[2] = n_offset[6*lattptmp+2*dir[0]+1];

    return offset;
}

array<int, 2> lattice_3d_block :: n_to_mu_nu(int n)
{
    switch(n)
    {
        case 0:
            //The commented out are the 4D notation!
            return array<int, 2> {0, 0};
            break;
        case 1:
            //The commented out are the 4D notation!
            return array<int, 2> {1, 1};
            break;
        case 2:
            //The commented out are the 4D notation!
            return array<int, 2> {2, 2};
            break;
        case 3:
            //The commented out are the 4D notation!
            //return array<int, 2> {2, 3};
            return array<int, 2> {1, 2};
            break;
        case 4:
            //return array<int, 2> {3, 1};
            return array<int, 2> {2, 0};
            break;
        case 5:
            //return array<int, 2> {1, 2};
            return array<int, 2> {0, 1};
            break;
    }

    return array<int, 2> {0,0};
}

array<int, 4> lattice_3d_block :: ftensor_offsets(int itp, int n)
{
    array<int, 4> offset_ft;
    array<int, 2> dir = n_to_mu_nu(n);
    int lattptmp;
    offset_ft[0] = 6*itp+n;
    lattptmp = n_lattp[6*itp+2*dir[0]+0];
    offset_ft[1] = 6*lattptmp+n;
    lattptmp = n_lattp[6*itp+2*dir[1]+0];
    offset_ft[2] = 6*lattptmp+n;
    lattptmp = n_lattp[6*itp+2*dir[0]+0];
    lattptmp = n_lattp[6*lattptmp+2*dir[1]+0];
    offset_ft[3] = 6*lattptmp+n;

    return offset_ft;
}

/* Destructor of the class lattice_3d.
 * It frees the memory to make sure everything is tidy. 
 * This is particularly important here as the lattice_3d can get very big (~1000 x spatical dimesion^3)
 */
lattice_3d_block :: ~lattice_3d_block(){
    DEBUG("Destroying lattice_3d_block object");
}


==> workflow/libs/random.cpp <==
#include "random.h"

#include <chrono>

#define PI acos(-1.0)

using namespace std;

/* Configuration of the Ranvec1 random number generator.
 * Ranvec1(2) initializes the random number generator with XXX
 * as can be seen in XXX
 */
Ranvec1 ran = Ranvec1(2);

/* Returns numbers distributed following a modified Gaussian distribution, x0^2 Sqrt{1-x0^2}*Exp(-2*a*beta*x0^2)
 * as described in Gattringer, Lang, page 87.
 * INPUT: argExp - argument of the exponential function, i.e. a*beta
 * OUTPUT: a double distributed according to the modified Gaussian
 */
double modGaussian(double argExp){
    Vec4d r;
	double lambda2=0.0;
	double trig_fct2;
	double r2=2.0;
    argExp = 1.0/(2.0*argExp);

	while (r2 > (1.0 - lambda2)) {
        r = ran.random4d();
        Vec4d rlog = log(r);

		trig_fct2 = sin(2.0*PI*r[1]);
		trig_fct2 = trig_fct2*trig_fct2;
        
		lambda2 = -argExp*(rlog[0]+trig_fct2*rlog[2]);

		r2 = ran.random1d();
		r2 = r2*r2;
		if(r2 <= (1.00 - lambda2)){ break; }

		trig_fct2 = 1.0 - trig_fct2;
		lambda2 = -argExp*(rlog[0]+trig_fct2*rlog[2]);
	}
	return (1.0-2.0*lambda2);
}

/* Returns points following a  Gaussian distribution, with variance sigma^2 and mean mu.
 * INPUT: mean mu, variance sigma
 * OUTPUT: a vector of 2 doubles, distributed according to the Gaussian
 */
Vec2d Gaussian(double mu, double sigma){
    Vec2d urand = ran.random2d();
    Vec2d z(sqrt(-2.0*log(urand[0]))*cos(2.0*PI*urand[1]),sqrt(-2.0*log(urand[0]))*sin(2.0*PI*urand[1]));
    z = z*sigma+mu;

    return z;
}

Vec8d Gaussian_8(double mu, double sigma){
    Vec8d urand = ran.random8d();
    Vec8d z(sqrt(-2.0*log(urand[0]))*cos(2.0*PI*urand[1]),sqrt(-2.0*log(urand[0]))*sin(2.0*PI*urand[1]),
            sqrt(-2.0*log(urand[2]))*cos(2.0*PI*urand[3]),sqrt(-2.0*log(urand[2]))*sin(2.0*PI*urand[3]),
            sqrt(-2.0*log(urand[4]))*cos(2.0*PI*urand[5]),sqrt(-2.0*log(urand[4]))*sin(2.0*PI*urand[5]),
            sqrt(-2.0*log(urand[6]))*cos(2.0*PI*urand[7]),sqrt(-2.0*log(urand[6]))*sin(2.0*PI*urand[7]));
    z = z*sigma+mu;

    return z;
}

Vec8d Uniform(double a, double b){
    Vec8d tmp = ran.random8d();
    tmp = tmp*(b-a) + a;
    return tmp;
}

Vec8d exponentialDistr(double lambda){
    Vec8d tmp = ran.random8d();
    return -1.0/lambda*log(1.0-tmp);
}

double test_Gaussian(int num){
	FILE *tmp;
	tmp = fopen("Gaussian.dat","w+");
    auto start = chrono::steady_clock::now();

	for(int i=0;i<num;i++){
        Vec8d GaussianP = Gaussian_8(0, 1);
		fprintf(tmp, "%f \n", GaussianP[0]);
		fprintf(tmp, "%f \n", GaussianP[1]);
		fprintf(tmp, "%f \n", GaussianP[2]);
		fprintf(tmp, "%f \n", GaussianP[3]);
		fprintf(tmp, "%f \n", GaussianP[4]);
		fprintf(tmp, "%f \n", GaussianP[5]);
		fprintf(tmp, "%f \n", GaussianP[6]);
		fprintf(tmp, "%f \n", GaussianP[7]);
	}
	fclose(tmp);

    chrono::duration<double> elapsed_seconds = chrono::steady_clock::now()-start;
	return elapsed_seconds.count();
}


/* Writes down a file with random points that should be distributed following the modified Gaussian distribution.
 * INPUT: number of points, and the argExp, the argument of the exponential
 * OUTPUT: it returns the time spent on sampling and writing the data, and it creates/overwrites the file
 * 'mod_Gaussian.dat'
 */
double test_modGaussian(int num, double beta){
	FILE *tmp;
	tmp = fopen("mod_Gaussian.dat","w+");
    auto start = chrono::steady_clock::now();

	for(int i=0;i<num;i++){
		fprintf(tmp, "%f \n", modGaussian(beta));
	}
	fclose(tmp);

    chrono::duration<double> elapsed_seconds = chrono::steady_clock::now()-start;
	return elapsed_seconds.count();
}

/* Returns vectors of unit length with random direction. 
 * INPUT: r[3], the vector that is going to be overwritten
 * OUTPUT: -
 */ 
void rand_direction(double r[3]){
    while(true){
        Vec4d dir = ran.random4d()*2.0-1.0;
        double absv = sqrt(dir[0]*dir[0]+dir[1]*dir[1]+dir[2]*dir[2]);
        if(absv <= 1.0){ 
            for(int j=1;j<=3;j++){
                r[j-1] = dir[j-1]/absv;
            }
            break; 
        }
    }
}

/* Writes down a file with vectors of unit length and random orientation/direction.
 * INPUT: number of points to be sampled
 * OUTPUT: it returns the time spent on sampling and writing the data, and it creates/overwrites the file
 * 'rand_sphere.dat'
 */
double test_rand_direction_sphere(int num){
	FILE *tmp;
	double r[3];
	tmp = fopen("rand_sphere.dat","w+");
	clock_t start,end;
	start = clock();
	for(int i=0;i<num;i++){
		rand_direction(r);
		fprintf(tmp, "%f %f %f \n", r[0], r[1], r[2]);
	}
	end = clock();
	fclose(tmp);
	double cpu_time_used = ((double) (end - start)) / CLOCKS_PER_SEC;
	return cpu_time_used;
}


==> workflow/libs/su2_lattice.cpp <==
#include "su2_lattice.h"

//#include "random.h"

/* Destructor of su2_lattice.
 * It frees the memory and let's the user know that.
 */
su2_lattice :: ~su2_lattice(){
    delete u;
    printf("Su2_lattice: Memory is free! \n");
}

/* Computes the staple of the link at lattice point lattp, direction mudir.
 * INPUT: the position of the link (lattp) and the direction (mudir)
 * OUTPUT: the su2 lattice that is its staple.
 */
su2 su2_lattice :: su2_compute_staple(unsigned int lattp, unsigned int mudir){
    su2 tmp1(0.0);
    su2 p(0.0);
    unsigned int offset1, offset2, offset3;
    unsigned int lattptmp;

    for(int nudir=0;nudir<4;nudir++){
        if(mudir == nudir){ continue; }
        //First term in 4.20.
        offset3 = *(n_offset+8*lattp+2*nudir+0); //I need to dagger this!

        lattptmp = *(n_lattp+8*lattp   +2*mudir+0);
        lattptmp = *(n_lattp+8*lattptmp+2*nudir+0);

        offset1 = *(n_offset+8*lattptmp+2*nudir+1); //No dagger needed
        offset2 = *(n_offset+8*lattptmp+2*mudir+1); //Dagger needed!

        tmp1.mul_conj(u+offset1, u+offset2);
        tmp1.mul_conj(u+offset3);
        p.add(&tmp1);

        //Second term
        offset3 = *(n_offset+8*lattp+2*nudir+1); //I do not need to dagger this!

        lattptmp = *(n_lattp+8*lattp   +2*mudir+0);
        lattptmp = *(n_lattp+8*lattptmp+2*nudir+1);

        offset1 = *(n_offset+8*lattptmp+2*nudir+0); // I believe I need to dagger this        
        offset2 = *(n_offset+8*lattptmp+2*mudir+1); // I believe I need to dagger this as well

        tmp1 = *(u+offset1);
        tmp1.hconj();
        tmp1.mul_conj(u+offset2);
        tmp1.mul(u+offset3);
        p.add(&tmp1);
    }
    return p;
}

/* Implementation of the heatbath algorithm as described in Gattringer, Lang
 * page 88, to a single link with a given staple.
 * INPUT: the staple of the link
 * OUTPUT: the new su2 matrix that should overwrite the link.
 */
su2 su2_lattice :: su2_heatbath(su2 *staple){
    double rand_direc[3];
    double x[4];
    double dettmp, lx;
    double a = staple->det();
    su2 tmp3;
    //Need to make sure that we van invert the determinant safely.
    if(a > 1e-7){
        dettmp = 1.0/sqrt(a);
        staple->mul_scalar(dettmp);
        x[0] = modGaussian(sqrt(a)*beta);
        lx = sqrt(1.0-x[0]*x[0]);
        rand_direction(rand_direc);
        for(int j=1;j<=3;j++){
            x[j] = *(rand_direc+j-1);
            x[j] = x[j]*lx;
        }
        tmp3 = su2(x);
    }else{ /*If det ~ 0, we set it to a random link instead */ tmp3.set_to_random(0.1); }
    return tmp3;
}

/* Takes one step of heatbath for the whole lattice.
 * It overwrites the current lattice configuration.
 * INTPUT: -
 * OUTPUT: -
 */
void su2_lattice :: step_heatbath(){
    su2 tmp, tmp2, tmp3;
    for(int idir=0;idir<4;idir++){
        for(int itp=0;itp<VOLUME;itp+=1){
            tmp = su2_compute_staple(itp, idir);
            tmp3 = this->su2_heatbath(&tmp);
            (u+4*itp+idir)->mul_conj(&tmp3, &tmp);
        }
    }
}

/* Takes 'nupd' steps of heatbath for the whole lattice.
 * It overwrites the current lattice configuration.
 * INTPUT: the number of updates, nupd.
 * OUTPUT: -
 */
void su2_lattice :: step_heatbath(int nupd){
    printf("Doing heatbath updates... \n");
    for(int i=0;i<nupd;i++){
        step_heatbath();
    }
}

/* Computes the plaquette located at lattice point 'lattp'.
 * INPUT: the lattice point
 * OUTPUT: the plaquette, 1/2*Re Tr[link]
 */
double su2_lattice :: plaq_at_point(unsigned int lattp){
    unsigned int offset1, offset2, offset3, offset4;
    unsigned int lattptmp;
    double trace=0.0;
    su2 tmp;

    for(int mudir=0;mudir<=3;mudir++){
        for(int nudir=mudir+1;nudir<=3;nudir++){
            offset1 = *(n_offset+8*lattp+2*mudir+0); /*Does not need dagger */
            offset4 = *(n_offset+8*lattp+2*nudir+0); /*Needs dagger */

            lattptmp = *(n_lattp+8*lattp+2*mudir+0);
            lattptmp = *(n_lattp+8*lattptmp+2*nudir+0);

            offset2 = *(n_offset+8*lattptmp+2*nudir+1); /*Does not need dagger */
            offset3 = *(n_offset+8*lattptmp+2*mudir+1); /*Needs dagger */

            tmp.mul(u+offset1, u+offset2);
            tmp.mul_conj(u+offset3);
            tmp.mul_conj(u+offset4);
            trace += tmp.tr();
        }
    }
    return trace/2.0;
}

/* Computes the average plaquette of the lattice.
 * INPUT: -
 * OUTPUT: - (prints the value on terminal)
 */
void su2_lattice :: avg_plaq(){
    double totvol = 1.0/((double)VOLUME * 6.0);
    double acc_trace = 0.0;
    clock_t start,end;
    start = clock();
    for(int itp=0;itp<VOLUME;itp++){
        acc_trace += plaq_at_point(itp);
    }
    acc_trace = acc_trace*totvol;
    end = clock();
    double cpu_time_used = ((double) (end - start)) / CLOCKS_PER_SEC;
    printf("Configuration beta = %f, <W> = %f, time used = %f s\n", beta, acc_trace, cpu_time_used);
}

/* Initiates the su2 lattice either to unity or to random configuration
 * (cold or hot start, respectively).
 * Overwrites current configuration.
 * INPUT: 0, for cold start, 1 for hot start.
 * OUTPUT: -.
 */
void su2_lattice :: init_lattice(int randinit){
    switch(randinit){
        case 0:
            for(int ilattp=0;ilattp<VOLUME;ilattp++){
                for(int idir=0;idir<4;idir++){
                    (u+4*ilattp+idir)->set_to_unity();
                }
            }
            break;
        case 1:
            for(int ilattp=0;ilattp<VOLUME;ilattp++){
                for(int idir=0;idir<4;idir++){
                    //TODO: figure out why this was commented out.
                    //(u+4*ilattp+idir)->set_to_random(0.1, ran);
                }
            }
            break;
    }
}

/* Constructor for su2_lattice. Constructs a 4D SU(2) lattice of dimension L[0] x L[1] x L[2] x L[3].
 * INPUT: randinit for cold/warm start, beta_cp so we know what beta we are working with.
 */
su2_lattice :: su2_lattice(unsigned int randinit, double beta_cp):lattice(){
    beta = beta_cp;
    u = new su2[VOLUME*4];
    printf("U field created \n");
    this->init_lattice(randinit);
}


==> workflow/libs/su3_3d_block_lattice.cpp <==
#include "su3_3d_block_lattice.h"
#include "su3_3d_lattice.h"

#define PI acos(-1.0)

using namespace std;

su3_3d_block_lattice :: su3_3d_block_lattice(const info_3d_lattice lattice3d):lattice_3d_block(lattice3d.d/2)
{
    allocate_fields();
    su3_3d_lattice_into_block(lattice3d);
    DEBUG("Finished creating blocked gauge field from su3_3d_lattice...");
}

void su3_3d_block_lattice :: allocate_fields()
{
    u.resize(3*SVOLUMEBLOCK);
    u_next.resize(3*SVOLUMEBLOCK);
    u_old.resize(3*SVOLUMEBLOCK);
    forces.resize(3*SVOLUMEBLOCK);
    ftensor.resize(6*SVOLUMEBLOCK);

    global_p[0] = 0;
    global_p[1] = SVOLUMEBLOCK;

    const int points_incr = ceil((double) SVOLUMEBLOCK/ (double)n_threads);
    int t_d = 0;
    for(auto &a: a_futures)
    {
        a.p[0]=t_d;
        t_d+=points_incr;
        if(t_d > SVOLUMEBLOCK)
            t_d = SVOLUMEBLOCK;
        a.p[1]=t_d;
    }
}

info_3d_lattice su3_3d_block_lattice :: get_lattice_info()
{
    return info_3d_lattice(L3D_block[1], u.data(), n_lattp.get(), n_offset.get(), bind(&su3_3d_block_lattice::cart_to_lattp, this, std::placeholders::_1));
}

void su3_3d_block_lattice :: su3_3d_lattice_into_block(const info_3d_lattice lattice3d){
    MEASURE_FUNCTION();
    int cpoint3d_block[3], cpoint3d[3], lattp_3d, lattp_3d_neigh, offset_3d_1, offset_3d_2, offset_3d_block;

    for(int lattp_3d_block=0; lattp_3d_block<SVOLUMEBLOCK; ++lattp_3d_block){
        this -> lattp_to_cart(lattp_3d_block, cpoint3d_block);
        for(int idir=0; idir<3; ++idir){
            offset_3d_block = n_offset[6*lattp_3d_block+2*idir+0];
            cpoint3d[0] = 2*cpoint3d_block[0];
            cpoint3d[1] = 2*cpoint3d_block[1];
            cpoint3d[2] = 2*cpoint3d_block[2];
            lattp_3d = lattice3d.cart_to_lattp(cpoint3d);
            lattp_3d_neigh = lattice3d.n_lattp[6*lattp_3d+2*idir+0];
            offset_3d_1 = lattice3d.n_offset[6*lattp_3d+2*idir+0];
            offset_3d_2 = lattice3d.n_offset[6*lattp_3d_neigh+2*idir+0];
            u[offset_3d_block] = lattice3d.u[offset_3d_1]*lattice3d.u[offset_3d_2];
        }
    }
}

double su3_3d_block_lattice :: retr_plaq_at_point(int lattp)
{
    double trace=0.0;

    for(int mudir=0;mudir<3;mudir++){
        for(int nudir=mudir+1;nudir<3;nudir++){
            int offset1, offset2, offset3, offset4;
            offset1 = n_offset[6*lattp+2*mudir+0]; /*Does not need dagger */
            offset4 = n_offset[6*lattp+2*nudir+0]; /*Needs dagger */

            int lattptmp = n_lattp[6*lattp+2*mudir+0];
            lattptmp = n_lattp[6*lattptmp+2*nudir+0];

            offset2 = n_offset[6*lattptmp+2*nudir+1]; /*Does not need dagger */
            offset3 = n_offset[6*lattptmp+2*mudir+1]; /*Needs dagger */

            su3 tmp = u[offset1];
            tmp *= u[offset2];
            tmp &= u[offset3];
            tmp &= u[offset4];
            trace += tmp.tr().real();
        }
    }
    return trace;
}

double su3_3d_block_lattice :: avg_plaq(){
    const double totvol = 1.0/((double)SVOLUMEBLOCK * 3.0 * 3.0);
    double acc_trace = 0.0;

    for(int itp=0; itp < SVOLUMEBLOCK; itp++){
        acc_trace += retr_plaq_at_point(itp);
    }
    acc_trace = acc_trace*totvol;

    return acc_trace;
}

su3 su3_3d_block_lattice :: compute_staple(int lattp, int mudir){
    su3 p(0.0);

    int offset1, offset2, offset3;
    int lattptmp;
    for(int nudir=0;nudir<3;nudir++){
        if(mudir == nudir){ continue; }

        //First term in 4.20.
        offset3 = n_offset[6*lattp+2*nudir+0]; //I need to dagger this!

        lattptmp = n_lattp[6*lattp+2*mudir+0];
        lattptmp = n_lattp[6*lattptmp+2*nudir+0];

        offset1 = n_offset[6*lattptmp+2*nudir+1]; //No dagger needed
        offset2 = n_offset[6*lattptmp+2*mudir+1]; //Dagger needed!

        su3 tmp1 = u[offset1] & u[offset2];
        tmp1 &= u[offset3];

        p += tmp1;

        //Second term
        offset3 = n_offset[6*lattp+2*nudir+1]; //I do not need to dagger this!

        lattptmp = n_lattp[6*lattp   +2*mudir+0];
        lattptmp = n_lattp[6*lattptmp+2*nudir+1];

        offset1 = n_offset[6*lattptmp+2*nudir+0]; // I believe I need to dagger this        
        offset2 = n_offset[6*lattptmp+2*mudir+1]; // I believe I need to dagger this as well

        tmp1 = u[offset1] / u[offset2];
        tmp1 *= u[offset3];

        p += tmp1;
    }

    return p;
}

su3 su3_3d_block_lattice :: gauge_force(int lattp, int mudir){
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = u[n_offset[6*lattp+2*mudir+0]] * tmp1;
    su3 tmp2 = tmp1;
    tmp1 = tmp1 - tmp2.adjoint();

    Complex1d tr = tmp1.tr();
    tmp2.set_to_identity();
    tmp2 *= tr/3.0;
    tmp1 -= tmp2;
    tmp1 *= Complex1d(0.0,-0.5);
    
    return tmp1;
}

su3 su3_3d_block_lattice :: gauge_force(int lattp, int mudir, const su3& tmplink){
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = tmplink * tmp1;
    su3 tmp2 = tmp1;
    tmp1 = tmp1 - tmp2.adjoint();

    Complex1d tr = tmp1.tr();
    tmp2.set_to_identity();
    tmp2 *= tr/3.0;
    tmp1 -= tmp2;
    tmp1 *= Complex1d(0.0,-0.5);
    
    return tmp1;
}

void su3_3d_block_lattice :: wflow_euler(const double h, const array<int, 2>& p){
    int offset;
    su3 force;
    for(int lattp=p[0]; lattp < p[1]; ++lattp){
        for(int idir=0;idir<3;++idir){
            offset = 3*lattp+idir;
            force = gauge_force(lattp, idir);
            force *= -h;
            force.Iexp();
            u_next[offset] = force * u[offset];
        }
    }
}

double su3_3d_block_lattice :: wflow_topQ(double hToVacuum, bool concurrent, double minEnergy){
    MEASURE_FUNCTION();
    int counter = 0, i;
    double topQtr = 0.0, energy;
    constexpr int unchecked_flow = 50;

    bool first_slice_topQ = true;

    if(concurrent)
    {
        do{
            for(i=0; i<unchecked_flow; ++i){
                counter++;

                for(auto &a: a_futures)
                    a.th = thread(&su3_3d_block_lattice::wflow_euler, this, hToVacuum, a.p);

                for(auto &a: a_futures)
                    a.th.join();

                if(first_slice_topQ)
                {
                    for(auto &a: a_futures)
                        a.res = async(launch::async, &su3_3d_block_lattice::topQ_firstSlice, this, a.p);
                    first_slice_topQ = false;
                }
                else
                {
                    for(auto &a: a_futures)
                        a.res = async(launch::async, &su3_3d_block_lattice::topQ, this, a.p);
                }

                for(auto &a: a_futures)
                    topQtr += a.res.get();

                u.swap(u_next);
                u_old.swap(u_next);
            }

            energy = E_from_Fmunu_concurrent();
        }while(energy > minEnergy);
        LOG("3D Flow computed with Euler integrator - concurrent with " << n_threads << " threads.");
    }
    else
    {
        do{
            for(i=0; i<unchecked_flow; ++i){
                counter++;
                wflow_euler_topQ_experimental(hToVacuum);
                if(first_slice_topQ)
                {
                    fill_ftensor_topQ_firstSlice();
                    first_slice_topQ = false;
                }
                else
                {
                    fill_ftensor_topQ();
                }
                topQtr += topQ_experimental(global_p);
                u.swap(u_next);
                u_old.swap(u_next);
            }
        }while(E_from_Fmunu_ftensor(true, global_p) > minEnergy);
        LOG("3D Flow computed with Euler integrator");
    }

    LOG(counter << " updates done with h = " << hToVacuum << ". Total flow time: " << counter*hToVacuum << ".");
    DEBUG(setprecision(3) << "topQ clover =  " << topQtr << setprecision(6));

    return topQtr;
}

void su3_3d_block_lattice :: wflow_euler_topQ_experimental(double h)
{
    int offset;

    fill_force();

    for(int lattp=0;lattp<SVOLUMEBLOCK;++lattp)
    {
        for(int idir=0;idir<3;++idir)
        {
            offset = 3*lattp+idir;
            forces[offset].antisymm();
            u_next[offset] = forces[offset].Iexp_test(-h) * u[offset];
        }
    }
}

su3 su3_3d_block_lattice :: clover_term(int lattp, int mudir, int nudir){
    int offset[4];
    int lattptmp;
    su3 wmunu(0.0);

    offset[0] = n_offset[6*lattp+2*mudir+0];
    offset[3] = n_offset[6*lattp+2*nudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*nudir+1];
    offset[2] = n_offset[6*lattptmp+2*mudir+1]; //Dagger
    su3 tmp = u[offset[0]] * u[offset[1]];
    tmp &= u[offset[2]];
    tmp &= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+0]; 
    offset[3] = n_offset[6*lattp+2*mudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*mudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*nudir+1]; //Dagger
    tmp = u[offset[0]] & u[offset[1]];
    tmp &= u[offset[2]];
    tmp *= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*mudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*nudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*nudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*mudir+0]; 
    tmp = u[offset[0]];
    tmp.sadjoint();
    tmp &= u[offset[1]];
    tmp *= u[offset[2]];
    tmp *= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*mudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*mudir+1]; 
    offset[2] = n_offset[6*lattptmp+2*nudir+0]; 
    tmp = u[offset[0]];
    tmp.sadjoint();
    tmp *= u[offset[1]];
    tmp *= u[offset[2]];
    tmp &= u[offset[3]];
    wmunu += tmp;

    wmunu -= wmunu.adjoint();
    wmunu *= 0.125;
    return wmunu;
}

su3 su3_3d_block_lattice :: clover_term(int lattp, int mudir, int nudir, su3* u_tmp){
    int offset[4];
    int lattptmp;
    su3 wmunu(0.0);

    offset[0] = n_offset[6*lattp+2*mudir+0];
    offset[3] = n_offset[6*lattp+2*nudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*nudir+1];
    offset[2] = n_offset[6*lattptmp+2*mudir+1]; //Dagger
    su3 tmp = u_tmp[offset[0]] * u_tmp[offset[1]];
    tmp &= u_tmp[offset[2]];
    tmp &= u_tmp[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+0]; 
    offset[3] = n_offset[6*lattp+2*mudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*mudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*nudir+1]; //Dagger
    tmp =  u_tmp[offset[0]] & u_tmp[offset[1]];
    tmp &= u_tmp[offset[2]];
    tmp *= u_tmp[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*mudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*nudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*nudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*mudir+0]; 
    tmp = u_tmp[offset[0]];
    tmp.sadjoint();
    tmp &= u_tmp[offset[1]];
    tmp *= u_tmp[offset[2]];
    tmp *= u_tmp[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*mudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*mudir+1]; 
    offset[2] = n_offset[6*lattptmp+2*nudir+0]; 
    tmp = u_tmp[offset[0]];
    tmp.sadjoint();
    tmp *= u_tmp[offset[1]];
    tmp *= u_tmp[offset[2]];
    tmp &= u_tmp[offset[3]];
    wmunu += tmp;

    wmunu -= wmunu.adjoint();
    wmunu *= 0.125;
    return wmunu;
}

double su3_3d_block_lattice :: E_from_Fmunu_concurrent()
{
    double energy = 0.0;

    for(auto &a: a_futures)
        a.res = async(launch::async, &su3_3d_block_lattice::E_from_Fmunu, this, a.p);

    for(auto &a: a_futures)
        energy += a.res.get();

    return energy;
}

double su3_3d_block_lattice :: E_from_Fmunu(const array<int, 2>& p)
{
    double tr = 0.0;
    int itp, mudir, nudir;
    su3 tmp1;
    Vec8d a;

	for(itp=p[0];itp<p[1];++itp)
    {
        for(mudir=0;mudir<3;++mudir)
        {
            for(nudir=mudir+1;nudir<3;++nudir)
            {
                tmp1 = clover_term(itp, mudir, nudir);
                a = tmp1.basis();
                tr += horizontal_add(a*a);
            }
        }
	}
    tr *= 0.5;

    return tr;
}

double su3_3d_block_lattice :: E_from_Fmunu_ftensor(const bool qfill_ftensor, const array<int, 2>& p)
{
    double tr = 0.0;
    int itp, n;
    su3 tmp1;
    Vec8d a;

    if(qfill_ftensor)
        fill_ftensor();

    for(itp=p[0];itp<p[1];itp++)
    {
        for (n=3;n<6;n++)
        {
            a = ftensor[6*itp+n].basis();
            tr += horizontal_add(a*a);
        }
	}
    tr *= 0.5;

    return tr;
}

double su3_3d_block_lattice :: topQ_firstSlice(const array<int, 2>& p)
{
    double tr = 0.0;
    int offset, offset_1;
    su3 tmp1, tmp2;
    Vec8d a, b;

    for(int itp=p[0];itp<p[1];++itp){
        offset = n_offset[6*itp+2*0+0];
        offset_1 = n_offset[6*itp+2*0+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];
        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.25;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 1, 2); //This is already in the 3D notation!
        b = tmp2.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*1+0];
        offset_1 = n_offset[6*itp+2*1+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];
        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.25;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 2, 0);
        b = tmp2.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*2+0];
        offset_1 = n_offset[6*itp+2*2+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];
        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.25;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 0, 1);
        b = tmp2.basis();

        tr += horizontal_add(a*b);
    }

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

double su3_3d_block_lattice :: topQ(const array<int, 2>& p){
    double tr = 0.0;
    int offset, offset_1;
    su3 tmp1, tmp2;
    Vec8d a, b;

    for(int itp=p[0];itp<p[1];++itp){
        offset = n_offset[6*itp+2*0+0];
        offset_1 = n_offset[6*itp+2*0+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];

        tmp1 += u[offset_1]%u_old[offset_1];
        tmp1 += u_old[offset]&u[offset];

        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.125;

        a = tmp1.basis();

        tmp2 = clover_term(itp, 1, 2); //This is already in the 3D notation!
        b = tmp2.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*1+0];
        offset_1 = n_offset[6*itp+2*1+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];

        tmp1 += u[offset_1]%u_old[offset_1];
        tmp1 += u_old[offset]&u[offset];

        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.125;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 2, 0);
        b = tmp2.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*2+0];
        offset_1 = n_offset[6*itp+2*2+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];

        tmp1 += u[offset_1]%u_old[offset_1];
        tmp1 += u_old[offset]&u[offset];
        
        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.125;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 0, 1);
        b = tmp2.basis();

        tr += horizontal_add(a*b);
    }

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

void su3_3d_block_lattice :: measurement(bool concurrent)
{
    MEASURE_FUNCTION();
    LOG("-----------------------------------");
    if(concurrent){
        auto avgplaq = async(launch::async, &su3_3d_block_lattice::avg_plaq, this);
        auto energy = async(launch::async,  &su3_3d_block_lattice::E_from_Fmunu_ftensor, this, true, global_p);

        cout << "Average plaquete, <W> = " << avgplaq.get();
        cout << "Energy (from F_mu nu) = " << energy.get();
    }else{
        auto avgplaq = avg_plaq();
        auto energy = E_from_Fmunu_ftensor(true, global_p);

        cout << "Average plaquete, <W> = " << avgplaq;
        cout << "Energy (from F_mu nu) = " << energy;
    }
}

void su3_3d_block_lattice :: fill_force()
{
    array<int, 4> offset;
    su3 w1, w2;

    for(int lattp=0;lattp<SVOLUMEBLOCK;++lattp){
        for(int idir=0;idir<3;++idir){
            forces[3*lattp+idir] = su3(0.0);
        }
    }

    for(int itp=0;itp<SVOLUMEBLOCK;++itp)
    {
        for (int n=3;n<6;++n)
        {
            // nu = dir[1]
            // ^
            // |
            // |--> mu = dir[0]

            offset = plaq_offsets(itp, n_to_mu_nu(n));
            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to part of the force at x+mu, nu
            //w2*w1 to part of the force at x+nu, mu
            forces[offset[1]] += (w1*w2);
            forces[offset[2]] -= (w2*w1);

            w2 = w1 & u[offset[3]];
            //w1*w2 to the force at x, mu
            //w2*w1 to the force at x, nu
            w1 = u[offset[0]]*w2;
            forces[offset[0]] += w1;
            forces[offset[3]] -= w1;
        }
    }
}

void su3_3d_block_lattice :: fill_ftensor()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp;
    su3 w1, w2, X;
    for(itp=0;itp<SVOLUMEBLOCK;++itp)
    {
        for (n=3;n<6;n++)
        {
            ftensor[6*itp+n] = su3(0.0);
        }
    }

    for(itp=0;itp<SVOLUMEBLOCK;itp++)
    {
        for (n=3;n<6;n++)
        {
            // nu = dir[1]
            // ^
            // |
            // |--> mu = dir[0]
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

void su3_3d_block_lattice :: fill_ftensor_topQ_firstSlice()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp, tmp;
    su3 w1, w2, X;

    for(itp=0;itp<SVOLUMEBLOCK;++itp)
    {
        for (n=0;n<6;n++)
        {
            ftensor[6*itp+n] = su3(0.0);
        }
    }

    for(itp=0;itp<SVOLUMEBLOCK;++itp)
    {
        // nu = dir[1]
        // ^
        // |
        // |--> mu = dir[0]
        for (n=0;n<3;n++)
        {
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]&u_next[offset[0]];
            //w1 to F_munu at x
            X.assign_to_u3_alg(w1, 0.25);
            ftensor[offset_fmunu[0]] += X;

            w1 = u_next[offset[0]]%u[offset[0]];
            //w1 to F_munu at x+mu
            X.assign_to_u3_alg(w1, 0.25);
            ftensor[offset_fmunu[1]] += X;
        }

        for (n=3;n<6;n++)
        {
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

void su3_3d_block_lattice :: fill_ftensor_topQ()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp;
    su3 w1, w2, X;

    for(itp=0;itp<SVOLUMEBLOCK;++itp){
        for (n=0;n<6;n++){
            ftensor[6*itp+n] = su3(0.0);
        }
    }

    for(int itp=0;itp<SVOLUMEBLOCK;itp++){
        // nu = dir[1]
        // ^
        // |
        // |--> mu = dir[0]
        for (int n=0;n<3;n++)
        {
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]&u_next[offset[0]];
            w2 = u_old[offset[0]]&u[offset[0]];
            //w1 and w2 to F_munu at x
            X.assign_to_u3_alg(w1, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_to_u3_alg(w2, 0.125);
            ftensor[offset_fmunu[0]] += X;

            w1 = u_next[offset[0]]%u[offset[0]];
            w2 = u[offset[0]]%u_old[offset[0]];
            //w1 and w2 to F_munu at x+mu
            X.assign_to_u3_alg(w1, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_to_u3_alg(w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
        }
        for (int n=3;n<6;n++)
        {
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

double su3_3d_block_lattice :: topQ_experimental(const array<int, 2>& p)
{
    double tr = 0.0;
    Vec8d a, b;

	for(int itp=p[0];itp<p[1];++itp){
        a = ftensor[6*itp+0].basis();
        b = ftensor[6*itp+3].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+1].basis();
        b = ftensor[6*itp+4].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+2].basis();
        b = ftensor[6*itp+5].basis();
        tr += horizontal_add(a*b);
	}

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}


==> workflow/libs/su3_3d_lattice.cpp <==
#include "su3_3d_lattice.h"

#include <fstream>

#define PI acos(-1.0)

using namespace std;

/* Constructor of su3_3d_lattice, from a su3_lattice (4D).
 * INTPUT: the 4D su3_lattice, the amount of flow to be implemented, and 
 * whether we want the bottom (tau = 0) or middle (tau = beta/2) slice.
 */
su3_3d_lattice :: su3_3d_lattice(const su3_lattice& old, int init_slice, int flowBeforeMeas_, double hBeforeMeas_):lattice_3d(),flowBeforeMeas(flowBeforeMeas_),hBeforeMeas(hBeforeMeas_)
{
    allocate_fields();
    //gaussian_momentum(u_momentum);
    beta = old.beta;
    DEBUG("Creating gauge fields from su3_lattice slice...");
    copy_3d_slice(old, init_slice);
}

su3_3d_lattice :: su3_3d_lattice()
{
    allocate_fields();
    beta = 1.0;
    flowBeforeMeas = 0;
    hBeforeMeas = 0.0;
    //DEBUG("Creating gauge fields from su3_lattice slice...");
}

su3_3d_lattice :: su3_3d_lattice(string name, double beta_, int flowBeforeMeas_, double hBeforeMeas_):lattice_3d(),beta(beta_),flowBeforeMeas(flowBeforeMeas_),hBeforeMeas(hBeforeMeas_)
{
    allocate_fields();
    gaussian_momentum(u_momentum);
    readCnfg(name);
    DEBUG("Creating gauge fields from a file...");
}

/* Constructor of su3_3d_lattice, from scratch, with a given beta.
 * INTPUT: randinit (cold or hot start), beta (2N/g0^2, in 3D), and 
 * the amount of Wilson flow to be applied before any kind of measurement.
 */
su3_3d_lattice :: su3_3d_lattice(int randinit, double beta_, int flowBeforeMeas_, double hBeforeMeas_):lattice_3d(),beta(beta_),flowBeforeMeas(flowBeforeMeas_),hBeforeMeas(hBeforeMeas_)
{
    allocate_fields();
    gaussian_momentum(u_momentum);
    DEBUG("Creating gauge fields and initializing them...");
    init_lattice(randinit);
}

void su3_3d_lattice :: allocate_fields()
{
    u.resize(3*SVOLUME);
    u_next.resize(3*SVOLUME);
    u_old.resize(3*SVOLUME);
    forces.resize(3*SVOLUME);
    ftensor.resize(6*SVOLUME);

    constexpr int points_incr = ceil((double) SVOLUME/ (double)n_threads);
    int t_d = 0;
    for(auto &a: a_futures)
    {
        a.p[0]=t_d;
        t_d+=points_incr;
        if(t_d > SVOLUME)
            t_d = SVOLUME;
        a.p[1]=t_d;
    }
}

/* 
 * Destructor of su3_3d_lattice. Frees the memory.
su3_3d_lattice :: ~su3_3d_lattice()
{
    DEBUG("Deleting su3_3d_lattice");
}
 */

info_3d_lattice su3_3d_lattice :: get_lattice_info()
{
    return info_3d_lattice(L[1], u.data(), n_lattp.get(), n_offset.get(), bind(&su3_3d_lattice::cart_to_lattp, this, std::placeholders::_1));
}

/* Initializes the su3_3d_lattice to either a cold (randinit=0) or hot (randinit=1) configuration.
 * It overwrites the current lattice.
 * INTPUT: randinit, 0 or 1.
 * OUTPUT: -
 */
void su3_3d_lattice :: init_lattice(int randinit)
{
    MEASURE_FUNCTION();
    switch(randinit){
        case 1:
            LOG("Initializing lattice to unity");
            for(int ilattp=0;ilattp<3*SVOLUME;ilattp++){
                u[ilattp].set_to_identity();
            }
            break;
        case 2:
            LOG("Initializing lattice to random");
            for(int ilattp=0;ilattp<3*SVOLUME;ilattp++){
                u[ilattp].set_to_random(0.1);
            }
            break;
    }

    DEBUG("Lattice initialized done");
}

void su3_3d_lattice :: writeCnfg(string name)
{
    MEASURE_FUNCTION();
    auto writeFile = ofstream(name, ios::binary);

    for(int i=1;i<4;++i){
        writeFile.write(reinterpret_cast<const char*>(&L[i]), sizeof(int));
    }

    double avgPlaqWrite = avg_plaq();
    writeFile.write(reinterpret_cast<char*>(&avgPlaqWrite), sizeof(double));

    writeFile.write(reinterpret_cast<char*>(&u[0]), 3*SVOLUME*sizeof(su3));

    writeFile.close();
}

void su3_3d_lattice :: readCnfg(string name)
{
    MEASURE_FUNCTION();
    auto readFile = ifstream(name, ios::binary);

    for(int i=1;i<4;++i){
        int a{};
        readFile.read(reinterpret_cast<char*>(&a), sizeof(int));
        if(a != L[i]){
            cout << "Catastrophic error!" << endl;
            cout << "Expected:" << L[i] << " read: " << a << endl;
            exit(1);
        }
    }

    double avg_plaqRead{};
    readFile.read(reinterpret_cast<char*>(&avg_plaqRead), sizeof(double));
    LOG("Avg plaq that I read: " << avg_plaqRead);
    readFile.read(reinterpret_cast<char*>(&u[0]), 3*SVOLUME*sizeof(su3));
    LOG("Avg plaq that I compute: " << avg_plaq());

    if(readFile.tellg() != 3*SVOLUME*sizeof(su3)+3*sizeof(int)+sizeof(double)){
        cout << "Read different bits than expected! Quitting..." << endl;
        exit(1);
    }

    readFile.close();
}

/* Computes the Real[Trace[link]] of the links at lattice point 'lattp'.
 * INPUT: the lattice point we are looking at.
 * OUTPUT: the plaquette.
 */
double su3_3d_lattice :: retr_plaq_at_point(int lattp)
{
    double trace=0.0;

    for(int mudir=0;mudir<3;mudir++){
        for(int nudir=mudir+1;nudir<3;nudir++){
            int offset1, offset2, offset3, offset4;
            offset1 = n_offset[6*lattp+2*mudir+0]; /*Does not need dagger */
            offset4 = n_offset[6*lattp+2*nudir+0]; /*Needs dagger */

            int lattptmp = n_lattp[6*lattp+2*mudir+0];
            lattptmp = n_lattp[6*lattptmp+2*nudir+0];

            offset2 = n_offset[6*lattptmp+2*nudir+1]; /*Does not need dagger */
            offset3 = n_offset[6*lattptmp+2*mudir+1]; /*Needs dagger */

            su3 tmp = u[offset1];
            tmp *= u[offset2];
            tmp &= u[offset3];
            tmp &= u[offset4];
            trace += tmp.tr().real();
        }
    }
    return trace;
}

/* It copies a 3d slice from the 4d configuration to the tau = 0 slice of our '3d' configuration.
 * It overwrites the current state.
 * INTPUT: the old lattice, and whether to copy the bottom (tau = 0) or middle (tau = beta/2) slice.
 * OUTPUT: -
 */
void su3_3d_lattice :: copy_3d_slice(const su3_lattice& lattice4d, const int init_slice){
    MEASURE_FUNCTION();
    int cpoint4d[4], cpoint3d[3], lattp_4d, offset_3d, offset_4d;
    cpoint4d[0] = init_slice;

    for(int lattp_3d=0; lattp_3d<SVOLUME; lattp_3d++){
        this -> lattp_to_cart(lattp_3d, cpoint3d);
        cpoint4d[1] = cpoint3d[0];
        cpoint4d[2] = cpoint3d[1];
        cpoint4d[3] = cpoint3d[2];
        //printCvector(cpoint4d, 4);
        lattp_4d = lattice4d.cart_to_lattp(cpoint4d);
        for(int idir=1;idir<4;++idir){
            offset_3d = n_offset[6*lattp_3d+2*(idir-1)];
            offset_4d = lattice4d.n_offset[8*lattp_4d+2*idir];
            u[offset_3d] = lattice4d.u[offset_4d];
        }
    }

    LOG("3D slice extracted from 4D cnfg, copying slice: " << init_slice);
}

/* Computes the average plaq_slice of the 3d configuration.
 * INTPUT: -
 * OUTPUT: - (prints directly into terminal).
 */
double su3_3d_lattice :: avg_plaq(){
    constexpr double totvol = 1.0/((double)SVOLUME * 3.0 * 3.0);
    double acc_trace = 0.0;

    for(int itp=0; itp < SVOLUME; itp++){
        acc_trace += retr_plaq_at_point(itp);
    }
    acc_trace = acc_trace*totvol;

    return acc_trace;
}

/* Computes the Wilson action with the same normalization as openQCD.
 * Useful for testing if we have read the configuration correctly.
 * INPUT: -
 * OUTPUT - (printo directly into terminal)
 */
double su3_3d_lattice :: wilson_action_openqcd(){
	constexpr double totvol = (double)SVOLUME * 3.0;
	double acc_trace = 0.0;

	for(int itp=0;itp<SVOLUME;itp++){
		acc_trace += retr_plaq_at_point(itp);
	}
    acc_trace = acc_trace/3.0;
    acc_trace = 6.0*(totvol - acc_trace); //OpenQCD convention!

    return acc_trace;
}

/* Computes the 3D (NO TIME DIRECTION) staple of the link at lattice point 'lattp' in the direction 'mudir'.
 * INTPUT: the location of the link, given by its lattice point and direction.
 * OUTPUT: the su3 matrix corresponding to the staple.
 */
su3 su3_3d_lattice :: compute_staple(int lattp, int mudir){
    su3 p(0.0);

    int offset1, offset2, offset3;
    int lattptmp;
    for(int nudir=0;nudir<3;nudir++){
        if(mudir == nudir){ continue; }

        //First term in 4.20.
        offset3 = n_offset[6*lattp+2*nudir+0]; //I need to dagger this!

        lattptmp = n_lattp[6*lattp+2*mudir+0];
        lattptmp = n_lattp[6*lattptmp+2*nudir+0];

        offset1 = n_offset[6*lattptmp+2*nudir+1]; //No dagger needed
        offset2 = n_offset[6*lattptmp+2*mudir+1]; //Dagger needed!

        su3 tmp1 = u[offset1] & u[offset2];
        tmp1 &= u[offset3];

        p += tmp1;

        //Second term
        offset3 = n_offset[6*lattp+2*nudir+1]; //I do not need to dagger this!

        lattptmp = n_lattp[6*lattp   +2*mudir+0];
        lattptmp = n_lattp[6*lattptmp+2*nudir+1];

        offset1 = n_offset[6*lattptmp+2*nudir+0]; // I believe I need to dagger this        
        offset2 = n_offset[6*lattptmp+2*mudir+1]; // I believe I need to dagger this as well

        tmp1 = u[offset1] / u[offset2];
        tmp1 *= u[offset3];

        p += tmp1;
    }

    return p;
}

/* Computes the gauge force of the link at lattice point 'lattp' and direction 'mudir', normalized by beta/12.
 * Gattringer, Lang page 198.
 * INTPUT: the location of the link, given by its lattice point and direction.
 * OUTPUT: the su3 matrix corresponding to the gauge force.
 */
su3 su3_3d_lattice :: gauge_force(int lattp, int mudir){
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = u[n_offset[6*lattp+2*mudir+0]] * tmp1;
    su3 tmp2 = tmp1;
    tmp1 = tmp1 - tmp2.adjoint();

    Complex1d tr = tmp1.tr();
    tmp2.set_to_identity();
    tmp2 *= tr/3.0;
    tmp1 -= tmp2;
    tmp1 *= Complex1d(0.0,-0.5);
    
    return tmp1;
}

/* Computes the gauge force of the link at lattice point 'lattp' and direction 'mudir', normalized by 2N/12 (same implementation as in su3_lattice.cpp).
 * The result is an antihermitian, traceless matrix.
 * Gattringer, Lang page 198 (except for the factor of 1/g0^2).
 * INTPUT: the location of the link, given by its lattice point and direction.
 * OUTPUT: the su3 matrix corresponding to the gauge force.
 */
su3 su3_3d_lattice :: gauge_force(int lattp, int mudir, const su3& tmplink){
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = tmplink * tmp1;
    su3 tmp2 = tmp1;
    tmp1 = tmp1 - tmp2.adjoint();

    Complex1d tr = tmp1.tr();
    tmp2.set_to_identity();
    tmp2 *= tr/3.0;
    tmp1 -= tmp2;
    tmp1 *= Complex1d(0.0,-0.5);
    
    return tmp1;
}

/* Given a point in the lattice, returns the sum of staples*link, normalized for QCD.
 * INPUT lattp, mudir - position of the link
 * OUTPUT real part of trace of staples*link, normalized by beta/3.0
 */
double su3_3d_lattice :: wilson_action_link(int lattp, int mudir){
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = u[n_offset[6*lattp+2*mudir+0]] * tmp1;

    return -beta/3.0*tmp1.tr().real();
}

/* Given a link, returns the sum of staples (of a given point)*link, normalized for QCD.
 * INPUT lattp, mudir - position of the link
 * OUTPUT real part of trace of staples*link, normalized by beta/3.0
 */
double su3_3d_lattice :: wilson_action_link(int lattp, int mudir, const su3 &tmp_link)
{
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = tmp_link * tmp1;

    return -beta/3.0*tmp1.tr().real();
}

/* Applies a su2 heatbath step to a given su2 staple.
 * INPUT: su2 staple
 * OUTPUT: su2 link that would correspond to the heatbath step.
 */
su2 su3_3d_lattice :: su2_heatbath(su2 *staple){
    double rand_direc[3];
    double x[4];
    double dettmp, lx;
    double a = staple->det();
    su2 tmp3;
    if(a > 1e-7){
        dettmp = 1.0/sqrt(a);
        *(staple) *= dettmp;
        x[0] = modGaussian(sqrt(a)*beta*2.0/3.0); // We are in SU(3)!
        lx = sqrt(1.0-x[0]*x[0]);
        rand_direction(rand_direc);
        for(int j=1;j<=3;j++){
            x[j] = *(rand_direc+j-1);
            x[j] = x[j]*lx;
        }
        tmp3 = su2(x);
    }else{ tmp3.set_to_random(0.1); }
    return tmp3;
}

/* Applies one heatbath step to the configuration, using the Cabibbo-Marinari decomposition.
 * See Gattringer, Lang page 88.
 * It overwrites the configuration.
 * INTPUT: -
 * OUTPUT: -
 */
void su3_3d_lattice :: step_heatbath(){
    for(int idir=0;idir<3;idir++){
        for(int itp=0;itp<SVOLUME;itp+=1){
            int offset = n_offset[6*itp+2*idir+0];
            su3 old_link = u[offset];
            su3 staples = compute_staple(itp, idir);
            su3 tmp = old_link * staples;

            //Computing R...
            su2 tmp_su2 = tmp.extract_R();
            su2 tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3r;
            su3r.set_R(tmp_su2);

            tmp = su3r * tmp;

            //Computing S...
            tmp_su2 = tmp.extract_S();
            tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3s;
            su3s.set_S(tmp_su2);

            tmp = su3s * tmp;

            //Computing T...
            tmp_su2 = tmp.extract_T();
            tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3t;
            su3t.set_T(tmp_su2);

            //Computing U'...
            tmp = su3t * su3s;
            tmp *= su3r;
            tmp *= old_link;
            u[offset] = tmp;
        }
    }
}

/* Applies 'nupd' heatbath steps to the configuration.
 * It overwrites the current state.
 * INTPUT: nupd, desired number of steps.
 * OUTPUT: -
 */
void su3_3d_lattice :: heatbath(int nupd){
    MEASURE_FUNCTION();

    for(int i=0;i<nupd;i++){
        step_heatbath();
    }

    LOG("Heatbath algorithm done. " << nupd << " steps completed.");
}

/* Applies one step of the molecular dynamics algorithm.
 */
void su3_3d_lattice :: step_md(double epsilon){
    for(int lattp=0;lattp<SVOLUME;lattp++){
        for(int idir=0;idir<3;idir++){
            int offset = n_offset[6*lattp+2*idir+0];

            //Initial step leap-frog
            su3 tmp_link = u[offset];

            su3 p = u_momentum[offset];

            su3 tmp1 = p*p;
            double init_mom = tmp1.tr().real();
            
            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir);

            //Intermediate steps of leap-frog
            su3 exp_p;
            //We need to make as many steps as to guarantee that epsilon*steps ~ 1,
            for(int i = 1; i < (int) 1.0/epsilon; i++){
                exp_p = p*epsilon;
                exp_p.Iexp();
                tmp_link = exp_p * tmp_link;

                p -= epsilon*(beta/6.0)*gauge_force(lattp, idir, tmp_link);
            }

            //Final leap-frog
            exp_p = p*epsilon;
            exp_p.Iexp();
            tmp_link = exp_p * tmp_link;

            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir, tmp_link);

            double r = ran.random1d();

            tmp1 = p*p;
            double fin_mom = tmp1.tr().real();
            //if(true)
            if(r < exp(init_mom-fin_mom+wilson_action_link(lattp, idir)-wilson_action_link(lattp, idir, tmp_link)))
            {
                u[offset] = tmp_link;
                u_momentum[offset] = p;
            }
        }
    }
}

void su3_3d_lattice :: step_md_ss(double epsilon){
    for(int lattp=0;lattp<SVOLUME;lattp++){
        for(int idir=0;idir<3;idir++){
            int offset = n_offset[6*lattp+2*idir+0];

            //Initial step leap-frog
            su3 tmp_link = u[offset];

            su3 p = u_momentum[offset];
            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir);

            //Intermediate steps of leap-frog
            su3 exp_p;
            exp_p = p*epsilon;
            exp_p.Iexp();
            tmp_link = exp_p * tmp_link;

            p -= epsilon*(beta/6.0)*gauge_force(lattp, idir, tmp_link);

            //Final leap-frog
            exp_p = p*epsilon;
            exp_p.Iexp();
            tmp_link = exp_p * tmp_link;

            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir, tmp_link);

            u[offset] = tmp_link;
            u_momentum[offset] = p;
        }
    }
}

/* Applies the molecular dynamics evolution, computing the topological charge
 * between the 3D slices of the evolution.
 * measSteps controls the spacing between the calculation of topQ.
 */
double su3_3d_lattice :: md_topQ(int integrator, int nupd, double epsilon, int measSteps, bool concurrent){
    MEASURE_FUNCTION();
    vector <su3> u_wflow_current(3*SVOLUME), u_wflow_next(3*SVOLUME), u_wflow_old(3*SVOLUME);
    double topQtr {0.0};

    bool first_slice_topQ = true;
    
    //We copy the lattice, and apply some flow before we do anything!
    u_wflow_current = wflow_no_topQ_r(integrator, flowBeforeMeas, hBeforeMeas, concurrent);

    for(int lattp=0;lattp<SVOLUME;lattp++){
        for(int idir=0;idir<3;idir++){
            int offset = n_offset[6*lattp+2*idir+0];
            su3 p = u_momentum[offset];
            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir);
            u_momentum[offset] = p;
        }
    }

    //MD evolution of the lattice. Aside from evolving it, after measSteps steps we
    //also calculate the topQ charge.
    for(int i=1;i<=nupd-1;i++){
        //Leap-frog evolution
        for(int lattp=0;lattp<SVOLUME;lattp++){
            for(int idir=0;idir<3;idir++){
                int offset = n_offset[6*lattp+2*idir+0];
                su3 p = u_momentum[offset];
                su3 tmp_link = u[offset];
                su3 exp_p = p;

                exp_p = p*epsilon;
                exp_p.Iexp();
                tmp_link = exp_p * tmp_link;

                p -= epsilon*(beta/6.0)*gauge_force(lattp, idir, tmp_link);
                u[offset] = tmp_link;
                u_momentum[offset] = p;
            }
        }

        if(i%measSteps == 0){
            u_wflow_next = wflow_no_topQ_r(integrator, flowBeforeMeas, hBeforeMeas, concurrent);

            if(first_slice_topQ){
                double tmp = v_topQ_firstSlice(u_wflow_current, u_wflow_next);
                topQtr += tmp;
                first_slice_topQ = false;
            }else{
                double tmp = v_topQ(u_wflow_current, u_wflow_next, u_wflow_old);
                topQtr += tmp;
            }

            u_wflow_current.swap(u_wflow_next);
            u_wflow_old.swap(u_wflow_next);
        }
    }

    //Final leap-frog
    for(int lattp=0;lattp<SVOLUME;lattp++){
        for(int idir=0;idir<3;idir++){
            int offset = n_offset[6*lattp+2*idir+0];
            su3 p = u_momentum[offset];
            su3 tmp_link = u[offset];
            su3 exp_p = p;
            exp_p = p*epsilon;
            exp_p.Iexp();
            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir);

            u[offset] = tmp_link;
            u_momentum[offset] = p;
        }
    }

    if(nupd%measSteps == 0){
        u_wflow_next = wflow_no_topQ_r(integrator, flowBeforeMeas, hBeforeMeas, concurrent);

        if(first_slice_topQ){
            double tmp = v_topQ_firstSlice(u_wflow_current, u_wflow_next);
            topQtr += tmp;
            first_slice_topQ = false;
        }else{
            double tmp = v_topQ(u_wflow_current, u_wflow_next, u_wflow_old);
            topQtr += tmp;
        }
    }

    LOG(nupd << " steps of 3D HMC done");
    DEBUG("TopQtr from hmc: " << topQtr);

    return topQtr;
}

/* Applies the molecular dynamics evolution, without computing the topological
 * charge at each/after some steps.
 */
void su3_3d_lattice :: md_no_topQ(int nupd, double epsilon, bool concurrent){
    MEASURE_FUNCTION();

    for(int i=1;i<=nupd;i++){
        step_md(epsilon);
    }

    DEBUG(nupd << " steps of 3D HMC done.");
}

/* Generates the momentum for the molecular dynamics distributed according
 * to the Gaussian distribution
 */
void su3_3d_lattice :: gaussian_momentum(vector<su3>& a){
    for(int lattp=0;lattp<SVOLUME;lattp++){
        for(int idir=0;idir<3;idir++){
            Vec8d gaussianP = Gaussian_8(0.0, 1.0);
            a[n_offset[6*lattp+2*idir+0]].set_element_algebra(gaussianP);
        }
    }
}

void su3_3d_lattice :: refresh_momentum(){
    if(u_momentum.size() == 0)
        u_momentum.resize(3*SVOLUME);
    gaussian_momentum(u_momentum);
}

void su3_3d_lattice :: write_momentum(string file_name){
    FILE *tmp;
    tmp = fopen(file_name.c_str(),"w");
    for(int lattp=0;lattp<SVOLUME;lattp++){
        for(int idir=0;idir<3;idir++){
            su3 tmp_m = u_momentum[n_offset[6*lattp+2*idir+0]];
            tmp_m *= Complex1d(0.0, -1.0);
            Vec8d a = tmp_m.basis();
            for(int j=0; j<a.size(); j++){
                fprintf(tmp, "%f \n", a[j]);
            }
        }
    }
}

/* Implementation of Wilson flow by solving the flow equation using Euler integrator.
 * The Lie-Euler method for integrating the Wilson-flow equation in the Lie manifold, 
 * as shown in eq. 8.10 in E. Hairer, C. Lubich, G. Wanner, 
 * Geometric numerical integration: Structure-preserving algorithms for ordinary differential equations.
 * It takes the current slice, applies flow, and overwrites it into the next slice.
 * INTPUT: the flow-time step h.
 * OUTPUT: -
 */
void su3_3d_lattice :: wflow_euler(const double h, const array<int, 2>& p){
    int offset;
    su3 force;
    for(int lattp=p[0]; lattp < p[1]; ++lattp){
        for(int idir=0;idir<3;++idir){
            offset = 3*lattp+idir;
            force = gauge_force(lattp, idir);
            force *= -h;
            force.Iexp();
            u_next[offset] = force * u[offset];
        }
    }
}

/* Implementation of Wilson flow by solving the flow equation using Range-Kutta 2 integrator,
 * as seen in 1006.4518.
 * It takes the current slice, applies flow, and overwrites it into the next slice.
 * INTPUT: the flow-time step h.
 * OUTPUT: -
 */
void su3_3d_lattice :: wflow_rk2(const double h, const array<int, 2>& p){
    int offset;
    su3 old_link, k1, tmplink, k2;
    for(int lattp=p[0]; lattp < p[1]; ++lattp){
        for(int idir=0;idir<3;++idir){
            int offset = n_offset[6*lattp+2*idir+0];
            old_link = u[offset];
            k1 = gauge_force(lattp, idir);
            tmplink = k1;
            tmplink *= -h;
            tmplink.Iexp();
            tmplink *= old_link;
            su3 k2 = gauge_force(lattp, idir, tmplink);
            k2 *= -h*0.5;
            k2.Iexp();
            k1 *= -h*0.5;
            k1.Iexp();
            k2 *= k1;
            u_next[offset] = k2 * old_link;
        }
    }
}

/* Implementation of Wilson flow by solving the flow equation using Range-Kutta 3 integrator,
 * as seen in 1006.4518.
 * It takes the current slice, applies flow, and overwrites it into the next slice.
 * INTPUT: the flow-time step h.
 * OUTPUT: -
 */
void su3_3d_lattice :: wflow_rk3(const double h, const array<int, 2>& p){
    int offset;
    su3 old_link, k1, k2, k3, tmplink, tmplink2;
    for(int lattp=p[0]; lattp < p[1]; ++lattp){
        for(int idir=0;idir<3;++idir){
            offset = n_offset[6*lattp+2*idir+0];
            old_link = u[offset];
            k1 = gauge_force(lattp, idir);
            k1 *= -h;
            tmplink = k1;
            tmplink *= -1.0/24.0;
            tmplink.Iexp();
            tmplink *= old_link;
            k2 = gauge_force(lattp, idir, tmplink);
            k2 *= -h;
            tmplink = k1*(161.0/24.0);
            tmplink.Iexp();
            su3 tmplink2 = k2*(-6.0);
            tmplink2.Iexp();
            tmplink2 *= tmplink*old_link;
            k3 = this->gauge_force(lattp, idir, tmplink2);
            k3 *= -h;
            k1.Iexp();
            k2 *= -2.0/3.0;
            k2.Iexp();
            k3 *= 2.0/3.0;
            k3.Iexp();
            u_next[offset] = k3 * k2 * k1 * old_link;
        }
    }
}

/* Applies the wflow alogithm (choosing the integrator by the first parameter), computing the 
 * topological charge enclosed between the 3D slices.
 * INTPUT: 0 for Euler, 1 for RK. h is flow-time step.
 * OUTPUT: -
 */
double su3_3d_lattice :: wflow_topQ(int integrator, double hToVacuum, bool concurrent, bool swap, double minEnergy){
    MEASURE_FUNCTION();
    constexpr int unchecked_flow = 50;
    double topQtr = 0.0, energy;
    int counter = 0;
    vector<su3> tmp_saved;

    bool first_slice_topQ = true;

#if DEBUGMESSGE
    LOG("In wflow_topQ, before flowing to vacuum");
    measurement();
#endif

    if(swap){
        tmp_saved.resize(3*SVOLUME);
        deep_copy_lattices(tmp_saved, u);
    }

    wflow_no_topQ(integrator, flowBeforeMeas, hBeforeMeas, concurrent);

    if(concurrent){
        switch(integrator){
            case 0:
                do{
                    energy = 0.0;
                    for(int i=0; i<unchecked_flow; ++i){
                        counter++;

                        for(auto &a: a_futures)
                            a.th = thread(&su3_3d_lattice::wflow_euler, this, hToVacuum, a.p);

                        for(auto &a: a_futures)
                            a.th.join();

                        if(first_slice_topQ)
                        {
                            for(auto &a: a_futures)
                                a.res = async(launch::async, &su3_3d_lattice::topQ_firstSlice, this, a.p);
                            first_slice_topQ = false;
                        }
                        else
                        {
                            for(auto &a: a_futures)
                                a.res = async(launch::async, &su3_3d_lattice::topQ, this, a.p);
                        }

                        for(auto &a: a_futures)
                            topQtr += a.res.get();

                        u.swap(u_next);
                        u_old.swap(u_next);
                    }

                    energy = E_from_Fmunu_concurrent(); 
                    //cout << "Update " << counter << " has energy " << energy <<"\n";
                }while(energy > minEnergy);
                LOG("3D Flow computed with Euler integrator - concurrent with " << n_threads << " threads.");
                break;
        }
    }else{
        switch(integrator){
            case 0:
                do{
                    for(int i=0; i<unchecked_flow; ++i){
                        counter++;
                        fill_force();
                        wflow_euler_topQ_experimental(hToVacuum);
                        if(first_slice_topQ)
                        {
                            fill_ftensor_topQ_firstSlice();
                            first_slice_topQ = false;
                        }
                        else
                        {
                            fill_ftensor_topQ();
                        }
                        topQtr += topQ_experimental();
                        u.swap(u_next);
                        u_old.swap(u_next);
                    }
                }while(E_from_Fmunu_ftensor(true) > minEnergy);
                LOG("3D Flow computed with Euler integrator");
                break;
            case 1:
                do{
                    counter++;
                    wflow_rk2(hToVacuum);
                    if(first_slice_topQ){
                        topQtr += topQ_firstSlice();
                        first_slice_topQ = false;
                    }else{
                        topQtr += topQ();
                    }
                    u.swap(u_next);
                    u_old.swap(u_next);
                }while(E_from_Fmunu_ftensor(true) > minEnergy);
                LOG("3D Flow computed with RK2 integrator");
                break;
            case 2:
                do{
                    counter++;
                    wflow_rk3(hToVacuum);
                    if(first_slice_topQ){
                        topQtr += topQ_firstSlice();
                        first_slice_topQ = false;
                    }else{
                        topQtr += topQ();
                    }
                    u.swap(u_next);
                    u_old.swap(u_next);
                }while(E_from_Fmunu_ftensor(true) > minEnergy);
                LOG("3D Flow computed with RK3 integrator");
                break;
        }
    }

#if DEBUGMESSGE
    LOG("In wflow_topQ, after flowing to vacuum");
    measurement();
#endif

    if(swap)
        u.swap(tmp_saved);

#if DEBUGMESSGE
    LOG("In wflow_topQ, after flowing to vacuum and swapping");
    measurement();
#endif
    
    LOG(counter << " updates done with h = " << hToVacuum << ". Total flow time: " << counter*hToVacuum << ".");
    DEBUG(setprecision(3) << "topQ clover =  " << topQtr << setprecision(6));

    return topQtr;
}

void su3_3d_lattice :: fill_ftensor()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp;
    su3 w1, w2, X;
    for(itp=0;itp<SVOLUME;++itp){
        for (n=3;n<6;n++){
            ftensor[6*itp+n] = su3(0.0);
        }
    }
    for(itp=0;itp<SVOLUME;itp++){
        for (n=3;n<6;n++){
            // nu = dir[1]
            // ^
            // |
            // |--> mu = dir[0]
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

/* Computation of the energy of the lattice, computed from integrating F_munu.
 */
double su3_3d_lattice :: E_from_Fmunu_ftensor(const bool qfill_ftensor, const array<int, 2>& p){
    double tr = 0.0;
    int itp, n;
    su3 tmp1;
    Vec8d a;

    if(qfill_ftensor)
        fill_ftensor();

    for(itp=p[0];itp<p[1];itp++)
    {
        for (n=3;n<6;n++)
        {
            a = ftensor[6*itp+n].basis();
            tr += horizontal_add(a*a);
        }
	}
    tr *= 0.5;

    return tr;
}

double su3_3d_lattice :: E_from_Fmunu(const array<int, 2>& p)
{
    double tr = 0.0;
    int itp, mudir, nudir;
    su3 tmp1;
    Vec8d a;

	for(itp=p[0];itp<p[1];++itp)
    {
        for(mudir=0;mudir<3;++mudir)
        {
            for(nudir=mudir+1;nudir<3;++nudir)
            {
                tmp1 = clover_term(itp, mudir, nudir);
                a = tmp1.basis();
                tr += horizontal_add(a*a);
            }
        }
	}
    tr *= 0.5;

    return tr;
}

double su3_3d_lattice :: E_from_Fmunu_concurrent()
{
    double energy = 0.0;

    for(auto &a: a_futures)
        a.res = async(launch::async, &su3_3d_lattice::E_from_Fmunu, this, a.p);

    for(auto &a: a_futures)
        energy += a.res.get();

    return energy;
}

void su3_3d_lattice :: fill_ftensor_topQ_firstSlice()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp, tmp;
    su3 w1, w2, X;

    for(itp=0;itp<SVOLUME;++itp){
        for (n=0;n<6;n++){
            ftensor[6*itp+n] = su3(0.0);
        }
    }

    for(itp=0;itp<SVOLUME;++itp){
        // nu = dir[1]
        // ^
        // |
        // |--> mu = dir[0]
        for (n=0;n<3;n++){
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]&u_next[offset[0]];
            //w1 to F_munu at x
            X.assign_to_u3_alg(w1, 0.25);
            ftensor[offset_fmunu[0]] += X;

            w1 = u_next[offset[0]]%u[offset[0]];
            //w1 to F_munu at x+mu
            X.assign_to_u3_alg(w1, 0.25);
            ftensor[offset_fmunu[1]] += X;
        }
        for (n=3;n<6;n++){
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

double su3_3d_lattice :: topQ_experimental(const array<int, 2>& p)
{
    double tr = 0.0;
    int itp;
    Vec8d a, b;

	for(itp=p[0];itp<p[1];++itp){
        a = ftensor[6*itp+0].basis();
        b = ftensor[6*itp+3].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+1].basis();
        b = ftensor[6*itp+4].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+2].basis();
        b = ftensor[6*itp+5].basis();
        tr += horizontal_add(a*b);
	}

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

void su3_3d_lattice :: fill_ftensor_topQ()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp;
    su3 w1, w2, X;

    for(itp=0;itp<SVOLUME;++itp){
        for (n=0;n<6;n++){
            ftensor[6*itp+n] = su3(0.0);
        }
    }

    for(int itp=0;itp<SVOLUME;itp++){
        // nu = dir[1]
        // ^
        // |
        // |--> mu = dir[0]
        for (int n=0;n<3;n++)
        {
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]&u_next[offset[0]];
            w2 = u_old[offset[0]]&u[offset[0]];
            //w1 and w2 to F_munu at x
            X.assign_to_u3_alg(w1, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_to_u3_alg(w2, 0.125);
            ftensor[offset_fmunu[0]] += X;

            w1 = u_next[offset[0]]%u[offset[0]];
            w2 = u[offset[0]]%u_old[offset[0]];
            //w1 and w2 to F_munu at x+mu
            X.assign_to_u3_alg(w1, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_to_u3_alg(w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
        }
        for (int n=3;n<6;n++)
        {
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

void su3_3d_lattice :: fill_force()
{
    array<int, 4> offset;
    su3 w1, w2;
    int lattp, n;

    for(lattp=0;lattp<SVOLUME;++lattp){
        for(n=0;n<3;++n){
            forces[3*lattp+n] = su3(0.0);
        }
    }

    for(lattp=0;lattp<SVOLUME;++lattp)
    {
        for (int n=3;n<6;++n)
        {
            // nu = dir[1]
            // ^
            // |
            // |--> mu = dir[0]

            offset = plaq_offsets(lattp, n_to_mu_nu(n));
            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to part of the force at x+mu, nu
            //w2*w1 to part of the force at x+nu, mu
            forces[offset[1]] += (w1*w2);
            forces[offset[2]] -= (w2*w1);

            w2 = w1 & u[offset[3]];
            //w1*w2 to the force at x, mu
            //w2*w1 to the force at x, nu
            w1 = u[offset[0]]*w2;
            forces[offset[0]] += w1;
            forces[offset[3]] -= w1;
        }
    }
}

void su3_3d_lattice :: wflow_euler_no_topQ_experimental(double h)
{
    int offset;

    for(int lattp=0;lattp<SVOLUME;++lattp)
    {
        for(int idir=0;idir<3;++idir)
        {
            offset = 3*lattp+idir;
            forces[offset].antisymm();
            u[offset] = forces[offset].Iexp_test(-h) * u[offset];
        }
    }
}

void su3_3d_lattice :: wflow_no_topQ_experimental(int nupd, double h)
{
    for(int i=0;i<nupd;++i){
        fill_force();
        wflow_euler_no_topQ_experimental(h);
    }
}

void su3_3d_lattice :: wflow_euler_topQ_experimental(const double h, const array<int, 2>& p)
{
    int offset;

    for(int lattp=p[0];lattp<p[1];++lattp)
    {
        for(int idir=0;idir<3;++idir)
        {
            offset = 3*lattp+idir;
            forces[offset].antisymm();
            u_next[offset] = forces[offset].Iexp_test(-h) * u[offset];
        }
    }
}

/* Applies the wflow alogithm (choosing the integrator by the first parameter) without computing the 
 * topological charge between the 3D slices.
 */
void su3_3d_lattice :: wflow_no_topQ(int integrator, int nupd, double h, bool concurrent){
    MEASURE_FUNCTION();

    if(concurrent){
        switch(integrator){
            case 0:
                for(int i=1;i<=nupd;i++){
                    for(auto &a: a_futures)
                        a.th = thread(&su3_3d_lattice::wflow_euler, this, h, a.p);
                    for(auto &a: a_futures)
                        a.th.join();
                    u.swap(u_next);
                }
                LOG("3D Flow computed with Euler integrator - concurrent with " << n_threads << " threads.");
                break;
            case 1:
                for(int i=1;i<=nupd;i++){
                    for(auto &a: a_futures)
                        a.th = thread(&su3_3d_lattice::wflow_rk2, this, h, a.p);
                    for(auto &a: a_futures)
                        a.th.join();
                    u.swap(u_next);
                }
                LOG("3D Flow computed with RK2 integrator - concurrent with " << n_threads << " threads.");
                break;
            case 2:
                for(int i=1;i<=nupd;i++){
                    for(auto &a: a_futures)
                        a.th = thread(&su3_3d_lattice::wflow_rk3, this, h, a.p);
                    for(auto &a: a_futures)
                        a.th.join();
                    u.swap(u_next);
                }
                LOG("3D Flow computed with RK3 integrator - concurrent with " << n_threads << " threads.");
                break;
        }
    }else{
        switch(integrator){
            case 0:
                for(int i=1;i<=nupd;i++){
                    wflow_euler(h);
                    u.swap(u_next);
                }
                LOG("3D Flow computed with Euler integrator");
                break;
            case 1:
                for(int i=1;i<=nupd;i++){
                    wflow_rk2(h);
                    u.swap(u_next);
                }
                LOG("3D Flow computed with RK2 integrator");
                break;
            case 2:
                for(int i=1;i<=nupd;i++){
                    wflow_rk3(h);
                    u.swap(u_next);
                }
                LOG("3D Flow computed with RK3 integrator");
                break;
        }
    }

    LOG(nupd << " updates done with h = " << h << ". Total flow time: " << nupd*h << ".");
}

/* Makes sure to copy the links of the vector<su3> from to_copy to to_write
 */
void su3_3d_lattice :: deep_copy_lattices(vector<su3>& to_write, const vector<su3>& to_copy){
    for(int i=0;i< 3*SVOLUME; ++i){
        to_write[i] = to_copy[i];
    }
}

/* Applies the wflow algorithm, not changing the original lattice and returning the flowed lattice
 */
vector<su3> su3_3d_lattice :: wflow_no_topQ_r(int integrator, int nupd, double h, bool concurrent){
    MEASURE_FUNCTION();
    vector<su3> tmp_saved(3*SVOLUME);

    deep_copy_lattices(tmp_saved, u);

    wflow_no_topQ(integrator, nupd, h, concurrent);

    u.swap(tmp_saved);

    return tmp_saved;
}

/* Sets the lattice tmp1 to 0.
 * INTPUT: -
 * OUTPUT: -
 */
void su3_3d_lattice :: lattice_to_null(su3* tmp){
    for(int lattp=0; lattp < SVOLUME; ++lattp){
        for(int idir=0;idir<3;++idir){
            tmp[3*lattp+idir].set_null();
        }
    }
}

/* Computes the clover term of a given of the link located at lattice point 'lattp' and
 * direction 'mudir', in the 'nudir' direction.
 * Thomas Jahn dissertation, equation 3.21, 3.22.
 * INPUT: location of the link, 'lattp' and 'mudir', and direction of the clover, 'nudir'.
 * OUTPUT: the su3 matrix corresponding to the clover term.
 */
su3 su3_3d_lattice :: clover_term(int lattp, int mudir, int nudir){
    int offset[4];
    int lattptmp;
    su3 wmunu(0.0);

    offset[0] = n_offset[6*lattp+2*mudir+0];
    offset[3] = n_offset[6*lattp+2*nudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*nudir+1];
    offset[2] = n_offset[6*lattptmp+2*mudir+1]; //Dagger
    su3 tmp = u[offset[0]] * u[offset[1]];
    tmp &= u[offset[2]];
    tmp &= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+0]; 
    offset[3] = n_offset[6*lattp+2*mudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*mudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*nudir+1]; //Dagger
    tmp = u[offset[0]] & u[offset[1]];
    tmp &= u[offset[2]];
    tmp *= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*mudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*nudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*nudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*mudir+0]; 
    tmp = u[offset[0]];
    tmp.sadjoint();
    tmp &= u[offset[1]];
    tmp *= u[offset[2]];
    tmp *= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*mudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*mudir+1]; 
    offset[2] = n_offset[6*lattptmp+2*nudir+0]; 
    tmp = u[offset[0]];
    tmp.sadjoint();
    tmp *= u[offset[1]];
    tmp *= u[offset[2]];
    tmp &= u[offset[3]];
    wmunu += tmp;

    wmunu.to_u3_alg(0.125);
    return wmunu;
}

/* Same as above, but does not get the current link at lattp, mudir; instead assumes that
 * the said link is u_tmp.
 * That is useful for the  
 */
su3 su3_3d_lattice :: clover_term(int lattp, int mudir, int nudir, su3* u_tmp){
    int offset[4];
    int lattptmp;
    su3 wmunu(0.0);

    offset[0] = n_offset[6*lattp+2*mudir+0];
    offset[3] = n_offset[6*lattp+2*nudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*nudir+1];
    offset[2] = n_offset[6*lattptmp+2*mudir+1]; //Dagger
    su3 tmp = u_tmp[offset[0]] * u_tmp[offset[1]];
    tmp &= u_tmp[offset[2]];
    tmp &= u_tmp[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+0]; 
    offset[3] = n_offset[6*lattp+2*mudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+0];
    offset[1] = n_offset[6*lattptmp+2*mudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*nudir+1]; //Dagger
    tmp =  u_tmp[offset[0]] & u_tmp[offset[1]];
    tmp &= u_tmp[offset[2]];
    tmp *= u_tmp[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*mudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*nudir+1]; 
    lattptmp =  n_lattp[6*lattp+2*mudir+1];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*nudir+0]; //Dagger
    offset[2] = n_offset[6*lattptmp+2*mudir+0]; 
    tmp = u_tmp[offset[0]];
    tmp.sadjoint();
    tmp &= u_tmp[offset[1]];
    tmp *= u_tmp[offset[2]];
    tmp *= u_tmp[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[6*lattp+2*nudir+1]; //Dagger
    offset[3] = n_offset[6*lattp+2*mudir+0]; //Dagger
    lattptmp =  n_lattp[6*lattp+2*mudir+0];
    lattptmp =  n_lattp[6*lattptmp+2*nudir+1];
    offset[1] = n_offset[6*lattptmp+2*mudir+1]; 
    offset[2] = n_offset[6*lattptmp+2*nudir+0]; 
    tmp = u_tmp[offset[0]];
    tmp.sadjoint();
    tmp *= u_tmp[offset[1]];
    tmp *= u_tmp[offset[2]];
    tmp &= u_tmp[offset[3]];
    wmunu += tmp;

    wmunu.to_u3_alg(0.125);
    return wmunu;
}

/* Computes the topological density of the lattice (not only of slice).
 * Thomas Jahn dissertation, equation 3.32.
 * INTPUT: -
 * OUTPUT: q, topological density.
 * WARNING: right now, the computation is not technically complete (we are mixing
 * clover terms WITH terms that have order 'a' errors, the ones coming from the 
 * flow time direction. This should be changed, or maybe better understood).
 */
double su3_3d_lattice :: topQ_firstSlice(const array<int, 2>& p){
    double tr = 0.0;
    int offset, offset_1;
    su3 tmp1, tmp2;
    Vec8d a, b;

    for(int itp=p[0];itp<p[1];++itp){
        offset = n_offset[6*itp+2*0+0];
        offset_1 = n_offset[6*itp+2*0+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];
        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.25;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 1, 2); //This is already in the 3D notation!
        b = tmp2.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*1+0];
        offset_1 = n_offset[6*itp+2*1+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];
        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.25;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 2, 0);
        b = tmp2.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*2+0];
        offset_1 = n_offset[6*itp+2*2+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];
        tmp1 -= tmp1.adjoint();
        tmp1 *= 0.25;
        a = tmp1.basis();

        tmp2 = clover_term(itp, 0, 1);
        b = tmp2.basis();

        tr += horizontal_add(a*b);
    }

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

double su3_3d_lattice :: topQ(const array<int, 2>& p){
    double tr = 0.0;
    int offset, offset_1;
    su3 tmp1;
    Vec8d a, b;

    for(int itp=p[0];itp<p[1];++itp){
        offset = n_offset[6*itp+2*0+0];
        offset_1 = n_offset[6*itp+2*0+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];

        tmp1 += u[offset_1]%u_old[offset_1];
        tmp1 += u_old[offset]&u[offset];

        tmp1.to_u3_alg(0.125);
        a = tmp1.basis();

        tmp1 = clover_term(itp, 1, 2); //This is already in the 3D notation!
        b = tmp1.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*1+0];
        offset_1 = n_offset[6*itp+2*1+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];

        tmp1 += u[offset_1]%u_old[offset_1];
        tmp1 += u_old[offset]&u[offset];

        tmp1.to_u3_alg(0.125);
        a = tmp1.basis();

        tmp1 = clover_term(itp, 2, 0);
        b = tmp1.basis();

        tr += horizontal_add(a*b);

        offset = n_offset[6*itp+2*2+0];
        offset_1 = n_offset[6*itp+2*2+1];

        tmp1 = u[offset]&u_next[offset];
        tmp1 += u_next[offset_1]%u[offset_1];

        tmp1 += u[offset_1]%u_old[offset_1];
        tmp1 += u_old[offset]&u[offset];
        
        tmp1.to_u3_alg(0.125);
        a = tmp1.basis();

        tmp1 = clover_term(itp, 0, 1);
        b = tmp1.basis();

        tr += horizontal_add(a*b);
    }

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

/* Computes the topological charge enclosed between the lattices u_1 and u_2.
 * It does so by first swapping them with u and u_next.
 */
double su3_3d_lattice :: v_topQ_firstSlice(vector<su3>& u_1, vector<su3>& u_2)
{
    u.swap(u_1);
    u_next.swap(u_2);
    double tr = topQ_firstSlice();
    u.swap(u_1);
    u_next.swap(u_2);

    return tr;
}

double su3_3d_lattice :: v_topQ(vector<su3>& tmp_current, vector<su3>& tmp_next, vector<su3>& tmp_old)
{
    u.swap(tmp_current);
    u_next.swap(tmp_next);
    u_old.swap(tmp_old);
    double tr = topQ();
    u.swap(tmp_current);
    u_next.swap(tmp_next);
    u_old.swap(tmp_old);

    return tr;
}

/* Provides with all the measurements the program can do on the lattice, for testing purposes.
 * INPUT: -
 * OUTPUT: - (prints directly into the terminal)
 */
void su3_3d_lattice :: measurement(const bool concurrent)
{
    MEASURE_FUNCTION();
    LOG("-----------------------------------");
    if(concurrent)
    {
        auto wilson = async(launch::async,  &su3_3d_lattice::wilson_action_openqcd, this); 
        auto avgplaq = async(launch::async, &su3_3d_lattice::avg_plaq, this);
        auto energy = async(launch::async,  &su3_3d_lattice::E_from_Fmunu_ftensor, this, true, array{0, SVOLUME});
        cout << "Wilson action = " << wilson.get() << "\n";
        cout << "Average plaquete, <W> = " << avgplaq.get() << "\n";
        cout << "Energy (from F_mu nu) = " << energy.get() << "\n";
    }
    else
    {
        auto wilson = wilson_action_openqcd(); 
        auto avgplaq = avg_plaq();
        auto energy = E_from_Fmunu_ftensor(true);

        cout << "Wilson action = " << wilson << "\n";
        cout << "Average plaquete, <W> = " << avgplaq << "\n";
        cout << "Energy (from F_mu nu) = " << energy << "\n";
    }
}

/* Performs the measurement on the lattice u_tmp.
 * INPUT: vector<su3> (lattice) u_tmp
 * OUTPUT: - (prints directly into the terminal)
 */
void su3_3d_lattice :: measurement(const bool concurrent, vector<su3>& u_tmp)
{
    u.swap(u_tmp);
    measurement(concurrent);
    u.swap(u_tmp);
}


==> workflow/libs/su3_lattice.cpp <==
#include "su3_lattice.h"
#include "su3_3d_lattice.h"

#include "IO_fncts.h"

#include <fstream>

#define PI acos(-1.0)

using namespace std;

static void printCvector(const char* text, int* vector, const size_t size)
{
    std::cout << text << ": ";
    for(size_t i=0;i<size;i++){
        std::cout << vector[i] << " ";
    }
    std::cout << std::endl;
}

/* Constructor of su3_lattice.
 * INTPUT: randinit:  we want a cold (0) or hot (1) start,
 * and the beta parameter of the configuration.
 */
su3_lattice :: su3_lattice(int randinit, double beta_):lattice(),beta(beta_)
{
    allocate_fields();
    DEBUG("Creating gauge fields...");
    DEBUG(setprecision(3) << "Configuration beta: " << beta << ", g0^2: " << 6.0/beta << setprecision(6));
    DEBUG("Size of each su3 matrix: " << sizeof(su3) << " bytes");
    init_lattice(randinit);
}

/* Constructor of su3_lattice from an openQCD configuration.
 * INTPUT: the location of the configuration on storage, and the beta it corresponds to.
 */
su3_lattice :: su3_lattice(string filename, double beta_):lattice(),beta(beta_)
{
    allocate_fields();
    DEBUG("Reading gauge fields from openQCD cnfg file...");
    DEBUG(setprecision(3) << "Configuration beta: " << beta << ", g0^2: " << 6.0/beta << setprecision(6));
    DEBUG("Size of each su3 matrix: " << sizeof(su3) << " bytes");
    read_cnfg_openqcd(filename);
}

void su3_lattice :: allocate_fields()
{
    u.resize(4*VOLUME);
    forces.resize(4*VOLUME);
    ftensor.resize(6*VOLUME);

    constexpr int points_incr = ceil((double) VOLUME/ (double)n_threads);
    int t_d = 0;
    for(auto &a: a_futures)
    {
        a.p[0]=t_d;
        t_d+=points_incr;
        if(t_d > VOLUME)
            t_d = VOLUME;
        a.p[1]=t_d;
    }
}

/* Initializes the su3_lattice to either a cold (randinit=0) or hot (randinit=1) configuration.
 * It overwrites the current lattice.
 * INTPUT: randinit, 0 or 1.
 * OUTPUT: -
 */
void su3_lattice :: init_lattice(int randinit)
{
    MEASURE_FUNCTION();
    switch(randinit)
    {
        case 1:
            LOG("Initializing lattice to unity");
            for(int ilattp=0;ilattp<4*VOLUME;ilattp++)
            {
                u[ilattp].set_to_identity();
            }
            break;
        case 2:
            LOG("Initializing lattice to random");
            for(int ilattp=0;ilattp<4*VOLUME;ilattp++)
            {
                u[ilattp].set_to_random(0.1);
            }
            break;
    }

    DEBUG("Lattice initialized done");
}

void su3_lattice :: writeCnfg(string name)
{
    MEASURE_FUNCTION();
    auto writeFile = ofstream(name, ios::binary);

    for(int i=0;i<4;++i)
        writeFile.write(reinterpret_cast<const char*>(&L[i]), sizeof(int));

    double avgPlaqWrite = avg_plaq();
    writeFile.write(reinterpret_cast<char*>(&avgPlaqWrite), sizeof(double));

    writeFile.write(reinterpret_cast<char*>(&u[0]), 4*VOLUME*sizeof(su3));

    writeFile.close();
}

void su3_lattice :: readCnfg(string name)
{
    MEASURE_FUNCTION();
    auto readFile = ifstream(name, ios::binary);

    for(int i=0;i<4;++i)
    {
        int a{};
        readFile.read(reinterpret_cast<char*>(&a), sizeof(int));
        if(a != L[i]){
            ERROR("Wrong lattice dimensions. Expected: " << L[i] << " read: " << a);
        }
    }

    double avg_plaqRead{};
    readFile.read(reinterpret_cast<char*>(&avg_plaqRead), sizeof(double));
    LOG("Avg plaq that I read: " << avg_plaqRead);
    readFile.read(reinterpret_cast<char*>(&u[0]), 4*VOLUME*sizeof(su3));
    LOG("Avg plaq that I compute: " << avg_plaq());

    if(readFile.tellg() != 4*VOLUME*sizeof(su3)+4*sizeof(int)+sizeof(double)+sizeof(Ranvec1))
        ERROR("Unexpected number of bits read.");

    readFile.close();
}

void su3_lattice :: insert_3d_slice(const su3_3d_lattice& lattice3d, const int insert_point)
{
    MEASURE_FUNCTION();
    int cpoint4d[4], cpoint3d[3], lattp_4d, offset_3d, offset_4d;
    cpoint4d[0] = insert_point;

    for(int lattp_3d=0; lattp_3d<SVOLUME; lattp_3d++)
    {
        lattice3d.lattp_to_cart(lattp_3d, cpoint3d);
        cpoint4d[1] = cpoint3d[0];
        cpoint4d[2] = cpoint3d[1];
        cpoint4d[3] = cpoint3d[2];
        lattp_4d = this->cart_to_lattp(cpoint4d);
        for(int idir=1;idir<4;idir++)
        {
            offset_3d = lattice3d.n_offset[6*lattp_3d+2*(idir-1)];
            offset_4d = n_offset[8*lattp_4d+2*idir];
            u[offset_4d] = lattice3d.u[offset_3d];
        }
    }

    LOG("3D slice inserted into 4D cnfg, at tau: " << insert_point);
}

/* Computes the staple of the link at lattice point lattp, direction mudir.
 * INPUT: the position of the link (lattp) and the direction (mudir)
 * OUTPUT: the su3 lattice that is its staple.
 */
su3 su3_lattice :: compute_staple(int lattp, int mudir)
{
    int offset1, offset2, offset3;
    int lattptmp;
    su3 p(0.0), tmp1;

    for(int nudir=0;nudir<4;++nudir)
    {
        if(mudir == nudir)
            continue;

        //First term in 4.20.
        offset3 = n_offset[8*lattp+2*nudir+0]; //I need to dagger this!

        lattptmp = n_lattp[8*lattp+2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+0];

        offset1 = n_offset[8*lattptmp+2*nudir+1]; //No dagger needed
        offset2 = n_offset[8*lattptmp+2*mudir+1]; //Dagger needed!

        tmp1 = u[offset1] & u[offset2];
        tmp1 &= u[offset3];

        p += tmp1;

        //Second term
        offset3 = n_offset[8*lattp+2*nudir+1]; //I do not need to dagger this!

        lattptmp = n_lattp[8*lattp+2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+1];

        offset1 = n_offset[8*lattptmp+2*nudir+0]; // I believe I need to dagger this        
        offset2 = n_offset[8*lattptmp+2*mudir+1]; // I believe I need to dagger this as well
        
        tmp1 = u[offset1] / u[offset2];
        tmp1 *= u[offset3];

        p+= tmp1;
    }

    return p;
}

/* Computes the Real[Trace[link]] of the links at lattice point 'lattp'.
 * INPUT: the lattice point we are looking at.
 * OUTPUT: the plaquette.
 */
double su3_lattice :: retr_plaq_at_point(int lattp)
{
    double trace=0.0;
    int offset1, offset2, offset3, offset4;
    int lattptmp;
    su3 tmp;

    for(int mudir=0;mudir<=3;mudir++)
    {
        for(int nudir=mudir+1;nudir<=3;nudir++)
        {
            offset1 = n_offset[8*lattp+2*mudir+0]; /*Does not need dagger */
            offset4 = n_offset[8*lattp+2*nudir+0]; /*Needs dagger */

            lattptmp = n_lattp[8*lattp+2*mudir+0];
            lattptmp = n_lattp[8*lattptmp+2*nudir+0];

            offset2 = n_offset[8*lattptmp+2*nudir+1]; /*Does not need dagger */
            offset3 = n_offset[8*lattptmp+2*mudir+1]; /*Needs dagger */

            tmp = u[offset1] * u[offset2];
            tmp &= u[offset3];
            tmp &= u[offset4];
            trace += tmp.tr().real();
        }
    }

    return trace;
}

/* Computes the average plaq of the configuration.
 * INTPUT: -
 * OUTPUT: the average plaq as a double (it also prints directly into terminal).
 */
double su3_lattice :: avg_plaq()
{
    constexpr double totvol = 1.0/((double)VOLUME * 6.0 * 3.0);
    double acc_trace = 0.0;

    for(int itp=0;itp<VOLUME;itp++)
    {
        acc_trace += retr_plaq_at_point(itp);
    }

    acc_trace = acc_trace*totvol;

    return acc_trace;
}

double su3_lattice :: avg_planar_wilsonLoop(int r, int t)
{
    constexpr double totvol = 1.0/(3.0 * (double)VOLUME);
    double tr_carry{0.0};

    for(int itp=0;itp<VOLUME;itp++)
    {
        for(int mudir=1; mudir<=3; mudir++)
        {
            tr_carry += planar_wilsonLoop(itp, mudir, r, t).tr().real();
        }
    }

    return tr_carry*totvol;
}

su3 su3_lattice :: planar_wilsonLoop(int lattp, int mudir, int r, int t)
{
    int offset {0}, lattptmp {lattp};
    su3 m_carry;

    for(int tmp_t = t; tmp_t > 0; --tmp_t)
    {
        offset = n_offset[8*lattptmp+2*0+0];
        m_carry *= u[offset];
        lattptmp = n_lattp[8*lattptmp+2*0+0];
    }

    for(int tmp_r = r; tmp_r > 0; --tmp_r)
    {
        offset = n_offset[8*lattptmp+2*mudir+0];
        m_carry *= u[offset];
        lattptmp = n_lattp[8*lattptmp+2*mudir+0];
    }

    for(int tmp_t = t; tmp_t > 0; --tmp_t)
    {
        offset = n_offset[8*lattptmp+2*0+1];
        m_carry &= u[offset];
        lattptmp = n_lattp[8*lattptmp+2*0+1];
    }

    for(int tmp_r = r; tmp_r > 0; --tmp_r)
    {
        offset = n_offset[8*lattptmp+2*mudir+1];
        m_carry &= u[offset];
        lattptmp = n_lattp[8*lattptmp+2*mudir+1];
    }

    return m_carry;
}

Complex1d su3_lattice :: avg_polyakovLoop()
{
    constexpr double totvol = 1.0/((double)VOLUME);
    Complex1d tr_carry{0.0, 0.0};

    for(int itp=0;itp<VOLUME;itp++)
    {
        tr_carry += polyakovLoop(itp).tr();
    }

    return tr_carry*totvol;
}

su3 su3_lattice :: polyakovLoop(int lattp)
{
    int offset {0}, lattptmp {lattp};
    su3 m_carry;

    for(int tmp_t = 0; tmp_t < (L[0]); tmp_t+=1)
    {
        offset = n_offset[8*lattptmp+2*0+0];
        m_carry *= u[offset];
        lattptmp = n_lattp[8*lattptmp+2*0+0];
    }

    return m_carry;
}

/* Computes the smoothness parameter of the configuration.
 * See 1006.4518 eq 4.4 and references therein.
 * INTPUT: -
 * OUTPUT: smoothness parameter (it also prints directly into terminal).
 */
double su3_lattice :: smoothness_param()
{
    MEASURE_FUNCTION();

    constexpr double totvol = 1.0/(6.0 * 3.0);
    double max_h = 0.0, tmph;

    for(int itp=0;itp<VOLUME;itp++)
    {
        tmph = retr_plaq_at_point(itp);
        if(tmph > max_h) 
            max_h = tmph;
    }
    max_h *= totvol;
    max_h = 1.0-max_h;

    return max_h;
}

/* Applies a su2 heatbath step to a given su2 staple.
 * INPUT: su2 staple
 * OUTPUT: su2 link that would correspond to the heatbath step.
 */
su2 su3_lattice :: su2_heatbath(su2 *staple)
{
    double rand_direc[3];
    double x[4];
    double dettmp, lx;
    double a = staple->det();
    su2 tmp3;
    if(a > 1e-7)
    {
        dettmp = 1.0/sqrt(a);
        *(staple) *= dettmp;
        x[0] = modGaussian(sqrt(a)*beta*2.0/3.0); // We are in SU(3)!
        lx = sqrt(1.0-x[0]*x[0]);
        rand_direction(rand_direc);
        for(int j=1;j<=3;j++)
        {
            x[j] = *(rand_direc+j-1);
            x[j] = x[j]*lx;
        }
        tmp3 = su2(x);
    }
    else
    { 
        tmp3.set_to_random(0.1); 
    }
    return tmp3;
}

/* Applies one heatbath step to the configuration, using the Cabibbo-Marinari decomposition.
 * See Gattringer, Lang page 88.
 * It overwrites the configuration.
 * INTPUT: -
 * OUTPUT: -
 */
void su3_lattice :: step_heatbath()
{
    int offset;
    for(int idir=0;idir<4;idir++)
    {
        for(int itp=0;itp<VOLUME;itp+=1)
        {
            offset = 4*itp+idir;
            su3 old_link = u[offset];
            su3 staples = compute_staple(itp, idir);
            su3 tmp = old_link * staples;

            //Computing R...
            su2 tmp_su2 = tmp.extract_R();
            su2 tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3r;
            su3r.set_R(tmp_su2);

            tmp = su3r * tmp;

            //Computing S...
            tmp_su2 = tmp.extract_S();
            tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3s;
            su3s.set_S(tmp_su2);

            tmp = su3s * tmp;

            //Computing T...
            tmp_su2 = tmp.extract_T();
            tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3t;
            su3t.set_T(tmp_su2);

            //Computing U'...
            tmp = su3t * su3s;
            tmp *= su3r;
            tmp *= old_link;
            u[offset] = tmp;
        }
    }
}

/* Applies 'nupd' heatbath steps to the configuration.
 * It overwrites the current state.
 * INTPUT: nupd, desired number of steps.
 * OUTPUT: -
 */
void su3_lattice :: heatbath(int nupd, bool qCONCURRENT)
{
    MEASURE_FUNCTION();

    if(!qCONCURRENT)
    {
        for(int i=0;i<nupd;i++)
        {
            step_heatbath();
        }
    }

    LOG("Heatbath done " << nupd << " steps completed.");
}

void su3_lattice :: step_heatbath_region(int n_begin, int n_end)
{
    int offset;
    for(int idir=0;idir<4;idir++)
    {
        for(int itp=n_begin;itp<n_end;itp++)
        {
            offset = 4*itp+idir;
            su3 old_link = u[offset];
            su3 staples = compute_staple(itp, idir);
            su3 tmp = old_link * staples;

            //Computing R...
            su2 tmp_su2 = tmp.extract_R();
            su2 tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3r;
            su3r.set_R(tmp_su2);

            tmp = su3r * tmp;

            //Computing S...
            tmp_su2 = tmp.extract_S();
            tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3s;
            su3s.set_S(tmp_su2);

            tmp = su3s * tmp;

            //Computing T...
            tmp_su2 = tmp.extract_T();
            tmp3 = this->su2_heatbath(&tmp_su2);
            tmp_su2 = tmp3 * tmp_su2;
            tmp_su2.s_adjoint();
            su3 su3t;
            su3t.set_T(tmp_su2);

            //Computing U'...
            tmp = su3t * su3s;
            tmp *= su3r;
            tmp *= old_link;
            lock_guard<mutex> lock(mtx);
            u[offset] = tmp;
        }
    }
}

//TODO: it is still unclear to me whether the heatbath can work this way.
//It seems to be giving the right numbers, but I could be wrong.
void su3_lattice :: step_heatbath_concurrent()
{
    const int incr = VOLUME/n_threads;
    array<thread, n_threads> v_threads;

    int t_d = 0;
    for(auto& t: v_threads){
        int n_t_d = t_d + incr;
        if(n_t_d > VOLUME)
            n_t_d = VOLUME;
        //cout << t_d << " " << n_t_d << endl;
        t = thread(&su3_lattice::step_heatbath_region, this, t_d, n_t_d);
        t_d = n_t_d;
    }

    for(auto& t: v_threads)
        t.join();
}

void su3_lattice :: step_hmc(double epsilon)
{
    int total {0}, accp_rate{0};
    double r;
    for(int lattp=0;lattp<VOLUME;lattp++)
    {
        for(int idir=0;idir<4;idir++)
        {
            Vec8d gaussianP = Gaussian_8(0, 1);

            su3 p;
            p.set_element_algebra(gaussianP);

            //Initial step leap-frog
            su3 tmp_link = u[n_offset[8*lattp+2*idir+0]];
            p -= epsilon*0.5 * (beta/6.0)*gauge_force(lattp, idir, tmp_link);

            //Intermediate steps of leap-frog
            su3 exp_p;
            for(int i=1; i< (int) 1.0/epsilon; i++)
            {
                exp_p = p*epsilon;
                exp_p.Iexp();
                tmp_link = exp_p * tmp_link;

                p -= epsilon * (beta/6.0)*gauge_force(lattp, idir, tmp_link);
            }

            //Final leap-frog
            exp_p = p*epsilon;
            exp_p.Iexp();
            tmp_link = exp_p * tmp_link;

            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir);

            p*=p;

            r = ran.random1d();
            if(r < exp(0.5*horizontal_add(gaussianP*gaussianP)-p.tr().real()+wilson_action_link(lattp, idir)-wilson_action_link(lattp, idir, tmp_link)))
            {
                u[n_offset[8*lattp+2*idir+0]] = tmp_link;
                accp_rate++;
            }
            total++;
        }
    }
}

void su3_lattice :: step_hmc_region(double epsilon, int n_begin, int n_end)
{
    int offset;
    double r;
    for(int lattp=n_begin;lattp<n_end;lattp++)
    {
        for(int idir=0;idir<4;idir++)
        {
            offset = 4*lattp+idir;
            Vec8d gaussianP = Gaussian_8(0, 1);

            su3 p;
            p.set_element_algebra(gaussianP);

            //Initial step leap-frog
            su3 tmp_link = u[offset];
            p -= epsilon*0.5*(beta/6.0)*gauge_force(lattp, idir, tmp_link);

            //Intermediate steps of leap-frog
            su3 exp_p;
            for(int i=1; i<100; i++)
            {
                exp_p = p*epsilon;
                exp_p.Iexp();
                tmp_link = exp_p * tmp_link;

                p -= epsilon*(beta/6.0)*gauge_force(lattp, idir, tmp_link);
            }

            //Final leap-frog
            exp_p = p*epsilon;
            exp_p.Iexp();
            tmp_link = exp_p * tmp_link;

            p -= epsilon*0.5*beta*gauge_force(lattp, idir);

            p*=p;

            r = ran.random1d();
            if(r < exp(0.5*horizontal_add(gaussianP*gaussianP)-p.tr().real()+wilson_action_link(lattp, idir)-wilson_action_link(lattp, idir, tmp_link)))
            {
                lock_guard<mutex> lock(mtx);
                u[offset] = tmp_link;
            }
        }
    }
}

void su3_lattice :: hmc(int nupd, double epsilon, bool concurrent)
{
    MEASURE_FUNCTION();
    if(!concurrent)
    {
        for(int i=1;i<=nupd;i++)
            step_hmc(epsilon);
    }//TODO: implement concurrent part!

    LOG("Hmc " << nupd << " steps of HMC done with epsilon: " << epsilon << " with concurrency? " << concurrent); 
}

/* Computes the gauge force of the link at lattice point 'lattp' and direction 'mudir', normalized by (2N)/12.
 * The result is an antihermitian, traceless matrix.
 * Gattringer, Lang page 198 (except for the factor of 1/g0^2).
 * INTPUT: the location of the link, given by its lattice point and direction.
 * OUTPUT: the su3 matrix corresponding to the gauge force.
 */
su3 su3_lattice :: gauge_force(int lattp, int mudir)
{
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = u[n_offset[8*lattp+2*mudir+0]] * tmp1;
    tmp1.antisymm();
    
    return tmp1;
}

su3 su3_lattice :: gauge_force(int lattp, int mudir, const su3 &tmp_link)
{
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = tmp_link * tmp1;
    tmp1.antisymm();
    
    return tmp1;
}

su3 su3_lattice :: gauge_force_rectangles(int lattp, int mudir)
{
    int offset[5], offsetclover;
    int tmp_lattp;
    su3 tmp1;
    su3 tmp_r{0.0}, tmpclover{0.0};

    for(int nudir=0; nudir<4; ++nudir)
    {
        if(mudir==nudir)
            continue;

        //1
        offset[4] = n_offset[8*lattp+2*nudir+0]; //Dagger
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*nudir+0]; 
        offsetclover = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        tmp1 = u[offset[0]] * u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 &= u[offset[4]];
        tmp_r += tmp1;
        //The staple calculation
        tmp1 = u[offset[0]] & u[offsetclover];
        tmp1 &= u[offset[4]];
        tmpclover += tmp1;

        //2
        offset[4] = n_offset[8*lattp+2*nudir+0]; //Dagger
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*mudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*nudir+0]; 
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp1 = u[offset[0]] * u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 &= u[offset[4]];
        tmp_r += tmp1;

        //3
        offset[4] = n_offset[8*lattp+2*nudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+0]; //Dagger
        offset[1] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        offsetclover = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+0]; 
        tmp1 = u[offset[0]] / u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 *= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;
        //The staple calculation
        tmp1 = u[offset[0]] / u[offsetclover];
        tmp1 *= u[offset[4]];
        tmpclover += tmp1;

        //4
        offset[4] = n_offset[8*lattp+2*nudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*mudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp1 = u[offset[0]] & u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;

        //5
        offset[4] = n_offset[8*lattp+2*mudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        tmp1 = u[offset[0]] & u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;

        //6
        offset[4] = n_offset[8*lattp+2*mudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+0]; //Dagger
        offset[1] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+0]; 
        tmp1 = u[offset[0]] / u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 *= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;
    }

    tmp_r = u[n_offset[8*lattp+2*mudir+0]] * tmp_r;
    tmpclover = u[n_offset[8*lattp+2*mudir+0]] * tmpclover;

    tmp_r -= tmp_r.adjoint();
    Complex1d tr = tmp_r.tr();
    tmp1.set_to_identity();
    tmp1 *= tr/3.0;
    tmp_r -= tmp1;
    tmp_r *= Complex1d(0.0, -0.5);

    tmpclover -= tmpclover.adjoint();
    tr = tmpclover.tr();
    tmp1.set_to_identity();
    tmp1 *= tr/3.0;
    tmpclover -= tmp1;
    tmpclover *= Complex1d(0.0, -0.5);

    return 5.0/3.0*tmpclover - 1.0/12.0*tmp_r;
}

su3 su3_lattice :: gauge_force_rectangles(int lattp, int mudir, const su3 &tmpLink)
{
    int offset[5], offsetclover;
    int tmp_lattp;
    su3 tmp1;
    su3 tmp_r{0.0}, tmpclover{0.0};

    for(int nudir=0; nudir<4; ++nudir)
    {
        if(mudir==nudir)
            continue; 

        //1
        offset[4] = n_offset[8*lattp+2*nudir+0]; //Dagger
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*nudir+0]; 
        offsetclover = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        tmp1 = u[offset[0]] * u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 &= u[offset[4]];
        tmp_r += tmp1;
        //The staple calculation
        tmp1 = u[offset[0]] & u[offsetclover];
        tmp1 &= u[offset[4]];
        tmpclover += tmp1;

        //2
        offset[4] = n_offset[8*lattp+2*nudir+0]; //Dagger
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*mudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*nudir+0]; 
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp1 = u[offset[0]] * u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 &= u[offset[4]];
        tmp_r += tmp1;

        //3
        offset[4] = n_offset[8*lattp+2*nudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+0]; //Dagger
        offset[1] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        offsetclover = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+0]; 
        tmp1 = u[offset[0]] / u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 *= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;
        //The staple calculation
        tmp1 = u[offset[0]] / u[offsetclover];
        tmp1 *= u[offset[4]];
        tmpclover += tmp1;

        //4
        offset[4] = n_offset[8*lattp+2*nudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*mudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp1 = u[offset[0]] & u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;

        //5
        offset[4] = n_offset[8*lattp+2*mudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+0];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+1]; 
        offset[1] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+1]; //Dagger
        tmp1 = u[offset[0]] & u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 &= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;

        //6
        offset[4] = n_offset[8*lattp+2*mudir+1]; 
        tmp_lattp = n_lattp[8*lattp+2*mudir+0];
        tmp_lattp = n_lattp[8*tmp_lattp+2*nudir+1];
        offset[0] = n_offset[8*tmp_lattp+2*nudir+0]; //Dagger
        offset[1] = n_offset[8*tmp_lattp+2*mudir+1]; //Dagger
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        tmp_lattp = n_lattp[8*tmp_lattp+2*mudir+1];
        offset[2] = n_offset[8*tmp_lattp+2*mudir+0]; //Dagger
        offset[3] = n_offset[8*tmp_lattp+2*nudir+0]; 
        tmp1 = u[offset[0]] / u[offset[1]];
        tmp1 &= u[offset[2]];
        tmp1 *= u[offset[3]];
        tmp1 *= u[offset[4]];
        tmp_r += tmp1;
    }

    tmp_r = tmpLink * tmp_r;
    tmpclover = tmpLink * tmpclover;

    tmp_r -= tmp_r.adjoint();
    Complex1d tr = tmp_r.tr();
    tmp1.set_to_identity();
    tmp1 *= tr/3.0;
    tmp_r -= tmp1;
    tmp_r *= Complex1d(0.0, -0.5);

    tmpclover -= tmpclover.adjoint();
    tr = tmpclover.tr();
    tmp1.set_to_identity();
    tmp1 *= tr/3.0;
    tmpclover -= tmp1;
    tmpclover *= Complex1d(0.0, -0.5);

    return 5.0/3.0*tmpclover - 1.0/12.0*tmp_r;
}

su3 su3_lattice :: gauge_force_zeuthen(int lattp, int mudir)
{
    const su3 tmpLink = u[n_offset[8*lattp+2*mudir+0]];
    const su3 tmpLink_mu = u[n_offset[8*lattp+2*mudir+1]];
    su3 gf_rect = gauge_force_rectangles(lattp, mudir);
    su3 gf_rect_mu1 = gauge_force_rectangles(n_lattp[8*lattp+2*mudir+0], mudir);
    su3 gf_rect_mu2 = gauge_force_rectangles(n_lattp[8*lattp+2*mudir+1], mudir);
    gf_rect_mu1 = tmpLink * gf_rect_mu1 & tmpLink;
    gf_rect_mu2 = tmpLink_mu % gf_rect_mu2 * tmpLink_mu;

    return 5.0/6.0*gf_rect + 1.0/12.0*(gf_rect_mu1+gf_rect_mu2);
}

su3 su3_lattice :: gauge_force_zeuthen(int lattp, int mudir, const su3 &tmpLink)
{
    const su3 tmpLink_mu = u[n_offset[8*lattp+2*mudir+1]];
    su3 gf_rect = gauge_force_rectangles(lattp, mudir);
    su3 gf_rect_mu1 = gauge_force_rectangles(n_lattp[8*lattp+2*mudir+0], mudir);
    su3 gf_rect_mu2 = gauge_force_rectangles(n_lattp[8*lattp+2*mudir+1], mudir);
    gf_rect_mu1 = tmpLink * gf_rect_mu1 & tmpLink;
    gf_rect_mu2 = tmpLink_mu % gf_rect_mu2 * tmpLink_mu;

    return 5.0/6.0*gf_rect + 1.0/12.0*(gf_rect_mu1+gf_rect_mu2);
}

double su3_lattice :: wilson_action_link(int lattp, int mudir)
{
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = u[n_offset[8*lattp+2*mudir+0]] * tmp1;

    return -beta/3.0*tmp1.tr().real();
}

double su3_lattice :: wilson_action_link(int lattp, int mudir, const su3 &tmp_link)
{
    su3 tmp1 = compute_staple(lattp, mudir);
    tmp1 = tmp_link * tmp1;

    return -beta/3.0*tmp1.tr().real();
}

/* Computes the Wilson action with the same normalization as openQCD.
 * Useful for testing if we have read the configuration correctly.
 * INPUT: -
 * OUTPUT - (printo directly into terminal)
 */
double su3_lattice :: wilson_action_openqcd()
{
	constexpr double totvol = (double)VOLUME * 6.0;
	double acc_trace = 0.0;

	for(int itp=0;itp<VOLUME;itp++)
    {
		acc_trace += retr_plaq_at_point(itp);
	}

    acc_trace = 6.0*(totvol - acc_trace/3.0); //OpenQCD convention!
    
    return acc_trace;
}

/* Computes the plaquette located at lattice point 'lattp'.
 * INPUT: the lattice point
 * OUTPUT: the plaquette as a su(3) matrix.
 */
su3 su3_lattice :: plaq_at_lattp(int lattp, int mudir, int nudir)
{
    int offset[4];
    int lattptmp;
    su3 tmp;

    offset[0] = n_offset[8*lattp+2*mudir+0];
    offset[3] = n_offset[8*lattp+2*nudir+0]; //Dagger
    lattptmp = n_lattp[8*lattp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[1] = n_offset[8*lattptmp+2*nudir+1];
    offset[2] = n_offset[8*lattptmp+2*mudir+1]; //Dagger

    tmp =  u[offset[0]] * u[offset[1]];
    tmp &= u[offset[2]];
    tmp &= u[offset[3]];
    return tmp;
}

/* Computes the clover term of a given of the link located at lattice point 'lattp' and
 * direction 'mudir', in the 'nudir' direction.
 * Thomas Jahn dissertation, equation 3.21, 3.22.
 * INPUT: location of the link, 'lattp' and 'mudir', and direction of the clover, 'nudir'.
 * OUTPUT: the su3 matrix corresponding to the clover term.
 */
su3 su3_lattice :: clover_term(int lattp, int mudir, int nudir)
{
    int offset[4];
    int lattptmp;
    su3 tmp, wmunu(0.0);

    offset[0] = n_offset[8*lattp+2*mudir+0];
    offset[3] = n_offset[8*lattp+2*nudir+0]; //Dagger
    lattptmp = n_lattp[8*lattp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[1] = n_offset[8*lattptmp+2*nudir+1];
    offset[2] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
    tmp =  u[offset[0]] * u[offset[1]];
    tmp &= u[offset[2]];
    tmp &= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[8*lattp+2*nudir+0]; 
    offset[3] = n_offset[8*lattp+2*mudir+1]; 
    lattptmp = n_lattp[8*lattp+2*mudir+1];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[1] = n_offset[8*lattptmp+2*mudir+0]; //Dagger
    offset[2] = n_offset[8*lattptmp+2*nudir+1]; //Dagger
    tmp =  u[offset[0]] & u[offset[1]];
    tmp &= u[offset[2]];
    tmp *= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[8*lattp+2*mudir+1]; //Dagger
    offset[3] = n_offset[8*lattp+2*nudir+1]; 
    lattptmp = n_lattp[8*lattp+2*mudir+1];
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    offset[1] = n_offset[8*lattptmp+2*nudir+0]; //Dagger
    offset[2] = n_offset[8*lattptmp+2*mudir+0]; 
    tmp = u[offset[0]];
    tmp.sadjoint();
    tmp &= u[offset[1]];
    tmp *= u[offset[2]];
    tmp *= u[offset[3]];
    wmunu += tmp;

    offset[0] = n_offset[8*lattp+2*nudir+1]; //Dagger
    offset[3] = n_offset[8*lattp+2*mudir+0]; //Dagger
    lattptmp = n_lattp[8*lattp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    offset[1] = n_offset[8*lattptmp+2*mudir+1]; 
    offset[2] = n_offset[8*lattptmp+2*nudir+0]; 
    tmp = u[offset[0]];
    tmp.sadjoint();
    tmp *= u[offset[1]];
    tmp *= u[offset[2]];
    tmp &= u[offset[3]];
    wmunu += tmp;
    
    wmunu -= wmunu.adjoint();
    wmunu *= 0.125;
    return wmunu;
}

su3 su3_lattice :: clover_term_improved(int lattp, int mudir, int nudir)
{
    int offset[6], offset_clover;
    int lattptmp;
    su3 tmp, wmunu(0.0), wmunuclover(0.0);

    //Counter-clock wise ordering of the picture in Jahn's thesis.
    //Starting from up-right.
    //1
    offset[0] = n_offset[8*lattp+2*mudir+0];
    offset[5] = n_offset[8*lattp+2*nudir+0]; //Dagger
    lattptmp = n_lattp[8*lattp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*mudir+0];
    offset[1] = n_offset[8*lattptmp+2*mudir+1];
    offset[2] = n_offset[8*lattptmp+2*nudir+0]; 
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    lattptmp = n_lattp[8*lattptmp+2*mudir+1];
    offset_clover = n_offset[8*lattptmp+2*nudir+1]; 
    offset[3] = n_offset[8*lattptmp+2*mudir+0]; //Dagger
    offset[4] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
    tmp =  u[offset[0]] * u[offset[1]];
    tmp *= u[offset[2]];
    tmp &= u[offset[3]];
    tmp &= u[offset[4]];
    tmp &= u[offset[5]];
    wmunu += tmp;
    tmp = u[offset[0]] * u[offset_clover];
    tmp &= u[offset[4]];
    tmp &= u[offset[5]];
    wmunuclover += tmp;

    //2
    offset[0] = n_offset[8*lattp+2*nudir+0];
    offset[5] = n_offset[8*lattp+2*mudir+1]; 
    lattptmp = n_lattp[8*lattp+2*nudir+0];
    lattptmp = n_lattp[8*lattptmp+2*mudir+1];
    offset[1] = n_offset[8*lattptmp+2*mudir+0]; //Dagger
    offset[2] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
    offset_clover = n_offset[8*lattptmp+2*nudir+1]; //Dagger
    lattptmp = n_lattp[8*lattptmp+2*mudir+1];
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    offset[3] = n_offset[8*lattptmp+2*nudir+0]; //Dagger
    offset[4] = n_offset[8*lattptmp+2*mudir+0]; 
    tmp =  u[offset[0]] & u[offset[1]];
    tmp &= u[offset[2]];
    tmp &= u[offset[3]];
    tmp *= u[offset[4]];
    tmp *= u[offset[5]];
    wmunu += tmp;
    tmp = u[offset[0]] & u[offset[1]];
    tmp &= u[offset_clover];
    tmp *= u[offset[5]];
    wmunuclover += tmp;

    //3
    offset[0] = n_offset[8*lattp+2*mudir+1]; //Dagger
    offset[5] = n_offset[8*lattp+2*nudir+1]; 
    lattptmp = n_lattp[8*lattp+2*mudir+1];
    lattptmp = n_lattp[8*lattptmp+2*mudir+1];
    offset[1] = n_offset[8*lattptmp+2*mudir+0]; //Dagger
    offset[2] = n_offset[8*lattptmp+2*nudir+1]; //Dagger
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    lattptmp = n_lattp[8*lattptmp+2*mudir+0];
    offset[3] = n_offset[8*lattptmp+2*mudir+1]; 
    offset[4] = n_offset[8*lattptmp+2*mudir+0]; 
    offset_clover = n_offset[8*lattptmp+2*nudir+0]; //Dagger
    tmp =  u[offset[0]] / u[offset[1]];
    tmp &= u[offset[2]];
    tmp *= u[offset[3]];
    tmp *= u[offset[4]];
    tmp *= u[offset[5]];
    wmunu += tmp;
    tmp = u[offset[0]] / u[offset_clover];
    tmp *= u[offset[4]];
    tmp *= u[offset[5]];
    wmunuclover += tmp;

    //4
    offset[0] = n_offset[8*lattp+2*nudir+1]; //Dagger
    offset[5] = n_offset[8*lattp+2*mudir+0]; //Dagger
    lattptmp = n_lattp[8*lattp+2*nudir+1];
    lattptmp = n_lattp[8*lattptmp+2*mudir+0];
    offset[1] = n_offset[8*lattptmp+2*mudir+1]; 
    offset[2] = n_offset[8*lattptmp+2*mudir+0]; 
    offset_clover = n_offset[8*lattptmp+2*nudir+0];
    lattptmp = n_lattp[8*lattptmp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[3] = n_offset[8*lattptmp+2*nudir+1]; 
    offset[4] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
    tmp =  u[offset[0]] % u[offset[1]];
    tmp *= u[offset[2]];
    tmp *= u[offset[3]];
    tmp &= u[offset[4]];
    tmp &= u[offset[5]];
    wmunu += tmp;
    tmp = u[offset[0]] % u[offset[1]];
    tmp *= u[offset_clover];
    tmp &= u[offset[5]];
    wmunuclover += tmp;

    //5
    offset[0] = n_offset[8*lattp+2*mudir+0]; 
    offset[5] = n_offset[8*lattp+2*nudir+0]; //Dagger
    lattptmp = n_lattp[8*lattp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[1] = n_offset[8*lattptmp+2*nudir+1]; 
    offset[2] = n_offset[8*lattptmp+2*nudir+0]; 
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    lattptmp = n_lattp[8*lattptmp+2*mudir+1];
    offset[3] = n_offset[8*lattptmp+2*mudir+0]; //Dagger
    offset[4] = n_offset[8*lattptmp+2*nudir+1]; //Dagger
    tmp =  u[offset[0]] * u[offset[1]];
    tmp *= u[offset[2]];
    tmp &= u[offset[3]];
    tmp &= u[offset[4]];
    tmp &= u[offset[5]];
    wmunu += tmp;

    //6
    offset[0] = n_offset[8*lattp+2*nudir+0]; 
    offset[5] = n_offset[8*lattp+2*mudir+1];
    lattptmp = n_lattp[8*lattp+2*nudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[1] = n_offset[8*lattptmp+2*nudir+1]; 
    offset[2] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
    lattptmp = n_lattp[8*lattptmp+2*mudir+1];
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    offset[3] = n_offset[8*lattptmp+2*nudir+0]; //Dagger
    offset[4] = n_offset[8*lattptmp+2*nudir+1]; //Dagger
    tmp =  u[offset[0]] * u[offset[1]];
    tmp &= u[offset[2]];
    tmp &= u[offset[3]];
    tmp &= u[offset[4]];
    tmp *= u[offset[5]];
    wmunu += tmp;

    //7
    offset[0] = n_offset[8*lattp+2*mudir+1]; //Dagger
    offset[5] = n_offset[8*lattp+2*nudir+1];
    lattptmp = n_lattp[8*lattp+2*mudir+1];
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    offset[1] = n_offset[8*lattptmp+2*nudir+0]; //Dagger
    offset[2] = n_offset[8*lattptmp+2*nudir+1]; //Dagger
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    lattptmp = n_lattp[8*lattptmp+2*mudir+0];
    offset[3] = n_offset[8*lattptmp+2*mudir+1]; 
    offset[4] = n_offset[8*lattptmp+2*nudir+0]; 
    tmp =  u[offset[0]] / u[offset[1]]; 
    tmp &= u[offset[2]];
    tmp *= u[offset[3]];
    tmp *= u[offset[4]];
    tmp *= u[offset[5]];
    wmunu += tmp;

    //8
    offset[0] = n_offset[8*lattp+2*nudir+1]; //Dagger
    offset[5] = n_offset[8*lattp+2*mudir+0]; //Dagger
    lattptmp = n_lattp[8*lattp+2*nudir+1];
    lattptmp = n_lattp[8*lattptmp+2*nudir+1];
    offset[1] = n_offset[8*lattptmp+2*nudir+0]; //Dagger
    offset[2] = n_offset[8*lattptmp+2*mudir+0]; 
    lattptmp = n_lattp[8*lattptmp+2*mudir+0];
    lattptmp = n_lattp[8*lattptmp+2*nudir+0];
    offset[3] = n_offset[8*lattptmp+2*nudir+1]; 
    offset[4] = n_offset[8*lattptmp+2*nudir+0]; 
    tmp =  u[offset[0]] / u[offset[1]]; 
    tmp *= u[offset[2]];
    tmp *= u[offset[3]];
    tmp *= u[offset[4]];
    tmp &= u[offset[5]];
    wmunu += tmp;
    
    wmunu -= wmunu.adjoint();
    wmunu *= 0.0625;
    wmunu *= -1.0/3.0;

    wmunuclover -= wmunuclover.adjoint();
    wmunuclover *= 0.125;

    wmunu += 5.0/3.0*wmunuclover; 
    return wmunu;
}

/* Computes the energy of the lattice by computing the field strength (clover term).
 * Normalization is such that it agrees with output from openQCD.
 * INTPUT: -
 * OUTPUT: - (print directly into terminal)
 */
double su3_lattice :: E_from_Fmunu(const array<int, 2>& p)
{
    double tr = 0.0;
    int itp, mudir, nudir;
    su3 tmp1;
    Vec8d a;

	for(itp=p[0];itp<p[1];++itp)
    {
        for(mudir=0;mudir<4;++mudir)
        {
            for(nudir=mudir+1;nudir<4;++nudir)
            {
                tmp1 = clover_term(itp, mudir, nudir);
                a = tmp1.basis();
                tr += horizontal_add(a*a);
            }
        }
	}

    tr *= 0.5;

    return tr;
}

double su3_lattice :: E_from_Fmunu_concurrent()
{
    double energy = 0.0;

    for(auto &a: a_futures)
        a.res = async(launch::async, &su3_lattice::E_from_Fmunu, this, a.p);

    for(auto &a: a_futures)
        energy += a.res.get();

    return energy;
}

double su3_lattice :: E_from_Fmunu_ftensor(const bool qfill_ftensor, const array<int, 2>& p)
{
    double tr = 0.0;
    int itp, n;
    su3 tmp1;
    Vec8d a;

    if(qfill_ftensor)
        fill_ftensor();

    for(itp=p[0];itp<p[1];++itp)
    {
        for (n=0;n<6;++n)
        {
            a = ftensor[6*itp+n].basis();
            tr += horizontal_add(a*a);
        }
	}

    tr *= 0.5;

    return tr;
}

double su3_lattice :: E_from_Fmunu_improved(const array<int, 2>& p)
{
    double tr{0.0};
    int itp, mudir, nudir;
    su3 tmp1;
    Vec8d a;

    for(itp=p[0];itp<p[1];++itp)
    {
        for(mudir=0;mudir<4;++mudir)
        {
            for(nudir=mudir+1;nudir<4;++nudir)
            {
                tmp1 = clover_term_improved(itp, mudir, nudir);
                a = tmp1.basis();
                tr += horizontal_add(a*a);
            }
        }
    }

    return tr;
}

/* Computes the topological density of the lattice, from clover term.
 * Thomas Jahn dissertation, equation 3.32.
 * INTPUT: -
 * OUTPUT: Q, topological density.
 */
double su3_lattice :: topQ(const array<int, 2>& p)
{
    int itp;
    double tr = 0.0;
    su3 tmp1, tmp2;
    Vec8d a, b;

	for(itp=p[0];itp<p[1];++itp)
    {
        tmp1 = clover_term(itp, 0, 1);
        tmp2 = clover_term(itp, 2, 3);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term(itp, 0, 2);
        tmp2 = clover_term(itp, 3, 1);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term(itp, 0, 3);
        tmp2 = clover_term(itp, 1, 2);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);
	}

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

double su3_lattice :: topQ_concurrent()
{
    double topQ = 0.0;

    for(auto &a: a_futures)
        a.res = async(launch::async, &su3_lattice::topQ, this, a.p);

    for(auto &a: a_futures)
        topQ += a.res.get();

    return topQ;
}

void su3_lattice :: fill_ftensor()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp;
    su3 w1, w2, X;

    for(itp=0;itp<VOLUME;itp++)
    {
        for (n=0;n<6;n++)
        {
            ftensor[6*itp+n] = su3(0.0);
        }
    }

    for(int itp=0;itp<VOLUME;itp++)
    {
        for (int n=0;n<6;n++)
        {
            // nu = dir[1]
            // ^
            // |
            // |--> mu = dir[0]
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

double su3_lattice :: topQ_ftensor(const bool qfill_ftensor, const array<int, 2>& p)
{
    int itp;
    double tr = 0.0;
    Vec8d a, b;

    if(qfill_ftensor)
        fill_ftensor();

	for(itp=p[0];itp<p[1];++itp)
    {
        a = ftensor[6*itp+0].basis();
        b = ftensor[6*itp+3].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+1].basis();
        b = ftensor[6*itp+4].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+2].basis();
        b = ftensor[6*itp+5].basis();
        tr += horizontal_add(a*b);
	}

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

double su3_lattice :: topQ_improved(const array<int, 2>& p)
{
    double tr = 0.0;
    int itp;
    su3 tmp1, tmp2;
    Vec8d a, b;

	for(itp=p[0];itp<p[1];++itp)
    {
        tmp1 = clover_term_improved(itp, 0, 1);
        tmp2 = clover_term_improved(itp, 2, 3);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term_improved(itp, 0, 2);
        tmp2 = clover_term_improved(itp, 3, 1);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term_improved(itp, 0, 3);
        tmp2 = clover_term_improved(itp, 1, 2);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);
	}

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

/* Reads a configuration from openQCD. It makes sure that the lattices are of same dimension, and 
 * the bytes read are the right amount.
 * It overwrites current state.
 * INTPUT: location of configuration.
 * OUTPUT: - (prints directly into terminal some information).
 */
void su3_lattice :: read_cnfg_openqcd(string filename)
{
    MEASURE_FUNCTION();

    if(!check_if_data_exists(filename))
        ERROR("Configuration file could not be found!");

    FILE *fin;
    fin=fopen(filename.c_str(),"rb");

    fseek(fin, 0, SEEK_END);
    rewind(fin);

    int ir, ldat[4];
    ir=fread(ldat,sizeof(int),4,fin);
    DEBUG("Lattice size:");
    for(int i=0;i<4;i++)
    { 
        DEBUG("L" << i << ": " << ldat[i]);
        if(ldat[i] != L[i])
            ERROR("Lattices not compatible.");
    }
   
    double plaq0;
    ir+=fread(&plaq0,sizeof(double),1,fin);
    LOG("The plaquete avg should be (in openQCD notation) = " << plaq0 << ".");
    plaq0 = plaq0/3.0;
    LOG("The plaquete avg should be (in my notation) = " << plaq0 << ".");
    int offs;
    double *vbufsu3;
    unsigned int sizeofsu3openqcd = 144;
    vbufsu3 = (double *)malloc(sizeofsu3openqcd);
    for(int i=0;i<VOLUME;i++)
    {
        int cpoints[4];
        lattp_to_cart(i, cpoints);
        int sum = cpoints[0]+cpoints[1]+cpoints[2]+cpoints[3];
        if(sum % 2 == 1)
        { 
            for(int idir=0;idir<4;idir++)
            {
                ir+=fread(vbufsu3,sizeofsu3openqcd,1,fin);
                offs = n_offset[8*i+2*idir+0];
                u[offs] = su3(vbufsu3);

                ir+=fread(vbufsu3,sizeofsu3openqcd,1,fin);
                offs = n_offset[8*i+2*idir+1];
                u[offs] = su3(vbufsu3);
            }
        }
    }
    free(vbufsu3);
    if(ir != (5+VOLUME*4))
        ERROR("Read different bytes than expected.");

    fclose(fin);

    DEBUG("OpenQCD configuration read.");
}

void su3_lattice :: fill_force()
{
    array<int, 4> offset;
    su3 w1, w2;
    int itp, n;

    for(itp=0;itp<VOLUME;++itp)
    {
        for(n=0;n<4;++n){
            forces[4*itp+n] = su3(0.0);
        }
    }

    for(itp=0;itp<VOLUME;++itp)
    {
        for (n=0;n<6;++n)
        {
            // nu = dir[1]
            // ^
            // |
            // |--> mu = dir[0]

            offset = plaq_offsets(itp, n_to_mu_nu(n));
            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to part of the force at x+mu, nu
            //w2*w1 to part of the force at x+nu, mu
            forces[offset[1]] += (w1*w2);
            forces[offset[2]] -= (w2*w1);

            w2 = w1 & u[offset[3]];
            //w1*w2 to the force at x, mu
            //w2*w1 to the force at x, nu
            w1 = u[offset[0]]*w2;
            forces[offset[0]] += w1;
            forces[offset[3]] -= w1;
        }
    }
}

void su3_lattice :: wflow_euler_forces(const double h, const array<int, 2>& p)
{
    int offset, lattp, idir;

    for(lattp=p[0];lattp<p[1];++lattp)
    {
        for(idir=0;idir<4;++idir)
        {
            offset = 4*lattp+idir;
            forces[offset].antisymm();
            u[offset] = forces[offset].Iexp_test(-h) * u[offset];
        }
    }
}

void su3_lattice :: wflow_forces(const int nupd, const double h, const bool qConcurrent)
{
    int i;
    if(qConcurrent)
    {
        for(i=0;i<nupd;++i){
            fill_force();
            for(auto &a: a_futures)
                a.th = thread(&su3_lattice::wflow_euler_forces, this, h, a.p);
            for(auto &a: a_futures)
                a.th.join();
        }
    }
    else
    {
        for(i=0;i<nupd;++i){
            fill_force();
            wflow_euler_forces(h);
        }
    }
}

/* Implementation of the Lie-Euler method for integrating the Wilson-flow equation in the Lie manifold, 
 * as shown in eq. 8.10, Chapter IV, in E. Hairer, C. Lubich, G. Wanner, 
 * Geometric numerical integration: Structure-preserving algorithms for ordinary differential equations.
 * It overwrites the current lattice.
 * INTPUT: flow-time step, h.
 * OUTPUT: -
 */
void su3_lattice :: wflow_euler(const double h, su3* u2, const array<int, 2>& p)
{
    int lattp, idir, offset;
    su3 force;

    for(lattp=p[0];lattp<p[1];++lattp)
    {
        for(idir=0;idir<4;++idir)
        {
            force = gauge_force(lattp, idir);
            force *= -h;
            force.Iexp();
            offset = 4*lattp+idir;
            u2[offset] = force * u[offset];
        }
    }
}

/* Implementation of Wilson flow by solving the flow equation using Range-Kutta 2 integrator,
 * as shown in eq. 8.2, Chapter IV, in E. Hairer, C. Lubich, G. Wanner, 
 * Geometric numerical integration: Structure-preserving algorithms for ordinary differential equations.
 * It overwrites the current lattice.
 * INTPUT: flow-time step, h.
 * OUTPUT: -
 */
void su3_lattice :: wflow_rk2(const double h, su3* u2, const array<int, 2>& p)
{
    int lattp, idir, offset;
    su3 old_link, k1, k2, tmplink;
    su3 staple;

    for(lattp=p[0];lattp<p[1];lattp++)
    {
        for(idir=0;idir<4;idir++)
        {
            offset = 4*lattp+idir;
            old_link = u[offset];
            staple = compute_staple(lattp, idir);

            k1 = old_link * staple;
            k1.antisymm();

            tmplink = k1;
            tmplink *= -h;
            tmplink.Iexp();
            tmplink *= old_link;

            k2 = tmplink * staple;
            k2.antisymm();
            
            k2 *= -h*0.5;
            k2.Iexp();
            k1 *= -h*0.5;
            k1.Iexp();
            k2 *= k1;
            u2[offset] = k2 * old_link;
        }
    }
}

/* Implementation of Wilson flow by solving the flow equation using Range-Kutta 3 integrator,
 * as shown in table 8.1 (left) and described in def 8.1, Chapter IV, in E. Hairer, C. Lubich, G. Wanner, 
 * Geometric numerical integration: Structure-preserving algorithms for ordinary differential equations.
 * It overwrites the current lattice.
 * INTPUT: the flow-time step h.
 * OUTPUT: -
 */
void su3_lattice :: wflow_rk3(const double h, su3* u2, const array<int, 2>& p)
{
    int lattp, idir, offset;
    su3 old_link, k1, k2, k3, tmplink, tmplink2, staple;

    for(lattp=p[0];lattp<p[1];lattp++)
    {
        for(idir=0;idir<4;idir++)
        {
            offset = 4*lattp+idir;
            old_link = u[offset];
            staple = compute_staple(lattp, idir);

            k1 = old_link * staple;
            k1.antisymm();

            k1 *= -h;
            tmplink = k1;
            tmplink *= -1.0/24.0;
            tmplink.Iexp();
            tmplink *= old_link;

            k2 = tmplink * staple;
            k2.antisymm();

            k2 *= -h;
            tmplink = k1*(161.0/24.0);
            tmplink.Iexp();
            tmplink2 = k2*(-6.0);
            tmplink2.Iexp();
            tmplink = tmplink2 * tmplink * old_link;

            k3 = tmplink * staple;
            k3.antisymm();

            k3 *= -h;
            k1.Iexp();
            k2 *= -2.0/3.0;
            k2.Iexp();
            k3 *= 2.0/3.0;
            k3.Iexp();
            u2[offset] = k3 * k2 * k1 * old_link;
        }
    }
}

/* Application of Wilson flow to the lattice.
 * It fills the lattice with the slices flowed.
 * INTPUT: 0 for Euler, 1 for RK, the number of steps of the integrators is 'nupd', and 'h' is flow-time step
 * (such that total flow-time = nupd*h.
 * OUTPUT: -
 */
void su3_lattice :: wflow(const int integrator, const int nupd, const double h, const bool concurrent)
{
    MEASURE_FUNCTION();
    vector<su3> u2;
    int i;
    u2.resize(4*VOLUME);

    if(concurrent){
        switch(integrator){
            case 0:
                for(i=1;i<=nupd;++i)
                {
                    for(auto &a: a_futures)
                        a.th = thread(&su3_lattice::wflow_euler, this, h, u2.data(), a.p);

                    for(auto &a: a_futures)
                        a.th.join();

                    u.swap(u2);
                }
                DEBUG("Flow computed with Euler integrator - concurrent with " << n_threads << " threads.");
                break;
            case 1:
                for(i=1;i<=nupd;++i)
                {
                    for(auto &a: a_futures)
                        a.th = thread(&su3_lattice::wflow_rk2, this, h, u2.data(), a.p);

                    for(auto &a: a_futures)
                        a.th.join();

                    u.swap(u2);
                }
            case 2:
                for(i=1;i<=nupd;++i)
                {
                    for(auto &a: a_futures)
                        a.th = thread(&su3_lattice::wflow_rk3, this, h, u2.data(), a.p);

                    for(auto &a: a_futures)
                        a.th.join();

                    u.swap(u2);
                }
        }
    }else{
        switch(integrator){
            case 0:
                for(i=1;i<=nupd;++i)
                {
                    wflow_euler(h, u2.data());
                    u.swap(u2);
                }
                DEBUG("Flow computed with Euler integrator");
                break;
            case 1:
                for(i=1;i<=nupd;++i)
                {
                    wflow_rk2(h, u2.data());
                    u.swap(u2);
                }
                DEBUG("su3_lattice::wflow Flow computed with RK2 integrator");
                break;
            case 2:
                for(i=1;i<=nupd;++i)
                {
                    wflow_rk3(h, u2.data());
                    u.swap(u2);
                }
                DEBUG("su3_lattice::wflow Flow computed with RK3 integrator");
                break;
        }
    }

    DEBUG(nupd << " updates done with h = " << h << ". Total flow time: " << nupd*h << ".");
}

/* Implementation of the Lie-Euler method for integrating the Zeuthen-flow equation. See also: wflow_euler 
 * It overwrites the current lattice.
 * INTPUT: flow-time step, h.
 * OUTPUT: -
 */
void su3_lattice :: zflow_euler(const double h, vector<su3>& u2, const array<int, 2>& p)
{
    int lattp, idir, offset;
    su3 force;

    for(lattp=p[0];lattp<p[1];++lattp)
    {
        for(idir=0;idir<4;++idir)
        {
            force = gauge_force_zeuthen(lattp, idir);
            force *= -h;
            force.Iexp();
            offset = 4*lattp+idir;
            u2[offset] = force * u[offset];
        }
    }
}

/* Application of Zeuthen flow to the lattice.
 * It fills the lattice with the slices flowed.
 * INTPUT: 0 for Euler, 1 for RK, the number of steps of the integrators is 'nupd', and 'h' is flow-time step
 * (such that total flow-time = nupd*h.
 * OUTPUT: -
 */
void su3_lattice :: zflow(const int nupd, const double h, const bool concurrent)
{
    MEASURE_FUNCTION();
    vector<su3> u2;
    int i;
    u2.resize(4*VOLUME);

    if(concurrent)
    {
        for(i=1;i<=nupd;++i)
        {
            for(auto &a: a_futures)
                a.th = thread(&su3_lattice::zflow_euler, this, h, ref(u2), a.p);

            for(auto &a: a_futures)
                a.th.join();

            u.swap(u2);
        }
        DEBUG("Zeuthen flow computed with Euler integrator - concurrent with " << n_threads << " threads.");
    }
    else
    {
        for(i=1;i<=nupd;++i)
        {
            zflow_euler(h, u2);
            u.swap(u2);
        }
        DEBUG("Zeuthen flow computed with Euler integrator");
    }

    DEBUG(nupd << " updates done with h = " << h << ". Total flow time: " << nupd*h << ".");
}

/* Provides with all the measurements the program can do on the lattice, for testing purposes.
 * INPUT: -
 * OUTPUT: - (prints directly into the terminal)
 */
void su3_lattice :: measurement(bool concurrent)
{
    MEASURE_FUNCTION();
    cout << "-----------------------------------\n";
    if(concurrent)
    {
        auto wilson = async(launch::async, &su3_lattice::wilson_action_openqcd, this); 
        auto avgplaq = async(launch::async, &su3_lattice::avg_plaq, this);
        fill_ftensor();
        auto energy = async(launch::async, &su3_lattice::E_from_Fmunu_ftensor, this, false, array{0, VOLUME});
        auto topoq = async(launch::async,  &su3_lattice::topQ_ftensor, this, false, array{0, VOLUME});

        cout << "Wilson action = " << wilson.get() << "\n";
        cout << "Average plaquete, <W> = " << avgplaq.get() << "\n";
        cout << "Energy (from F_mu nu) = " << energy.get() << "\n";
        cout << "Topological Q = " << topoq.get() << "\n";
    }
    else
    {
        cout << "Wilson action = " << wilson_action_openqcd() << "\n";
        cout << "Average plaquete, <W> = " << avg_plaq() << "\n";
        fill_ftensor();
        cout << "Energy (from F_mu nu) = " << E_from_Fmunu_ftensor(false) << "\n";
        cout << "Topological Q = " << topQ_ftensor(false) << "\n";
    }
    cout << "-----------------------------------\n";
}

/* Computes the clover term on the lower lattice (between tau=0 and tau=beta/2), without assuming 
 * periodic boundary conditions (it just ignores the links that outside the range).
 * INPUT: link we are looking at, given by its lattice point 'lattp' and direction, 'mudir, and the 
 * direction of the clover, 'nudir'.
 * OUTPUT: su3 matrix that corresponds to the clover term.
 */
su3 su3_lattice :: clover_term_lowerlattice(int lattp, int mudir, int nudir, int lowerSlice, int topSlice)
{
    int offset[4];
    int lattptmp;
    su3 tmp, wmunu(0.0);
    int p_time;
    p_time = lattp_to_time(lattp);

    //printCvector("lattp in su3_lattice::clover_term_lowerlattice", cartp, 4);

    const bool notTauDir = (mudir != 0) && (nudir != 0);
    const bool insidePoint = (p_time > lowerSlice) && (p_time < topSlice);

    //if(notTauDir || insidePoint)
    if(notTauDir)
        return clover_term(lattp, mudir, nudir);

    //Here we know that we are looking at either mu=0 or nu=0 and it's a boundary point
    //In order to simplify things, I will settle mu=0 always.

    int sign = 1;
    if(nudir == 0)
    {
        nudir = mudir;
        mudir = 0;
        sign = -1;
    }

    if(p_time == lowerSlice)
    {
        offset[0] = n_offset[8*lattp+2*mudir+0];
        offset[3] = n_offset[8*lattp+2*nudir+0]; //Dagger
        lattptmp = n_lattp[8*lattp+2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+0];
        offset[1] = n_offset[8*lattptmp+2*nudir+1];
        offset[2] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
        tmp =  u[offset[0]] * u[offset[1]];
        tmp &= u[offset[2]];
        tmp &= u[offset[3]];
        wmunu += tmp;

        offset[0] = n_offset[8*lattp+2*nudir+0]; 
        offset[3] = n_offset[8*lattp+2*mudir+1]; 
        lattptmp = n_lattp[8*lattp+2*mudir+1];
        lattptmp = n_lattp[8*lattptmp+2*nudir+0];
        offset[1] = n_offset[8*lattptmp+2*mudir+0]; //Dagger
        offset[2] = n_offset[8*lattptmp+2*nudir+1]; //Dagger
        tmp =  u[offset[0]] & u[offset[1]];
        tmp &= u[offset[2]];
        tmp *= u[offset[3]];
        wmunu += tmp;

        wmunu -= wmunu.adjoint();
        wmunu *= sign*0.25;
    }
    else
    {
        offset[0] = n_offset[8*lattp+2*mudir+1]; //Dagger
        offset[3] = n_offset[8*lattp+2*nudir+1]; 
        lattptmp = n_lattp[8*lattp+2*mudir+1];
        lattptmp = n_lattp[8*lattptmp+2*nudir+1];
        offset[1] = n_offset[8*lattptmp+2*nudir+0]; //Dagger
        offset[2] = n_offset[8*lattptmp+2*mudir+0]; 
        tmp = u[offset[0]];
        tmp.sadjoint();
        tmp &= u[offset[1]];
        tmp *= u[offset[2]];
        tmp *= u[offset[3]];
        wmunu += tmp;

        offset[0] = n_offset[8*lattp+2*nudir+1]; //Dagger
        offset[3] = n_offset[8*lattp+2*mudir+0]; //Dagger
        lattptmp = n_lattp[8*lattp+2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+1];
        offset[1] = n_offset[8*lattptmp+2*mudir+1]; 
        offset[2] = n_offset[8*lattptmp+2*nudir+0]; 
        tmp = u[offset[0]];
        tmp.sadjoint();
        tmp *= u[offset[1]];
        tmp *= u[offset[2]];
        tmp &= u[offset[3]];
        wmunu += tmp;

        wmunu -= wmunu.adjoint();
        wmunu *= sign*0.25;
    }

    return wmunu;
}

/* Computes the topological density of the lower half of the lattice, using clover_term_lowerlattice.
 * INTPUT: -
 * OUTPUT: Q, topological density on the lower half of the lattice.
 */
double su3_lattice :: lowertopQ(int lowerSlice, int topSlice)
{
    double tr = 0.0;
    su3 tmp1, tmp2;
    Vec8d a, b;
    int lower_cartp[4];
    lower_cartp[0] = lowerSlice;
    lower_cartp[1] = lower_cartp[2] = lower_cartp[3] = 0;
    int init_itp = cart_to_lattp(lower_cartp);
    int top_cartp[4];
    top_cartp[0] = topSlice;
    top_cartp[1] = L[1]-1;
    top_cartp[2] = L[2]-1;
    top_cartp[3] = L[3]-1;
    int final_itp = cart_to_lattp(top_cartp);
	for(int itp=init_itp;itp<=final_itp;itp++)
    {
        tmp1 = clover_term_lowerlattice(itp, 0, 1, lowerSlice, topSlice);
        tmp2 = clover_term_lowerlattice(itp, 2, 3, lowerSlice, topSlice);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term_lowerlattice(itp, 0, 2, lowerSlice, topSlice);
        tmp2 = clover_term_lowerlattice(itp, 3, 1, lowerSlice, topSlice);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term_lowerlattice(itp, 0, 3, lowerSlice, topSlice);
        tmp2 = clover_term_lowerlattice(itp, 1, 2, lowerSlice, topSlice);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);
	}

    tr *= 1.0/(8.0*PI*PI);

    return tr;
}

void su3_lattice :: fill_ftensor_half_lattice()
{
    array<int, 4> offset, offset_fmunu;
    int n, itp;
    su3 w1, w2, X;
    bool insidePoint;
    int p_time;

    for(itp=0;itp<VOLUME;++itp)
    {
        for (n=0;n<6;++n)
            ftensor[6*itp+n] = su3(0.0);
    }
    // nu = dir[1]
    // ^
    // |
    // |--> mu = dir[0]

    for(itp=0;itp<=VOLUME;++itp)
    {
        p_time = lattp_to_time(itp);
        if(p_time > midTau)
            continue;
        insidePoint = (p_time > 0) && (p_time < (midTau-1));
        if(insidePoint)
        {
            for (n=0;n<3;++n)
            {
                offset = plaq_offsets(itp, n_to_mu_nu(n));
                offset_fmunu = ftensor_offsets(itp, n);
                w1 = u[offset[0]]*u[offset[1]];
                w2 = u[offset[2]]/u[offset[3]];
                //w1*w2 to F_munu at x
                //w2*w1 to F_munu at x+mu+nu
                X.assign_multiply_to_u3_alg(w1, w2, 0.125);
                ftensor[offset_fmunu[0]] += X;
                X.assign_multiply_to_u3_alg(w2, w1, 0.125);
                ftensor[offset_fmunu[3]] += X;

                w1 = u[offset[1]]&u[offset[2]];
                w2 = u[offset[3]]%u[offset[0]];
                //w1*w2 to F_munu at x+mu
                //w2*w1 to F_munu at x+nu
                X.assign_multiply_to_u3_alg(w1, w2, 0.125);
                ftensor[offset_fmunu[1]] += X;
                X.assign_multiply_to_u3_alg(w2, w1, 0.125);
                ftensor[offset_fmunu[2]] += X;
            }
        }
        else
        {
            if(p_time == 0)
            {
                for (n=0;n<3;++n){
                    offset = plaq_offsets(itp, n_to_mu_nu(n));
                    offset_fmunu = ftensor_offsets(itp, n);
                    w1 = u[offset[0]]*u[offset[1]];
                    w2 = u[offset[2]]/u[offset[3]];
                    //w1*w2 to F_munu at x
                    //w2*w1 to F_munu at x+mu+nu
                    X.assign_multiply_to_u3_alg(w1, w2, 0.25);
                    ftensor[offset_fmunu[0]] += X;
                    X.assign_multiply_to_u3_alg(w2, w1, 0.125);
                    ftensor[offset_fmunu[3]] += X;

                    w1 = u[offset[1]]&u[offset[2]];
                    w2 = u[offset[3]]%u[offset[0]];
                    //w1*w2 to F_munu at x+mu
                    //w2*w1 to F_munu at x+nu
                    X.assign_multiply_to_u3_alg(w1, w2, 0.25);
                    ftensor[offset_fmunu[1]] += X;
                    X.assign_multiply_to_u3_alg(w2, w1, 0.125);
                    ftensor[offset_fmunu[2]] += X;
                }
            }
            else if(p_time == (midTau-1))
            {
                for (n=0;n<3;++n){
                    offset = plaq_offsets(itp, n_to_mu_nu(n));
                    offset_fmunu = ftensor_offsets(itp, n);
                    w1 = u[offset[0]]*u[offset[1]];
                    w2 = u[offset[2]]/u[offset[3]];
                    //w1*w2 to F_munu at x
                    //w2*w1 to F_munu at x+mu+nu
                    X.assign_multiply_to_u3_alg(w1, w2, 0.125);
                    ftensor[offset_fmunu[0]] += X;
                    X.assign_multiply_to_u3_alg(w2, w1, 0.25);
                    ftensor[offset_fmunu[3]] += X;

                    w1 = u[offset[1]]&u[offset[2]];
                    w2 = u[offset[3]]%u[offset[0]];
                    //w1*w2 to F_munu at x+mu
                    //w2*w1 to F_munu at x+nu
                    X.assign_multiply_to_u3_alg(w1, w2, 0.125);
                    ftensor[offset_fmunu[1]] += X;
                    X.assign_multiply_to_u3_alg(w2, w1, 0.25);
                    ftensor[offset_fmunu[2]] += X;
                }
            }
        }
        
        for (n=3;n<6;++n)
        {
            offset = plaq_offsets(itp, n_to_mu_nu(n));
            offset_fmunu = ftensor_offsets(itp, n);
            w1 = u[offset[0]]*u[offset[1]];
            w2 = u[offset[2]]/u[offset[3]];
            //w1*w2 to F_munu at x
            //w2*w1 to F_munu at x+mu+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[0]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[3]] += X;

            w1 = u[offset[1]]&u[offset[2]];
            w2 = u[offset[3]]%u[offset[0]];
            //w1*w2 to F_munu at x+mu
            //w2*w1 to F_munu at x+nu
            X.assign_multiply_to_u3_alg(w1, w2, 0.125);
            ftensor[offset_fmunu[1]] += X;
            X.assign_multiply_to_u3_alg(w2, w1, 0.125);
            ftensor[offset_fmunu[2]] += X;
        }
    }
}

double su3_lattice :: lowertopQ_experimental()
{
    int itp;
    double tr = 0.0;
    Vec8d a, b;

    fill_ftensor_half_lattice();

	for(itp=0;itp<VOLUME;++itp)
    {
        a = ftensor[6*itp+0].basis();
        b = ftensor[6*itp+3].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+1].basis();
        b = ftensor[6*itp+4].basis();
        tr += horizontal_add(a*b);

        a = ftensor[6*itp+2].basis();
        b = ftensor[6*itp+5].basis();
        tr += horizontal_add(a*b);
	}

    tr *= 1.0/(8.0*PI*PI);
    return tr;
}

/* Computes the clover term on the upper lattice (between tau=beta/2 and tau=beta), without assuming 
 * periodic boundary conditions (it just ignores the links that outside the range).
 * INPUT: link we are looking at, given by its lattice point 'lattp' and direction, 'mudir, and the 
 * direction of the clover, 'nudir'.
 * OUTPUT: su3 matrix that corresponds to the clover term.
 */
su3 su3_lattice :: clover_term_upperlattice(int lattp, int mudir, int nudir)
{
    int offset[4];
    int lattptmp;
    su3 tmp, wmunu(0.0);
    int cartp[4];
    lattp_to_cart(lattp, cartp);

    //constexpr int midTau = (L[0]>>1);
    constexpr int topTau = L[0]-1;

    const bool notTauDir = mudir != 0 && nudir != 0;
    const bool insidePoint = cartp[0] > midTau && cartp[0] < topTau;

    if(notTauDir || insidePoint){
        return clover_term(lattp, mudir, nudir);
    }

    //Here we know that we are looking at either mu=0 or nu=0 and it's a boundary point
    //In order to simplify things, I will settle mu=0 always.

    int sign = 1;
    if(nudir == 0){
        nudir = mudir;
        mudir = 0;
        sign = -1;
    }

    if(cartp[0] == midTau){
        offset[0] = n_offset[8*lattp+2*mudir+0];
        offset[3] = n_offset[8*lattp+2*nudir+0]; //Dagger
        lattptmp = n_lattp[8*lattp+2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+0];
        offset[1] = n_offset[8*lattptmp+2*nudir+1];
        offset[2] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
        tmp =  u[offset[0]] * u[offset[1]];
        tmp &= u[offset[2]];
        tmp &= u[offset[3]];
        wmunu += tmp;

        offset[0] = n_offset[8*lattp+2*nudir+0]; 
        offset[3] = n_offset[8*lattp+2*mudir+1]; 
        lattptmp = n_lattp[8*lattp+2*mudir+1];
        lattptmp = n_lattp[8*lattptmp+2*nudir+0];
        offset[1] = n_offset[8*lattptmp+2*mudir+0]; //Dagger
        offset[2] = n_offset[8*lattptmp+2*nudir+1]; //Dagger
        tmp =  u[offset[0]] & u[offset[1]];
        tmp &= u[offset[2]];
        tmp *= u[offset[3]];
        wmunu += tmp;

        tmp = wmunu;
        wmunu = wmunu - tmp.adjoint();
        wmunu *= sign*0.5*0.5;
        return wmunu;
    }else if(cartp[0] == topTau){
        offset[0] = n_offset[8*lattp+2*mudir+1]; //Dagger
        offset[3] = n_offset[8*lattp+2*nudir+1]; 
        lattptmp = n_lattp[8*lattp+2*mudir+1];
        lattptmp = n_lattp[8*lattptmp+2*nudir+1];
        offset[1] = n_offset[8*lattptmp+2*nudir+0]; //Dagger
        offset[2] = n_offset[8*lattptmp+2*mudir+0]; 
        tmp = u[offset[0]];
        tmp.sadjoint();
        tmp &= u[offset[1]];
        tmp *= u[offset[2]];
        tmp *= u[offset[3]];
        wmunu += tmp;

        offset[0] = n_offset[8*lattp+2*nudir+1]; //Dagger
        offset[3] = n_offset[8*lattp+2*mudir+0]; //Dagger
        lattptmp = n_lattp[8*lattp+2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+1];
        offset[1] = n_offset[8*lattptmp+2*mudir+1]; 
        offset[2] = n_offset[8*lattptmp+2*nudir+0]; 
        tmp = u[offset[0]];
        tmp.sadjoint();
        tmp *= u[offset[1]];
        tmp *= u[offset[2]];
        tmp &= u[offset[3]];
        wmunu += tmp;

        tmp = wmunu;
        wmunu = wmunu - tmp.adjoint();
        wmunu *= sign*0.5*0.5;
        return wmunu;
    }

    LOG("This should never happen!");
    exit(1);
    return wmunu;
}

/* Computes the topological density of the upper half of the lattice, using clover_term_upperlattice.
 * INTPUT: -
 * OUTPUT: Q, topological density on the upper half of the lattice.
 */
double su3_lattice :: uppertopQ(){
    MEASURE_FUNCTION();
    double tr = 0.0;
    su3 tmp1, tmp2;
    Vec8d a, b;

	for(int itp=(VOLUME>>1);itp<VOLUME;itp++){
        tmp1 = clover_term_upperlattice(itp, 0, 1);
        tmp2 = clover_term_upperlattice(itp, 2, 3);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term_upperlattice(itp, 0, 2);
        tmp2 = clover_term_upperlattice(itp, 3, 1);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);

        tmp1 = clover_term_upperlattice(itp, 0, 3);
        tmp2 = clover_term_upperlattice(itp, 1, 2);
        a = tmp1.basis();
        b = tmp2.basis();
        tr += horizontal_add(a*b);
	}
    tr *= 1.0/(8.0*PI*PI);

    DEBUG("topQ clover upper half = " << tr);
    return tr;
}



==> workflow/libs/suN.cpp <==
#include "suN.h"

#include "random.h"
#include "su2.h"
#include "su3.h"

#include <stdio.h>
#include <math.h>
#include <cmath>
#include <time.h>
#include "../vcl/vectorclass.h"
#include "../vcl/vectormath_exp.h"
#include "../vcl/vectormath_trig.h"
#include "../vcl/complexvec1.h"
#include "../vcl/ranvec1.h"

#include "../Eigen/Dense"

#define PI acos(-1.0)

using namespace std;
using namespace Eigen;

/* Constructor of suN with all entries equal to the double 'ta'.
 * It does not check if it ACTUALLY is in SU(N).
 * INPUT: -
 */
suN::suN(double ta){
    for(int j=0;j<N;j++){
        for(int i=0;i<N;i++){
            a(j,i) = complex<double> (ta,0.0);
        }
    }
}

/* Constructs the 0 matrix.
 */
suN::suN(){
    a = Matrix<complex<double>, N, N>::Zero();
}

/* Sets self to 0.
 * It overwrites current matrix.
 * INPUT: -
 * OUTPUT: -
 */
void suN::set_null(){
    a = Matrix<complex<double>, N, N>::Zero();
}

/* Sets self to 1, the identity matrix.
 * It overwrites current matrix.
 * INPUT: -
 * OUTPUT: -
 */
void suN::set_to_unity(){
    a = Matrix<complex<double>, N, N>::Identity();
}

/* Print the suN matrix into the terminal, together with determinant and trace.
 * INTPUT: -
 * OUTPUT: -
 */
void suN::print(){
    printf(" \n");
    for(int j=0;j<N;j++){
        printf("(");
        for(int i=0;i<N;i++){
            printf(" %+f %+f I \t", a(j,i).real(), a(j,i).imag());
        }
        printf(")\n");
    }
    complex<double> det = a.determinant();
    printf("Det:   %+f %+f I \n", det.real(), det.imag());
    complex<double> tr = a.trace();
    printf("Trace: %+f %+f I \n", tr.real(), tr.imag());
}

/* Sets the su2 subgroup of the suN matrix with first entry at (irow, icolumn) position to the su2 matrix given by entries on the vector ta.
 * It overwrites that part of the matrix.
 * INPUT: ta, the vector with the entries of the su2 matrix, irow and icolumn the position of the su2 subgroup.
 * OUTPUT: -
 */
void suN::set_su2subgroup(double ta[4], int irow, int icolumn){
    if(icolumn <= irow || irow >= N || icolumn > N){ printf("Error! Wrong irow, icolumn in set_su2subgroup. irow: %d icolumn: %d", irow, icolumn); exit(1); }
    this->set_to_unity();
    unsigned int dist = icolumn - irow;
    a(irow,icolumn-dist)   =    complex<double> (ta[0], ta[1]);
    a(irow,icolumn)     =       complex<double> (ta[2], ta[3]);
    a(irow+dist,icolumn-dist) = complex<double> (-ta[2], ta[3]);
    a(irow+dist,icolumn)   =    complex<double> (ta[0], -ta[1]);
}

/* Sets the su2 subgroup of the suN matrix with first entry at (irow, icolumn) position to the su2 matrix given the su2 tmp.
 * It overwrites that part of the matrix.
 * INPUT: tmp, a su2 matrix, irow and icolumn the position of the su2 subgroup.
 * OUTPUT: -
 */
void suN::set_su2subgroup(su2 *tmp, int irow, int icolumn){
    double ta[4] = {tmp->a[0], tmp->a[1], tmp->a[2], tmp->a[3]};
    this->set_su2subgroup(ta, irow, icolumn);
}

/* It extracts the su2 subgroup located at position (irow, icolumn), and returns it.
 * INPUT: position of the subgroup, (irow, icolumn).
 * OUTPUT: the su2 subgroup.
 */
su2 suN::extract_su2subgroup(int irow, int icolumn){
    if(icolumn <= irow || irow >= N || icolumn > N){ printf("Error! Wrong irow, icolumn in extract_su2subgroup. irow: %d icolumn: %d", irow, icolumn); exit(1); }
    unsigned int dist = icolumn - irow;
    double ta[4];
    ta[0] = real((a(irow,icolumn-dist)+a(irow+dist,icolumn)))*0.5;
    ta[1] = imag((a(irow,icolumn-dist)-a(irow+dist,icolumn)))*0.5;
    ta[2] = real((a(irow,icolumn)-a(irow+dist,icolumn-dist)))*0.5;
    ta[3] = imag((a(irow,icolumn)+a(irow+dist,icolumn-dist)))*0.5;
    su2 tmp(ta);
    return tmp;
}

/* Sets self to a suN random matrix.
 * It does so by randomizing su2 matrices and setting the different subgroups to those matrices.
 * It overwrites self.
 * INPUT: epsilon parameter, controls how far away from identity we are looking.
 * OUTPUT: -
 */
void suN::set_to_random(double eps){
    su2 su2random;

    this->set_to_unity();

    for(int irow=0;irow<(N-1);irow++){
        for(int icolumn=irow+1;icolumn<N;icolumn++){
            suN tmp;
            su2random.set_to_random(eps);
            tmp.set_su2subgroup(&su2random, irow, icolumn);
            a *= tmp.a;
        }
    }
}

/* Computes the matrix exponential of self, assuming it is self-adjoint.
 * It overwrites self.
 * INPUT: -
 * OUTPUT: -
 */
void suN::Mexp(){
    SelfAdjointEigenSolver<Matrix<complex<double>, N, N>> es(a); 
    Vector<double, N> eivals = es.eigenvalues();

    Matrix<complex<double>, N, N> diag_exp;
    for(int i=0; i<N; i++){
        diag_exp(i,i) = exp(complex<double>(0.0,1.0)*eivals(i));
    }
    a = es.eigenvectors()*diag_exp*es.eigenvectors().adjoint();
}

/* Generate the GellMann basis generalization to SU(N), and stores them into GMmat, a vector of suN matrices.
 * INPUT: the GMmat matrices where the Gell-Mann matrices are going to be stores.
 * OUTPUT: -
 */
void GellMann_mat(suN GMmat[N*N-1]){
    //Filling the SU(2) subgroups...
    unsigned int max_su2sb = N*(N-1)>>1;
    int order = 0;
    for(int irow=0;irow<(N-1);irow++){
        for(int icolumn=irow+1;icolumn<N;icolumn++){
            unsigned int dist = icolumn - irow;
            GMmat[order].set_null();
            GMmat[order].a(irow,icolumn)     = complex<double> (1.0, 0.0);
            GMmat[order].a(irow+dist,icolumn-dist) = complex<double> (1.0, 0.0);
            order++;
            GMmat[order].set_null();
            GMmat[order].a(irow,icolumn)     = complex<double> (0.0, -1.0);
            GMmat[order].a(irow+dist,icolumn-dist) = complex<double> (0.0, 1.0);
            order++;
        }
    }

    //Filling the diagonal
    for(int diag_entries=2; order<(N*N-1); diag_entries++, order++){
        GMmat[order].set_null();
        for(int i=0; i<=(diag_entries-2); i++){
            GMmat[order].a(i,i) = complex<double>(1.0, 0.0);
        }
        GMmat[order].a(diag_entries-1,diag_entries-1) = complex<double>(-(diag_entries-1), 0.0);
        GMmat[order].a *= sqrt(2.0/(diag_entries*(diag_entries-1)));
    }
}


==> workflow/libs/suN_lattice.cpp <==
#include "suN_lattice.h"

#include "random.h"
#include "lattice.h"
#include "su2.h"
#include "su3.h"
#include "suN.h"

#define PI acos(-1.0)
using namespace std;

constexpr double heatbath_factor = 2.0/(double) N;

/* Constructor of suN_lattice.
 * INTPUT: verbose lvl (controls amount of information displayed), whether we want a cold (0) or hot (1) start,
 * and the beta parameter of the configuration.
 */
suN_lattice :: suN_lattice(int randinit, double beta_):lattice(),beta(beta_){
    g0 = 6.0/beta;
    u = make_unique<suN[]>(4*VOLUME);
    DEBUG("Creating gauge fields, case: suN, N = ..." << N);
    DEBUG(setprecision(3) << "Configuration beta: " << beta << ", g0^2: " << g0 << setprecision(6));
    DEBUG("Size of each su3 matrix: " << sizeof(suN) << " bytes");
    init_lattice(randinit);
    GellMann_mat(GellMann_matrices);
}

/* Destructor of suN_lattice. 
 * It frees the memory and lets the user know.
 */
suN_lattice :: ~suN_lattice(){
    DEBUG("Destroying suN_lattice object");
}

/* Initializes the suN_lattice to either a cold (randinit=0) or hot (randinit=1) configuration.
 * It overwrites the current lattice.
 * INTPUT: randinit, 0 or 1.
 * OUTPUT: -
 */
void suN_lattice :: init_lattice(int randinit){
    MEASURE_FUNCTION();
    switch(randinit){
        case 1:
            DEBUG("Initializing lattice to unity");
            for(int ilattp=0;ilattp<VOLUME;ilattp++){
                for(int idir=0;idir<4;idir++){
                    (u+4*ilattp+idir)->set_to_unity();
                }
            }
            break;
        case 2:
            DEBUG("Initializing lattice to random");
            for(int ilattp=0;ilattp<VOLUME;ilattp++){
                for(int idir=0;idir<4;idir++){
                    (u+4*ilattp+idir)->set_to_random(0.1);
                }
            }
            break;
    }

    DEBUG("Initialization done");
}

/* Computes the staple of the link at lattice point lattp, direction mudir.
 * INPUT: the position of the link (lattp) and the direction (mudir)
 * OUTPUT: the suN lattice that is its staple.
 */
suN suN_lattice :: compute_staple(unsigned int lattp, unsigned int mudir){
    suN p(0.0);

    for(int nudir=0;nudir<4;nudir++){
        if(mudir == nudir){ continue; }
        int offset1, offset2, offset3;
        int lattptmp;
        //First term in 4.20.
        offset3 = n_offset[8*lattp+2*nudir+0]; //I need to dagger this!

        lattptmp = n_lattp[8*lattp   +2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+0];

        offset1 = n_offset[8*lattptmp+2*nudir+1]; //No dagger needed
        offset2 = n_offset[8*lattptmp+2*mudir+1]; //Dagger needed!

        tmp1.a = u[offset1].a * u[offset2].a.adjoint() * u[offset3]->a.adjoint();
        p.a += tmp1.a;

        //Second term
        offset3 = n_offset[8*lattp+2*nudir+1]; //I do not need to dagger this!

        lattptmp = n_lattp[8*lattp   +2*mudir+0];
        lattptmp = n_lattp[8*lattptmp+2*nudir+1];

        offset1 = n_offset[8*lattptmp+2*nudir+0]; // I believe I need to dagger this        
        offset2 = n_offset[8*lattptmp+2*mudir+1]; // I believe I need to dagger this as well

        tmp1.a = u[offset1].a.adjoint() * u[offset2]->a.adjoint() * u[offset3].a;
        p.a += tmp1.a;
    }
    return p;
}

/* Computes the Real[Trace[link]] of the links at lattice point 'lattp'.
 * INPUT: the lattice point we are looking at.
 * OUTPUT: the plaquette.
 */
double suN_lattice :: retr_plaq_at_point(int lattp){
    double trace=0.0;

    for(int mudir=0;mudir<=3;mudir++){
        for(int nudir=mudir+1;nudir<=3;nudir++){
            int offset1, offset2, offset3, offset4;
            int lattptmp;
            offset1 = n_offset[8*lattp+2*mudir+0]; /*Does not need dagger */
            offset4 = n_offset[8*lattp+2*nudir+0]; /*Needs dagger */

            lattptmp = n_lattp[8*lattp   +2*mudir+0];
            lattptmp = n_lattp[8*lattptmp+2*nudir+0];

            offset2 = n_offset[8*lattptmp+2*nudir+1]; /*Does not need dagger */
            offset3 = n_offset[8*lattptmp+2*mudir+1]; /*Needs dagger */

            su3 tmp = u[offset1].a * u[offset2].a * u[offset3].a.adjoint() * u[offset4].a.adjoint();
            trace += tmp.a.trace().real();
            //printf("Lattps: %d %d \n",lattp, lattptmp);
            //printf("Offsets: %d %d %d %d \n", offset1, offset2, offset3, offset4);
            //printf(" %f \n", trace);
        }
    }
    return trace;
}

/* Computes the average plaq of the configuration.
 * INTPUT: -
 * OUTPUT: the average plaq as a double (it also prints directly into terminal).
 */
double suN_lattice :: avg_plaq(){
    MEASURE_FUNCTION();
    constexpr double totvol = 1.0/((double)VOLUME * 6.0 * (double) N);
    double acc_trace = 0.0;

    for(int itp=0;itp<VOLUME;itp++){
        acc_trace += retr_plaq_at_point(itp);
    }
    acc_trace = acc_trace*totvol;

    lock_guard<mutex> lock(mtx);
    DEBUG("Avg plaq: <W> = " << acc_trace);
    return acc_trace;
}

/* Applies a su2 heatbath step to a given su2 staple.
 * INPUT: su2 staple
 * OUTPUT: su2 link that would correspond to the heatbath step.
 */
su2 suN_lattice :: su2_heatbath(su2 *staple){
    double rand_direc[3];
    double x[4];
    double dettmp, lx;
    double a = staple->det();
    su2 tmp3;
    if(a > 1e-7){
        dettmp = 1.0/sqrt(a);
        staple->mul_scalar(dettmp);
        x[0] = modGaussian(sqrt(a)*beta*heatbath_factor); // We are in SU(N)!
        lx = sqrt(1.0-x[0]*x[0]);
        rand_direction(rand_direc);
        for(int j=1;j<=3;j++){
            x[j] = *(rand_direc+j-1);
            x[j] = x[j]*lx;
        }
        tmp3 = su2(x);
    }else{ tmp3.set_to_random(0.1); }
    return tmp3;
}

/* Applies one heatbath step to the configuration, using the Cabibbo-Marinari decomposition.
 * It overwrites the configuration.
 * INTPUT: -
 * OUTPUT: -
 */
void suN_lattice :: step_heatbath(){
    int num_su2g = N*(N-1)>>1;
    suN *suN_su2sg_p;
    suN_su2sg_p = new suN[num_su2g];
    su2 tmp_hb, tmp_su2;
    su2 su2sg;
    for(int idir=0;idir<4;idir++){
        for(int itp=0;itp<VOLUME;itp+=1){
            suN staples = compute_staple(itp, idir);
            suN tmp_link;
            tmp_link.a = (u+4*itp+idir)->a * staples.a;

            int cN = 0;
            for(int irow=0;irow<(N-1);irow++){
                for(int icolumn=irow+1;icolumn<N;icolumn++){
                    tmp_su2 = tmp_link.extract_su2subgroup(irow, icolumn);
                    tmp_hb = this->su2_heatbath(&tmp_su2);
                    tmp_hb.mul(&tmp_su2);
                    tmp_hb.hconj();
                    (suN_su2sg_p + cN) -> set_su2subgroup(&tmp_hb, irow, icolumn);
                    tmp_link.a = (suN_su2sg_p+cN)->a * tmp_link.a;
                    cN++;
                }
            }

            tmp_link.set_to_unity();
            for(int icN=num_su2g-1;icN>=0;icN--){
                tmp_link.a *= (suN_su2sg_p+ icN)->a;
            }
            tmp_link.a *= u[4*itp+idir].a;
            u[4*itp+idir] = tmp_link;
        }
    }
}

/* Applies 'nupd' heatbath steps to the configuration.
 * It overwrites the current state.
 * INTPUT: nupd, desired number of steps.
 * OUTPUT: -
 */
void suN_lattice :: step_heatbath(int nupd){
    for(int i=0;i<nupd;i++){
        step_heatbath();
    }
}

/* Returns the decomposition of suN matrix in terms of the Gell-Mann basis.
 * INPUT: memory address of suN matrix u, and vector where the components of basis
 * are going to be stored.
 * OUTPUT: -
 */
void suN_lattice :: basis(suN *u, double bas[N*N-1]){
    for(int i=0; i<(N*N-1); i++){
        suN tmp;
        tmp.a = u->a * GellMann_matrices[i].a;
        bas[i] = tmp.a.trace().imag();
    }
}

/* Computes the clover term of a given of the link located at lattice point 'lattp' and
 * direction 'mudir', in the 'nudir' direction.
 * Thomas Jahn dissertation, equation 3.21, 3.22.
 * INPUT: location of the link, 'lattp' and 'mudir', and direction of the clover, 'nudir'.
 * OUTPUT: the suN matrix corresponding to the clover term.
 */
suN suN_lattice :: clover_term(int lattp, int mudir, int nudir){
    int offset[4];
    int lattptmp;
    suN tmp, wmunu(0.0);

    offset[0] = n_offset[8*lattp+2*mudir+0];
    offset[3] = n_offset[8*lattp+2*nudir+0]; //Dagger
    lattptmp =  n_lattp[8*lattp+2*mudir+0];
    lattptmp =  n_lattp[8*lattptmp+2*nudir+0];
    offset[1] = n_offset[8*lattptmp+2*nudir+1];
    offset[2] = n_offset[8*lattptmp+2*mudir+1]; //Dagger
    tmp.a = u[offset[0]]->a * u[offset[1]].a * u[offset[2]].a.adjoint() * u[offset[3]].a.adjoint();
    wmunu.a += tmp.a;

    offset[0] = *(n_offset+8*lattp+2*nudir+0); 
    offset[3] = *(n_offset+8*lattp+2*mudir+1); 
    lattptmp = *(n_lattp+8*lattp+2*mudir+1);
    lattptmp = *(n_lattp+8*lattptmp+2*nudir+0);
    offset[1] = *(n_offset+8*lattptmp+2*mudir+0); //Dagger
    offset[2] = *(n_offset+8*lattptmp+2*nudir+1); //Dagger
    tmp.a = u[offset[0]].a * u[offset[1]].a.adjoint() * u[offset[2]].a.adjoint() * u[offset[3]].a;
    wmunu.a += tmp.a;

    offset[0] = *(n_offset+8*lattp+2*mudir+1); //Dagger
    offset[3] = *(n_offset+8*lattp+2*nudir+1); 
    lattptmp = *(n_lattp+8*lattp+2*mudir+1);
    lattptmp = *(n_lattp+8*lattptmp+2*nudir+1);
    offset[1] = *(n_offset+8*lattptmp+2*nudir+0); //Dagger
    offset[2] = *(n_offset+8*lattptmp+2*mudir+0); 
    tmp.a = u[offset[0]].a.adjoint() * u[offset[1]].a.adjoint() * u[offset[2]].a * u[offset[3]].a;
    wmunu.a += tmp.a;

    offset[0] = *(n_offset+8*lattp+2*nudir+1); //Dagger
    offset[3] = *(n_offset+8*lattp+2*mudir+0); //Dagger
    lattptmp = *(n_lattp+8*lattp+2*mudir+0);
    lattptmp = *(n_lattp+8*lattptmp+2*nudir+1);
    offset[1] = *(n_offset+8*lattptmp+2*mudir+1); 
    offset[2] = *(n_offset+8*lattptmp+2*nudir+0); 
    tmp.a = u[offset[0]].a.adjoint() * u[offset[1]].a * u[offset[2]].a * u[offset[3]].a.adjoint();
    wmunu.a += tmp.a;

    tmp.a = wmunu.a - wmunu.a.adjoint();
    tmp.a *= complex<double>(0.125,0.0);
    return tmp;
}

/* Computes the energy of the lattice by computing the field strength (clover term).
 * Normalization is such that it agrees with output from openQCD.
 * INTPUT: -
 * OUTPUT: - (print directly into terminal)
 */
double suN_lattice :: E_from_Fmunu(){
    MEASURE_FUNCTION();
    double tr = 0.0;

	for(int itp=0;itp<VOLUME;itp++){
        for(int mudir=0;mudir<4;mudir++){
            for(int nudir=mudir+1;nudir<4;nudir++){
                suN tmp1 = clover_term(itp, mudir, nudir);
                double a[N*N-1];
                basis(&tmp1, a);
                for(int i=0; i<(N*N-1); i++){
                    tr += a[i]*a[i];
                }
            }
        }
	}
    tr *= 0.5;

    lock_guard<mutex> lock(mtx);
    DEBUG("<E> clover = " << tr);
    return tr;
}

/* Computes the topological density of the lattice, from clover term.
 * Thomas Jahn dissertation, equation 3.32.
 * INTPUT: -
 * OUTPUT: Q, topological density.
 */
double suN_lattice :: topQ(){
    MEASURE_FUNCTION();
    double tr = 0.0;

	for(int itp=0;itp<VOLUME;itp++){
        double a[N*N-1], b[N*N-1];
        suN tmp1 = clover_term(itp, 0, 1);
        suN tmp2 = clover_term(itp, 2, 3);
        basis(&tmp1, a);
        basis(&tmp2, b);
        for(int i=0; i<(N*N-1); i++){
            tr += a[i]*b[i];
        }

        tmp1 = clover_term(itp, 0, 2);
        tmp2 = clover_term(itp, 3, 1);
        basis(&tmp1, a);
        basis(&tmp2, b);
        for(int i=0; i<(N*N-1); i++){
            tr += a[i]*b[i];
        }

        tmp1 = clover_term(itp, 0, 3);
        tmp2 = clover_term(itp, 1, 2);
        basis(&tmp1, a);
        basis(&tmp2, b);
        for(int i=0; i<(N*N-1); i++){
            tr += a[i]*b[i];
        }
	}

    tr *= 1.0/(8.0*PI*PI);

    lock_guard<mutex> lock(mtx);
    DEBUG(setprecision(3) << "topQ clover = " << tr << setprecision(6));
    return tr;
}

/* Provides with all the measurements the program can do on the lattice, for testing purposes.
 * INPUT: -
 * OUTPUT: - (prints directly into the terminal)
 */
void suN_lattice :: measurement(){
    LOG("-----------------------------------");
    //wilson_action_openqcd(); 
    avg_plaq();
    E_from_Fmunu();
    topQ();
}

/* Checks that the Gell-Mann basis assigned has been generated correctly. 
 * INPUT: -
 * OUTPUT: - (prints directly into terminal)
 */
void suN_lattice :: check_GMannmat(){
    for(int i = 0; i < N*N-1; i++){
        for(int j = i; j < N*N-1; j++){
            suN test;
            test.a = GellMann_matrices[i].a * GellMann_matrices[j].a;
            complex<double> testtr = test.a.trace();
            if(testtr.imag() != 0.0){ LOG("ERROR! The product of matrices " << i << " " << j << " has some weird property!"); test.print(); }
            if(i == j && abs(testtr.real()-2.0) > 1e-5){ LOG("ERROR! Not properly normalized! Matrix " << i); test.print();}
            if(i != j && abs(testtr.real()) > 1e-5){ LOG("ERROR! Matrices " << i << " " << j << " not orthogonal"); test.print();}
        }
    }
}

/* Computes the gauge force of the link at lattice point 'lattp' and direction 'mudir', normalized by beta/12.
 * Gattringer, Lang page 198.
 * INTPUT: the location of the link, given by its lattice point and direction.
 * OUTPUT: the su3 matrix corresponding to the gauge force.
 */
suN suN_lattice :: gauge_force(int lattp, int mudir){
    suN tmp1 = compute_staple(lattp, mudir);
    tmp1.a = u[4*lattp+mudir].a * tmp1.a;
    suN tmp2 = tmp1.a.adjoint();
    tmp1.a -= tmp2.a;

    complex<double> tr = tmp1.a.trace();
    tmp2.set_to_unity();
    tmp2.a *= tr/3.0;
    tmp1.a -= tmp2.a;
    tmp1.a *= complex<double>(0.0,-0.5);
    
    return tmp1;
}

suN suN_lattice :: gauge_force(int lattp, int mudir, const suN& tmp_link){
    suN tmp1 = compute_staple(lattp, mudir);
    tmp1.a = tmp_link.a * tmp1.a;
    suN tmp2 = tmp1.a.adjoint();
    tmp1.a -= tmp2.a;

    complex<double> tr = tmp1.a.trace();
    tmp2.set_to_unity();
    tmp2.a *= tr/3.0;
    tmp1.a -= tmp2.a;
    tmp1.a *= complex<double>(0.0,-0.5);
    
    return tmp1;
}

/* Implementation of the Lie-Euler method for integrating the Wilson-flow equation in the Lie manifold, 
 * as shown in eq. 8.10 in E. Hairer, C. Lubich, G. Wanner, 
 * Geometric numerical integration: Structure-preserving algorithms for ordinary differential equations.
 * It overwrites the current lattice.
 * INTPUT: flow-time step, h.
 * OUTPUT: -
 */
void suN_lattice :: wflow_euler(double h){
    auto u2 { make_unique<suN[]>(4*VOLUME) };

    for(int lattp=0;lattp<VOLUME;lattp++){
        for(int idir=0;idir<4;idir++){
            force = force_gauge(lattp, idir);
            force.a *= -h;
            //Check what Mexp is exactly!
            force.Mexp();
            u2[4*lattp+idir].a = force.a * u[4*lattp+idir].a;
        }
    }
}

/* Application of Wilson flow to the lattice.
 * It fills the lattice with the slices flowed.
 * INTPUT: 0 for Euler, 1 for RK, the number of steps of the integrators is 'nupd', and 'h' is flow-time step
 * (such that total flow-time = nupd*h.
 * OUTPUT: -
 */
void suN_lattice :: wflow(int integrator, int nupd, double h){
    MEASURE_FUNCTION();

    switch(integrator){
        case 0:
            for(int i=1;i<=nupd;i++){
                wflow_euler(h);
            }
            LOG("Flow computed with Euler integrator");
            break;
    }

    LOG(nupd << " updates done with h = " << h << ". Total flow time: " << nupd*h << ".");
}

